Pushing the hybrid approach to low beam energies with dynamic initial conditions from hadronic transport

While hybrid approaches of relativistic hydrodynamics+transport have been well established for the dynamical description of heavy-ion collisions at high beam energies, moving to lower beam energies is challenging. In this work, we propose dynamic initial conditions for the viscous hydrodynamic evolution in heavy-ion collisions at low to intermediate beam energies. They are comprised of core hadrons based on the local energy density during the pre-equilibrium hadronic evolution. The SMASH-vHLLE hybrid approach is then applied to lower beam energies, achieving good agreement with measured bulk observables between $\sqrt{s_\mathrm{NN}} = 3$ and $9.1\ \mathrm{GeV}$, thus providing guidance for measurements in STAR-BES and CBM at FAIR.

==> anc/AuAu05_TmuB/19.6/DynFlu0.6/0.4/Hydro/1/TmuB.dat <==
0.240775 0.273672 0.194403 0.00321665 0.00467086 0.00373057 0 0.343884 0 0.30647
0.320775 0.238096 0.165587 0.0037213 0.00493531 0.00374499 0 0.327379 0 0.296597
0.480775 0.217151 0.149388 0.00360518 0.00451157 0.00311536 0 0.307364 0 0.309593
0.640775 0.182742 0.109038 0.00275198 0.00464228 0.0017202 0 0.283307 0 0.306786
0.800775 0.184151 0.10604 0.00242456 0.00460512 0.00198429 0 0.310785 0 0.303382
0.960775 0.179405 0.0927182 0.00167118 0.00348085 0.0011164 0 0.283429 0 0.294512
1.12077 0.179046 0.0809321 0.00145242 0.00362817 0.00108228 0 0.275097 -0.259197 0.282524
1.28077 0.177976 0.0779406 0.0011341 0.00270422 0.000657813 0 0.261289 -0.300513 0.280472
1.44078 0.178138 0.0864152 0.000941353 0.00304362 0.000604641 0 0.258988 -0.101882 0.338237
1.60078 0.177551 0.0845303 0.000839541 0.00275454 0.000420569 0 0.251468 -0.099826 0.311107
1.76078 0.176012 0.0823652 0.000734941 0.00230467 0.000273262 0 0.243391 -0.097862 0.272056
1.92078 0.174931 0.0853012 0.000679732 0.00218542 0.000199607 0 0.235344 -0.0696793 0.277615
2.08078 0.172976 0.0832828 0.000629225 0.00186498 0.000141177 0 0.227434 -0.0585881 0.2916
2.24078 0.172196 0.0857812 0.000574845 0.00188807 7.03386e-05 0 0.222819 -0.0511752 0.317394
2.40078 0.170587 0.086579 0.000530748 0.00192947 7.35008e-05 0 0.218093 -0.0453788 0.299355
2.56078 0.169078 0.0903217 0.000520714 0.00215706 4.57792e-05 0 0.212901 -0.0402204 0.447585
2.72078 0.168554 0.0887543 0.000519831 0.00207756 1.08324e-05 0 0.212771 -0.12532 0.332203
2.88078 0.168203 0.0896991 0.000487589 0.00193272 3.13283e-05 0 0.207023 -0.102473 0.307721
3.04078 0.168891 0.09439 0.000487507 0.00206877 0.000125385 0 0.218673 -0.0627705 0.291609
3.20078 0.168493 0.0967488 0.000490831 0.00225012 0.000134493 0 0.223342 -0.0458706 0.301243
3.36078 0.169112 0.0980522 0.000491862 0.00212622 0.000137173 0 0.217522 -0.0380318 0.338325
3.52078 0.168488 0.0962045 0.000488265 0.00200484 0.000112052 0 0.213623 -0.0312688 0.304019
3.68078 0.168454 0.0969393 0.000494985 0.00217435 0.000135517 0 0.211324 -0.0240588 0.302377
3.84078 0.168446 0.0967261 0.000490267 0.00229197 0.000151673 0 0.20883 -0.0705922 0.326838
4.00078 0.16808 0.097032 0.000491737 0.0021851 0.000161654 0 0.205515 -0.064002 0.309203
4.16078 0.166964 0.0963324 0.000489012 0.00215038 0.000162902 0 0.203807 -0.0578941 0.405721
4.32078 0.165832 0.0956733 0.000490354 0.00205959 0.000169882 0 0.207302 -0.0540433 0.270899
4.48078 0.164662 0.0946833 0.000485206 0.0019798 0.00016517 0 0.200955 -0.0496639 0.264702
4.64078 0.16382 0.0944712 0.000489151 0.00203089 0.000181147 0 0.198438 -0.046616 0.265478
4.80078 0.162665 0.0931473 0.000491431 0.00190332 0.000188323 0 0.195756 -0.0435514 0.289553
4.96078 0.161491 0.091912 0.000492406 0.00179707 0.000194665 0 0.193669 -0.0400246 0.25114
5.12078 0.160512 0.0904303 0.000497753 0.00177397 0.000186518 0 0.197576 -0.0637363 0.245026
5.28078 0.159427 0.0894589 0.000501532 0.00169595 0.000193069 0 0.191185 -0.0585836 0.263868
5.44078 0.158358 0.0888262 0.000508595 0.00165226 0.000202314 0 0.195781 -0.0545979 0.236511
5.60078 0.157452 0.0882508 0.000517044 0.00162572 0.000211645 0 0.192834 -0.0515388 0.25801
5.76078 0.156514 0.0880087 0.000526849 0.00159159 0.000229082 0 0.200513 -0.047348 0.299332
5.92078 0.155786 0.0883022 0.000538502 0.00162227 0.000254894 0 0.206211 -0.045229 0.288371
6.08078 0.154908 0.0875543 0.00054987 0.00157051 0.000262724 0 0.19723 -0.0417744 0.254232
6.24078 0.154136 0.0877956 0.000556822 0.00153575 0.000281298 0 0.189775 -0.0355681 0.239133
6.40078 0.153201 0.0876317 0.000570761 0.00152254 0.00028808 0 0.186523 -0.0328573 0.252474
6.56078 0.152374 0.0870673 0.000581473 0.00147549 0.000297038 0 0.187986 -0.0298393 0.274594
6.72078 0.151479 0.0866561 0.000595157 0.00144104 0.000308367 0 0.18503 -0.0280504 0.225537
6.88078 0.150709 0.0861696 0.000607475 0.00140701 0.000316288 0 0.182067 -0.0254044 0.226883
7.04078 0.150131 0.0864519 0.000624552 0.00142434 0.000335993 0 0.18937 -0.0230619 0.231757
7.20078 0.149363 0.0860131 0.000638089 0.00138371 0.000347135 0 0.185611 -0.0212001 0.223626
7.36078 0.148685 0.0859675 0.000655775 0.00138722 0.000365518 0 0.18293 -0.0194789 0.270874
7.52078 0.147936 0.0854816 0.000667516 0.00135958 0.000374147 0 0.181123 -0.0184666 0.228144
7.68078 0.147115 0.0851731 0.000685384 0.00133537 0.000387773 0 0.179715 -0.017095 0.229313
7.84078 0.146367 0.0848316 0.000701866 0.00131471 0.000397617 0 0.178387 -0.0159993 0.234103
8.00078 0.145555 0.0845675 0.000721391 0.00129568 0.000412539 0 0.177451 -0.015792 0.234879
8.16078 0.144858 0.0848788 0.000737957 0.00127409 0.000429743 0 0.1767 -0.0153627 0.237673
8.32078 0.144071 0.0847728 0.000757904 0.00127172 0.000445208 0 0.175946 -0.0145971 0.235519
8.48078 0.143323 0.084509 0.000776003 0.00125112 0.000459514 0 0.174458 -0.014232 0.237456
8.64078 0.142562 0.084388 0.000795803 0.00123925 0.000475215 0 0.174092 -0.0138913 0.240518
8.80078 0.141866 0.0841511 0.000815522 0.00124428 0.000487718 0 0.18195 -0.01323 0.254903
8.96078 0.141151 0.0838954 0.000837888 0.00122976 0.00050263 0 0.178812 -0.0127493 0.233979
9.12078 0.1405 0.0835469 0.000860752 0.0012166 0.000515322 0 0.173313 -0.012337 0.230527
9.28078 0.139787 0.0832901 0.000883891 0.00120511 0.000531219 0 0.178502 -0.0120804 0.230916
9.44078 0.139029 0.0831048 0.000907043 0.00119751 0.000549134 0 0.17335 -0.011835 0.228387
9.60078 0.13829 0.0828975 0.000930002 0.0011892 0.000566136 0 0.169905 -0.0114902 0.229926
9.76078 0.137539 0.0826853 0.000955444 0.00118246 0.000585102 0 0.169267 -0.0107894 0.227188
9.92078 0.136795 0.0825008 0.000979712 0.00117859 0.000603434 0 0.168702 -0.0107869 0.224353
10.0808 0.136068 0.0822633 0.00100839 0.00117577 0.000622574 0 0.173906 -0.0103661 0.230734
10.2408 0.135458 0.0822268 0.00103485 0.00118363 0.000644813 0 0.172993 -0.0101641 0.236823
10.4008 0.134713 0.0819941 0.00106487 0.00118251 0.000666041 0 0.177883 -0.00953891 0.224163
10.5608 0.134063 0.0816491 0.00109089 0.00118091 0.000681371 0 0.174798 -0.00934013 0.228415
10.7208 0.133308 0.0814034 0.00112176 0.00118118 0.000704112 0 0.17025 -0.00897374 0.232101
10.8808 0.132564 0.0812012 0.00114865 0.00118198 0.000725017 0 0.168223 -0.00877989 0.220184
11.0408 0.131856 0.0809241 0.001183 0.00118334 0.000747878 0 0.1743 -0.00861312 0.223275
11.2008 0.131169 0.0808876 0.00121212 0.00119719 0.000774539 0 0.173159 -0.00823215 0.212628
11.3608 0.13047 0.0807561 0.00124455 0.00121304 0.000801788 0 0.172152 -0.00812176 0.214876
11.5208 0.12972 0.080518 0.00127516 0.00121688 0.0008248 0 0.170024 -0.007813 0.218083
11.6808 0.128944 0.0802712 0.00130988 0.0012241 0.000851118 0 0.169201 -0.00768944 0.209007
11.8408 0.128232 0.0799974 0.00134353 0.00122684 0.000874971 0 0.169861 -0.00731928 0.210162
12.0008 0.127451 0.0797382 0.0013802 0.00123546 0.000902612 0 0.167328 -0.00708362 0.204935
12.1608 0.126689 0.0794761 0.00141409 0.00124431 0.000928317 0 0.165886 -0.00693664 0.206015
12.3208 0.125895 0.0792016 0.00145289 0.00125597 0.000957612 0 0.164778 -0.00665645 0.199802
12.4808 0.125137 0.078904 0.00148801 0.00126562 0.000983621 0 0.164099 -0.00656534 0.204093
12.6408 0.124361 0.0786702 0.00152698 0.00128187 0.00101487 0 0.163263 -0.00629526 0.20076
12.8008 0.123581 0.078393 0.00156352 0.00129335 0.00104326 0 0.16261 -0.00616643 0.200637
12.9608 0.122783 0.0781046 0.00160304 0.0013072 0.00107353 0 0.162142 -0.00599974 0.203337
13.1208 0.12207 0.0779343 0.00164155 0.00132449 0.00110518 0 0.164558 -0.00582457 0.200836
13.2808 0.121269 0.0776205 0.0016819 0.00133895 0.00113566 0 0.161785 -0.0055129 0.197919
13.4408 0.120462 0.077265 0.00172337 0.001353 0.00116662 0 0.161196 -0.00543461 0.199731
13.6008 0.119654 0.0769524 0.00176401 0.00136908 0.00119774 0 0.160925 -0.00524649 0.195858
13.7608 0.118827 0.07661 0.00180764 0.00138631 0.00123079 0 0.160643 -0.00509976 0.198319
13.9208 0.118011 0.0762953 0.00184906 0.00140395 0.00126255 0 0.160384 -0.00492012 0.194408
14.0808 0.117177 0.0759292 0.00189467 0.00142252 0.00129645 0 0.160022 -0.00467909 0.195269
14.2408 0.116344 0.0755922 0.00193885 0.00144113 0.00132999 0 0.15989 -0.00457398 0.194526
14.4008 0.115489 0.0752151 0.00198688 0.00146086 0.00136563 0 0.159805 -0.00435274 0.194466
14.5608 0.114638 0.074872 0.00203262 0.00148073 0.00140049 0 0.159391 -0.00428489 0.195404
14.7208 0.113788 0.0744335 0.00208187 0.0015056 0.0014354 0 0.15899 -0.00407415 0.193873
14.8808 0.112917 0.0740738 0.00212932 0.00152739 0.0014716 0 0.158733 -0.00394344 0.196883
15.0408 0.112014 0.073696 0.00218059 0.00155156 0.00151066 0 0.158579 -0.00383828 0.194851
#15.2808 0.102713 0.0680047 0.00289544 0.00182245 0.00198901 0 0.157885 -0.00309533 0.191816
#15.4408 0.101855 0.0676408 0.00292979 0.00183905 0.00201832 0 0.157723 -0.00291463 0.211952
#15.6008 0.100997 0.0672757 0.00296365 0.00185712 0.0020475 0 0.157254 -0.00268511 0.200067
#15.7608 0.100125 0.0668998 0.00299853 0.00187499 0.00207728 0 0.157317 -0.00252964 0.205043
#15.9208 0.0992054 0.0665096 0.00303748 0.00189507 0.00211013 0 0.156856 -0.0023666 0.198076
#16.0808 0.0983145 0.0661162 0.00307299 0.00191392 0.00214061 0 0.156565 -0.00217754 0.202829
#16.2408 0.0974191 0.0657972 0.00310926 0.00193826 0.00217471 0 0.156476 -0.00203052 0.204682
#16.4008 0.096489 0.0653857 0.00314705 0.00195792 0.00220729 0 0.156056 -0.00189571 0.199605
#16.5608 0.0955721 0.0649998 0.00318235 0.00197731 0.0022383 0 0.15591 -0.00172419 0.208406
#16.7208 0.0946031 0.064573 0.00322198 0.00199871 0.00227247 0 0.1554 -0.00161123 0.218441
#16.8808 0.0936698 0.0641785 0.00325702 0.00201804 0.00230382 0 0.155548 -0.00146191 0.193962
#17.0408 0.0926803 0.063747 0.00329639 0.00203927 0.00233835 0 0.154913 -0.00135887 0.201375
#17.2008 0.0917151 0.0633547 0.00333201 0.00205924 0.00237082 0 0.154644 -0.00123845 0.210028
#17.3608 0.0907158 0.0629263 0.00336975 0.00207965 0.00240487 0 0.154318 -0.001132 0.207102
#17.5208 0.0897416 0.0625275 0.00340397 0.0020991 0.00243706 0 0.153872 -0.00103338 0.196885
#17.6808 0.0887291 0.0621028 0.00344023 0.00211839 0.00247088 0 0.153691 -0.000937767 0.196674
#17.8408 0.0877233 0.0616953 0.0034745 0.00213798 0.00250391 0 0.153254 -0.000841825 0.205971
#18.0008 0.0866908 0.0612694 0.00350961 0.00215693 0.00253788 0 0.153288 -0.000756042 0.183573
#18.1608 0.0856733 0.0608624 0.00354224 0.00217557 0.00257061 0 0.152631 -0.000676838 0.200958
#18.3208 0.0846455 0.0604537 0.00357431 0.00219311 0.00260345 0 0.152557 -0.000599894 0.185496
#18.4808 0.0836095 0.0600485 0.00360569 0.00221087 0.00263633 0 0.152079 -9.53769e-05 0.19764
#18.6408 0.0826374 0.0596808 0.00363162 0.00222624 0.00266564 0 0.151812 0 0.186293
#18.8008 0.081707 0.0593232 0.00365493 0.0022417 0.00269294 0 0.151597 0 0.185956
#18.9608 0.0808477 0.0589847 0.00367283 0.00225578 0.00271581 0 0.151182 0 0.186801
#19.1208 0.0800781 0.0587193 0.0036841 0.00227083 0.00273433 0 0.151075 0 0.177329
#19.2808 0.0793516 0.0584964 0.00369296 0.00228734 0.00275232 0 0.150545 0 0.18302
#19.4408 0.0786269 0.0582186 0.00370362 0.00230148 0.00277061 0 0.150605 0 0.161813
#19.6008 0.0779718 0.0579467 0.00371255 0.00231268 0.00278652 0 0.149922 0 0.151957
#19.7608 0.0773586 0.0576666 0.00372139 0.00232291 0.00280116 0 0.149589 0 0.151125
#19.9208 0.0766718 0.0573247 0.00373541 0.00233496 0.00281897 0 0.149235 0 0.151016
#20.0808 0.075964 0.0569615 0.00374974 0.00234759 0.00283667 0 0.149006 0 0.150679
#20.2408 0.0751882 0.0565278 0.00376528 0.00236091 0.00285471 0 0.148851 0 0.150667
#20.4008 0.074349 0.0560573 0.00377988 0.00237439 0.00287249 0 0.148422 0 0.149949


==> anc/AuAu05_TmuB/19.6/DynFlu0.6/0.4/Hydro/2/TmuB.dat <==
0.190775 0.195789 0.113839 0.00218334 0.00146606 0.000909514 0 0.237696 0 0.282049
0.350775 0.217233 0.162986 0.00260273 0.00324747 0.00200673 0 0.296004 0 0.304682
0.510775 0.228985 0.162993 0.00473571 0.00613864 0.00462296 0 0.357731 0 0.304775
0.670775 0.219737 0.150591 0.0039655 0.00707047 0.00441544 0 0.342367 -0.293282 0.302109
0.830775 0.21996 0.146747 0.00397335 0.00704919 0.00442409 0 0.341133 -0.292442 0.296968
0.990775 0.204157 0.125465 0.00296335 0.00568168 0.00332839 0 0.327463 -0.186931 0.266964
1.15077 0.192731 0.104482 0.00217957 0.00450584 0.00233072 0 0.311724 -0.154137 0.299207
1.31078 0.190763 0.0938351 0.00173416 0.00454937 0.00206776 0 0.295085 -0.471051 0.300762
1.47078 0.186886 0.0962045 0.00134695 0.00384806 0.00147904 0 0.280947 -0.435379 0.284569
1.63078 0.183474 0.0986158 0.0011085 0.00371018 0.00115214 0 0.270217 -0.411209 0.302444
1.79078 0.180346 0.0931316 0.000937561 0.00315437 0.000808678 0 0.25975 -0.392763 0.286145
1.95078 0.178935 0.0950821 0.000858163 0.00295963 0.000683457 0 0.255412 -0.376791 0.28998
2.11078 0.177012 0.0949277 0.000748187 0.00265683 0.000469303 0 0.244826 -0.402708 0.269243
2.27078 0.176677 0.0999087 0.000684518 0.0024197 0.000362596 0 0.236311 -0.388133 0.280463
2.43078 0.175037 0.0980732 0.000636228 0.00221719 0.000286187 0 0.233919 -0.401136 0.296743
2.59078 0.173517 0.0954116 0.000596143 0.00204667 0.000215869 0 0.229124 -0.383447 0.301704
2.75078 0.172371 0.0952076 0.000564807 0.00197723 0.000240536 0 0.222853 -0.279646 0.275553
2.91078 0.172622 0.0973985 0.000558442 0.00207362 0.00022313 0 0.219032 -0.235442 0.354461
3.07078 0.171578 0.0988337 0.000534781 0.00221282 0.00021351 0 0.215181 -0.164746 0.363293
3.23078 0.171693 0.102116 0.000540376 0.00245314 0.000269428 0 0.215747 -0.163254 0.318021
3.39078 0.171467 0.103527 0.000545054 0.00243377 0.000306066 0 0.212559 -0.133895 0.316544
3.55078 0.170847 0.103112 0.000541043 0.00251197 0.000308315 0 0.214525 -0.116325 0.315822
3.71078 0.170401 0.102768 0.000535384 0.00262861 0.000290221 0 0.215742 -0.0979821 0.313295
3.87078 0.170256 0.104429 0.000520612 0.00255327 0.000283829 0 0.215123 -0.0884979 0.340339
4.03078 0.169605 0.102619 0.000510505 0.00244583 0.000269014 0 0.219063 -0.0771654 0.318469
4.19078 0.168462 0.100899 0.000506149 0.00221839 0.000260883 0 0.212039 -0.0741246 0.284769
4.35078 0.167132 0.099377 0.000494263 0.00204775 0.000258768 0 0.209249 -0.120384 0.253254
4.51078 0.166346 0.0992754 0.000495534 0.0019902 0.000282916 0 0.206136 -0.0703556 0.297522
4.67078 0.165423 0.097608 0.000492826 0.00187267 0.000278618 0 0.209375 -0.0663991 0.254059
4.83078 0.164397 0.0966863 0.000493559 0.00176848 0.000270916 0 0.207752 -0.0631347 0.246734
4.99078 0.163717 0.0961505 0.000494553 0.00172282 0.000274313 0 0.205592 -0.0616596 0.235508
5.15078 0.162571 0.095528 0.000499831 0.00169779 0.000279238 0 0.204898 -0.0596707 0.24569
5.31078 0.162154 0.0949191 0.000508414 0.00161949 0.000285247 0 0.205819 -0.0571047 0.231181
5.47078 0.16127 0.0939874 0.000515187 0.00154631 0.000286591 0 0.199386 -0.0547125 0.234525
5.63078 0.160557 0.093386 0.000528105 0.00148683 0.000293037 0 0.202059 -0.0531145 0.285075
5.79078 0.159533 0.0931729 0.000532595 0.00147945 0.000305807 0 0.200043 -0.0523348 0.247349
5.95078 0.158486 0.0923385 0.000536767 0.0014197 0.000306614 0 0.197669 -0.0501966 0.222639
6.11078 0.157563 0.0917593 0.000545424 0.00136945 0.00031567 0 0.19514 -0.0483149 0.226828
6.27078 0.156538 0.0910827 0.000551782 0.00132144 0.000320563 0 0.19338 -0.046328 0.21837
6.43078 0.155647 0.0907482 0.000563296 0.00130782 0.00033333 0 0.192695 -0.0448182 0.254903
6.59078 0.154734 0.0900758 0.000571248 0.0012628 0.000338899 0 0.190253 -0.0432824 0.222844
6.75078 0.153762 0.0895784 0.000583327 0.00122928 0.000347368 0 0.188743 -0.041355 0.273808
6.91078 0.152916 0.088979 0.000593833 0.00119928 0.000352217 0 0.187988 -0.0395132 0.216031
7.07078 0.152024 0.0886348 0.000608424 0.00118114 0.00036229 0 0.190776 -0.0381068 0.213287
7.23078 0.151241 0.0881029 0.000620368 0.00115308 0.000369105 0 0.185732 -0.0369049 0.203893
7.39078 0.150374 0.0877012 0.000637744 0.00112702 0.000381573 0 0.194045 -0.0348383 0.254992
7.55078 0.149539 0.0873282 0.000651382 0.00110017 0.00039141 0 0.189675 -0.0336087 0.269331
7.71078 0.148706 0.0869576 0.000669383 0.00107979 0.000404196 0 0.184282 -0.0321178 0.251404
7.87078 0.147919 0.0865896 0.000685573 0.00105686 0.000414807 0 0.181577 -0.0307809 0.271404
8.03078 0.147085 0.0862802 0.000705681 0.00104278 0.000429119 0 0.180543 -0.0290773 0.206256
8.19078 0.146265 0.0860467 0.000722051 0.00102915 0.000441633 0 0.179942 -0.0282362 0.248302
8.35078 0.145451 0.08579 0.000743556 0.00101652 0.000456825 0 0.17855 -0.0269396 0.21101
8.51078 0.144657 0.0856244 0.000761648 0.00101095 0.00046891 0 0.180531 -0.0260759 0.223289
8.67078 0.1439 0.0853751 0.000784885 0.000998395 0.000484042 0 0.17877 -0.0245395 0.193167
8.83078 0.143108 0.0851833 0.000804865 0.000989047 0.000498564 0 0.177062 -0.0237894 0.193056
8.99078 0.142301 0.0850004 0.000829024 0.000982662 0.000515773 0 0.176004 -0.0228693 0.201473
9.15078 0.141534 0.0848209 0.00085125 0.000974814 0.000531641 0 0.177008 -0.0219633 0.217087
9.31078 0.140794 0.0845311 0.000875096 0.000970296 0.000547527 0 0.185425 -0.020951 0.215841
9.47078 0.140028 0.0843545 0.00089812 0.000964439 0.000564011 0 0.17969 -0.0196249 0.231552
9.63078 0.139351 0.0843367 0.000926083 0.000969014 0.000585355 0 0.178009 -0.0198626 0.190173
9.79078 0.138658 0.084118 0.000953112 0.000959568 0.000602187 0 0.178646 -0.0182903 0.191068
9.95078 0.137884 0.0839514 0.000979426 0.000957233 0.000621007 0 0.176625 -0.0176559 0.221277
10.1108 0.137122 0.0839594 0.00100559 0.000972443 0.000642899 0 0.175902 -0.0170268 0.206227
10.2708 0.136365 0.0837382 0.00103309 0.000969902 0.000661538 0 0.174905 -0.015592 0.187928
10.4308 0.135618 0.0834691 0.00105976 0.000973529 0.000680043 0 0.173833 -0.0142574 0.187837
10.5908 0.134862 0.0832973 0.0010888 0.000973343 0.000700781 0 0.173268 -0.0134905 0.184743
10.7508 0.134098 0.0830731 0.00111988 0.000973463 0.000722531 0 0.172808 -0.0135444 0.186188
10.9108 0.13333 0.0829047 0.00114858 0.000975719 0.000743758 0 0.172078 -0.0131795 0.188056
11.0708 0.132565 0.0826963 0.00117886 0.000979971 0.000765613 0 0.171686 -0.0109736 0.189131
11.2308 0.131788 0.0825199 0.00121021 0.000985282 0.000788645 0 0.170943 -0.0102872 0.185198
11.3908 0.131009 0.0823296 0.00124293 0.000992112 0.000812943 0 0.170503 -0.00946487 0.187547
11.5508 0.130239 0.0821304 0.00127465 0.000998258 0.000836236 0 0.170093 -0.00899427 0.184768
11.7108 0.129455 0.0819158 0.00130974 0.00100639 0.000861995 0 0.16938 -0.00866697 0.188018
11.8708 0.128681 0.0817202 0.0013422 0.00101505 0.000886456 0 0.169125 -0.00752858 0.184625
12.0308 0.127899 0.0814892 0.00137781 0.00102462 0.000912694 0 0.168183 -0.00697733 0.186091
12.1908 0.127116 0.0812738 0.0014125 0.00103499 0.00093883 0 0.167984 -0.00681163 0.186692
12.3508 0.126319 0.0810461 0.00144999 0.0010469 0.000966963 0 0.167277 -0.00548804 0.187206
12.5108 0.125543 0.0808006 0.00148492 0.00105822 0.000992993 0 0.166833 -0.00531642 0.183037
12.6708 0.124747 0.0805512 0.00152275 0.00107137 0.00102162 0 0.166477 -0.00471147 0.187752
12.8308 0.123953 0.0802997 0.00155992 0.00108487 0.00105007 0 0.165768 -0.00376574 0.17906
12.9908 0.123149 0.0800339 0.00159896 0.00109969 0.00107982 0 0.165534 -0.00326486 0.184376
13.1508 0.122361 0.0797683 0.0016353 0.00111396 0.00110802 0 0.164622 -0.00252035 0.177803
13.3108 0.121556 0.0794341 0.00167653 0.00113117 0.00113862 0 0.164517 -0.00193574 0.178046
13.4708 0.120761 0.0791371 0.00171436 0.00114699 0.00116789 0 0.164012 -0.0013375 0.177013
13.6308 0.119949 0.0788171 0.00175504 0.00116418 0.00119912 0 0.163611 -0.00193292 0.17864
13.7908 0.119141 0.0784962 0.00179472 0.00118152 0.00122976 0 0.16318 0 0.174838
13.9508 0.118329 0.0781578 0.00183506 0.00119957 0.00126093 0 0.162917 0 0.179382
14.1108 0.117565 0.0777214 0.00187537 0.00122245 0.00128773 0 0.193167 0 0.174551
14.2708 0.116763 0.0773517 0.0019142 0.001241 0.00131804 0 0.174755 0 0.179717
14.4308 0.115932 0.0769623 0.00195758 0.00126073 0.00135086 0 0.169967 0 0.173129
14.5908 0.115103 0.0765976 0.00199933 0.00127925 0.00138378 0 0.166251 0 0.178232
14.7508 0.114265 0.0762134 0.00204225 0.00129971 0.00141731 0 0.161898 0 0.168944
14.9108 0.11343 0.0758415 0.00208418 0.00132005 0.00145042 0 0.160949 0 0.172154
15.0708 0.112587 0.0754512 0.0021273 0.00134151 0.0014842 0 0.159948 0 0.16722
15.3108 0.103346 0.0695953 0.00284298 0.00164346 0.00197219 0 0.160542 0 0.167717
15.4708 0.102492 0.069181 0.00287701 0.00166066 0.00200064 0 0.158875 0 0.169721
15.6308 0.101649 0.0687807 0.00290941 0.0016786 0.00202812 0 0.157895 0 0.165612
15.7908 0.100792 0.0683602 0.00294302 0.00169634 0.00205631 0 0.157772 0 0.167679
15.9508 0.0999203 0.0679399 0.00297765 0.00171565 0.00208542 0 0.157149 0 0.164577
16.1108 0.0990585 0.0675077 0.0030108 0.00173412 0.00211339 0 0.157084 0 0.167466
16.2708 0.0982076 0.0670924 0.00304214 0.00175283 0.00214042 0 0.156324 0 0.164066
16.4308 0.0973198 0.066644 0.0030765 0.00177226 0.00216932 0 0.156423 0 0.166319
16.5908 0.0964501 0.0662186 0.00310849 0.00179158 0.00219704 0 0.155639 0 0.165358
16.7508 0.0955143 0.0657453 0.00314607 0.00181267 0.00222849 0 0.155355 0 0.166122
16.9108 0.0946039 0.0653082 0.00318035 0.00183324 0.00225811 0 0.154863 0 0.167486
17.0708 0.0936347 0.0648198 0.00321916 0.00185523 0.0022908 0 0.154565 0 0.165811
17.2308 0.0926655 0.0643531 0.00325681 0.00187786 0.0023232 0 0.154228 0 0.167232
17.3908 0.0916819 0.0638518 0.00329486 0.00189991 0.00235557 0 0.153738 0 0.165192
17.5508 0.0906583 0.0633614 0.00333489 0.00192412 0.00239019 0 0.153568 0 0.166993
17.7108 0.0895774 0.0628212 0.00337825 0.00194899 0.00242721 0 0.15308 0 0.164628
17.8708 0.0885111 0.0623138 0.00341887 0.00197424 0.00246296 0 0.153096 0 0.165791
18.0308 0.0874093 0.0617599 0.00346079 0.00199945 0.00249957 0 0.152398 0 0.163271
18.1908 0.0863259 0.0612514 0.00349977 0.00202462 0.00253496 0 0.152374 0 0.16358
18.3508 0.0852167 0.0606952 0.00353938 0.00204952 0.00257062 0 0.151772 0 0.162436
18.5108 0.0840793 0.0601577 0.00357929 0.00207636 0.00260751 0 0.151493 0 0.160804
18.6708 0.0830485 0.0596707 0.00361084 0.00209881 0.00263832 0 0.151119 0 0.161141
18.8308 0.0819264 0.0591328 0.00364835 0.00212489 0.00267407 0 0.150857 0 0.158269
18.9908 0.0807641 0.0585893 0.00368486 0.00215154 0.00270981 0 0.150575 0 0.160257
19.1508 0.0798719 0.0582253 0.00370189 0.00217093 0.00273189 0 0.150103 0 0.157346
19.3108 0.079006 0.0578704 0.0037196 0.00219209 0.00275537 0 0.150084 0 0.158914
19.4708 0.0782271 0.0575151 0.00373492 0.00220858 0.00277588 0 0.149454 0 0.155354
19.6308 0.0774779 0.0571473 0.00375116 0.00222327 0.00279564 0 0.149529 0 0.155474
19.7908 0.0767609 0.0567605 0.00376699 0.00223661 0.00281354 0 0.148856 0 0.154351
19.9508 0.0760079 0.0563693 0.00378447 0.00225143 0.00283305 0 0.148586 0 0.151363
20.1108 0.0752373 0.0559425 0.0038008 0.00226628 0.00285125 0 0.148183 0 0.153021
20.2708 0.0744113 0.0554905 0.00381584 0.00228179 0.00286933 0 0.147957 0 0.149208
20.4308 0.0734921 0.0549778 0.00382995 0.00229846 0.00288752 0 0.147636 0 0.150215


==> anc/AuAu05_TmuB/19.6/DynFlu0.6/0.4/Hydro/3/TmuB.dat <==
0.181937 0.153938 0.158763 0.0038299 0.0053999 0.00323805 0 0.205234 0 0.307491
0.341937 0.172656 0.147808 0.00252079 0.00258202 0.0010276 0 0.242325 0 0.297325
0.501937 0.219137 0.173329 0.00421039 0.00476777 0.00359632 0 0.329066 -7.8314e-19 0.311287
0.661937 0.217646 0.169807 0.00390654 0.00547405 0.00351511 0 0.342479 0 0.340522
0.821937 0.204013 0.138403 0.00309573 0.00573126 0.00319013 0 0.332364 -0.000236879 0.32299
0.981937 0.192228 0.119253 0.00229814 0.00555459 0.00243334 0 0.31265 -0.136797 0.303773
1.14194 0.182968 0.106084 0.00175263 0.0044117 0.00168178 0 0.29183 -0.488901 0.288707
1.30194 0.178423 0.0908653 0.00128954 0.00342063 0.00117152 0 0.269756 -0.450357 0.298776
1.46194 0.174033 0.092467 0.00101148 0.00275033 0.000728889 0 0.250946 -0.183159 0.262068
1.62194 0.174561 0.0896463 0.000848206 0.00233615 0.000613066 0 0.238629 -0.174325 0.273634
1.78194 0.173828 0.0885684 0.000775273 0.00210845 0.000553046 0 0.231713 -0.16026 0.25157
1.94194 0.173316 0.0919978 0.000700377 0.00197419 0.000450924 0 0.224634 -0.147305 0.238969
2.10194 0.171863 0.0931961 0.000660553 0.00186711 0.000378954 0 0.220745 -0.127941 0.264211
2.26194 0.170318 0.092329 0.000628039 0.00177521 0.000274943 0 0.216969 -0.118125 0.302999
2.42194 0.16992 0.0921463 0.00059271 0.00166887 0.000256397 0 0.212063 -0.0888519 0.279941
2.58194 0.169817 0.0943674 0.000569334 0.00151532 0.00026987 0 0.207813 -0.0726214 0.259933
2.74194 0.169913 0.0925128 0.000553573 0.0014342 0.000212799 0 0.208813 -0.0724912 0.255447
2.90194 0.169737 0.0937147 0.000539579 0.00151129 0.000215669 0 0.207346 -0.0683648 0.276681
3.06194 0.169642 0.0944117 0.000521373 0.00152362 0.000194017 0 0.204701 -0.0665287 0.26319
3.22194 0.168965 0.0943063 0.000504592 0.00150824 0.000192648 0 0.205603 -0.060101 0.286893
3.38194 0.167889 0.0956057 0.000492083 0.00161745 0.000181429 0 0.204061 -0.0553748 0.271406
3.54194 0.168411 0.0971888 0.000491914 0.0017852 0.000207973 0 0.204868 -0.047706 0.296452
3.70194 0.16812 0.0976926 0.000493739 0.00191542 0.000231804 0 0.20384 -0.0461733 0.323982
3.86194 0.167404 0.0963186 0.000489795 0.00179079 0.000227085 0 0.202428 -0.0448458 0.290148
4.02194 0.167274 0.0965588 0.000505132 0.00176954 0.000216943 0 0.221657 -0.042071 0.263788
4.18194 0.16716 0.0984842 0.000510033 0.00185587 0.000246569 0 0.213797 -0.0389649 0.334912
4.34194 0.166146 0.0966341 0.000502263 0.00177315 0.000243775 0 0.209311 -0.053166 0.286419
4.50194 0.165084 0.0948986 0.000502115 0.00163309 0.000233632 0 0.205202 -0.048056 0.252593
4.66194 0.163923 0.0939738 0.000504802 0.00155702 0.000236974 0 0.202357 -0.0437224 0.240662
4.82194 0.163517 0.0931903 0.000510833 0.00154313 0.00024909 0 0.203119 -0.13018 0.23043
4.98194 0.162499 0.0926067 0.000514537 0.00153781 0.000257464 0 0.214029 -0.113806 0.272973
5.14194 0.161391 0.091925 0.000518962 0.00148864 0.000271534 0 0.203804 -0.0964955 0.262303
5.30194 0.16029 0.0908454 0.000522209 0.00141174 0.000269484 0 0.19535 -0.0868926 0.247347
5.46194 0.159468 0.0893738 0.000529414 0.00135661 0.000261722 0 0.196564 -0.0801285 0.23066
5.62194 0.158708 0.088838 0.000535279 0.00132857 0.000272833 0 0.190116 -0.0761235 0.241139
5.78194 0.157822 0.0886464 0.000543653 0.0012487 0.000281945 0 0.189046 -0.0713754 0.216389
5.94194 0.15698 0.0884166 0.000551623 0.00123652 0.000290257 0 0.190547 -0.064659 0.20917
6.10194 0.156231 0.0884716 0.000563943 0.00123112 0.000310707 0 0.187927 -0.0599281 0.219835
6.26194 0.155287 0.088194 0.000573487 0.00121484 0.000317925 0 0.189916 -0.0575748 0.23108
6.42194 0.154844 0.0879165 0.00058974 0.00120514 0.000332832 0 0.191168 -0.0613514 0.223022
6.58194 0.153933 0.0876383 0.00060099 0.00119557 0.000341575 0 0.190737 -0.0524725 0.251602
6.74194 0.153188 0.0873669 0.00061622 0.00118376 0.000351546 0 0.1894 -0.0499219 0.218028
6.90194 0.152346 0.0868206 0.000630239 0.00113983 0.000359283 0 0.187684 -0.048147 0.203042
7.06194 0.151689 0.0858863 0.000645228 0.00111682 0.000359594 0 0.189835 -0.0457186 0.215345
7.22194 0.150876 0.0859433 0.000659856 0.00110994 0.000377844 0 0.187176 -0.045034 0.203537
7.38194 0.150127 0.0859638 0.000675006 0.00108595 0.000393284 0 0.18815 -0.0437176 0.210014
7.54194 0.14928 0.0855778 0.000691506 0.00106186 0.000402976 0 0.187939 -0.0421348 0.203493
7.70194 0.148473 0.0853045 0.000708896 0.00105047 0.000416298 0 0.184415 -0.0413086 0.201271
7.86194 0.147707 0.0848863 0.000726219 0.00103176 0.000425962 0 0.181478 -0.0387939 0.20401
8.02194 0.146887 0.0849482 0.000745827 0.00105742 0.000445996 0 0.178783 -0.0379263 0.233905
8.18194 0.146045 0.0846789 0.000763881 0.00103798 0.000458308 0 0.178251 -0.0364322 0.205821
8.34194 0.145209 0.0844972 0.000783401 0.00103172 0.000471126 0 0.177159 -0.0347759 0.209544
8.50194 0.14442 0.0841953 0.000803618 0.00101639 0.000484408 0 0.176302 -0.0336026 0.205892
8.66194 0.143647 0.0838947 0.000826256 0.0010012 0.000499329 0 0.191636 -0.0325233 0.200407
8.82194 0.14288 0.0836407 0.000848535 0.000988616 0.000513634 0 0.192659 -0.0311012 0.207948
8.98194 0.142177 0.0833502 0.000871973 0.00099068 0.000523326 0 0.186715 -0.0297541 0.229646
9.14194 0.141445 0.0831017 0.000897436 0.000978341 0.000539529 0 0.195384 -0.0287463 0.199175
9.30194 0.140677 0.0830161 0.000921295 0.000975084 0.000557326 0 0.186452 -0.0277236 0.203014
9.46194 0.139937 0.0827368 0.00094435 0.00097185 0.000571809 0 0.179808 -0.0269043 0.198538
9.62194 0.139225 0.0825006 0.000970607 0.000963859 0.000588455 0 0.177577 -0.0261657 0.197251
9.78194 0.138434 0.0823293 0.000996299 0.000962687 0.000606657 0 0.176724 -0.0253917 0.195529
9.94194 0.137656 0.0821456 0.00102225 0.000961721 0.000624487 0 0.175716 -0.0240718 0.197491
10.1019 0.136875 0.0819101 0.00104938 0.000966159 0.000643286 0 0.174797 -0.0232136 0.197776
10.2619 0.136094 0.0817493 0.00107644 0.000967641 0.000662291 0 0.17277 -0.0221114 0.195997
10.4219 0.135317 0.0815544 0.00110585 0.00096957 0.000682293 0 0.172454 -0.0214366 0.202545
10.5819 0.134539 0.0813942 0.00113448 0.000972512 0.000702323 0 0.171883 -0.0204693 0.198915
10.7419 0.133753 0.0812787 0.00116504 0.000981007 0.000724239 0 0.171486 -0.0194446 0.189753
10.9019 0.132972 0.081127 0.00119494 0.000985405 0.000745242 0 0.171102 -0.0184204 0.190868
11.0619 0.132297 0.0808766 0.00122902 0.00101933 0.000766977 0 0.170558 -0.0659897 0.192476
11.2219 0.131566 0.0806781 0.00126154 0.00101928 0.000787666 0 0.171282 -0.0557711 0.192967
11.3819 0.130773 0.0804954 0.00129546 0.00102454 0.000811704 0 0.171024 -0.0522933 0.194486
11.5419 0.130097 0.0803052 0.00132782 0.00102321 0.000833702 0 0.173572 -0.0467256 0.195581
11.7019 0.129305 0.0800848 0.00136368 0.0010292 0.000858509 0 0.173109 -0.0385087 0.196209
11.8619 0.128527 0.0799165 0.0013959 0.00103663 0.000881656 0 0.172188 -0.0341478 0.183964
12.0219 0.12773 0.0796958 0.00143242 0.00104705 0.000907748 0 0.169315 -0.0305211 0.183113
12.1819 0.126959 0.0794956 0.00146625 0.00105672 0.000930913 0 0.169324 -0.0251485 0.184847
12.3419 0.126153 0.0792857 0.00150463 0.00106807 0.000958202 0 0.167772 -0.0211287 0.184578
12.5019 0.125367 0.0791023 0.00153932 0.00107886 0.000983303 0 0.166452 -0.0186272 0.185786
12.6619 0.124557 0.0788835 0.0015791 0.00109155 0.00101164 0 0.166658 -0.0139045 0.185579
12.8219 0.123768 0.078691 0.00161454 0.00110377 0.00103766 0 0.166476 -0.0111655 0.186754
12.9819 0.122951 0.0784793 0.0016546 0.0011184 0.00106668 0 0.165988 -0.0106074 0.184969
13.1419 0.122148 0.0782544 0.00169297 0.00113275 0.0010944 0 0.165609 -0.010303 0.187573
13.3019 0.121347 0.0780044 0.00173339 0.00114764 0.00112288 0 0.166874 -0.00998351 0.181712
13.4619 0.120533 0.0777582 0.00177307 0.00116317 0.00115212 0 0.164678 -0.00954365 0.183946
13.6219 0.119711 0.0775056 0.00181372 0.00117996 0.001182 0 0.164717 -0.00903236 0.18063
13.7819 0.118892 0.0772363 0.00185369 0.00119667 0.00121174 0 0.164148 -0.00866695 0.174953
13.9419 0.118073 0.0769585 0.00189365 0.00121405 0.00124145 0 0.163902 -0.00833688 0.183775
14.1019 0.117245 0.0766562 0.00193471 0.00123217 0.00127209 0 0.163501 -0.00797224 0.176995
14.2619 0.116425 0.0763483 0.00197448 0.00125015 0.001302 0 0.162956 -0.0075191 0.180576
14.4219 0.115575 0.0760151 0.00201818 0.00126964 0.0013345 0 0.162744 -0.00724864 0.179553
14.5819 0.11477 0.0756574 0.00205815 0.00128649 0.00136329 0 0.165705 -0.00702964 0.182253
14.7419 0.113912 0.0752921 0.00210311 0.00130638 0.00139659 0 0.162707 -0.00673178 0.178917
14.9019 0.113201 0.0750747 0.00214507 0.00132955 0.00143049 0 0.170706 -0.00647618 0.180065
15.0619 0.112335 0.0746728 0.00219048 0.00134955 0.00146387 0 0.16845 -0.00615647 0.179455
15.3019 0.102378 0.0683666 0.00295061 0.00165647 0.00197829 0 0.160666 -0.00481457 0.176167
15.4619 0.101541 0.0679632 0.00298079 0.00166973 0.00200337 0 0.160062 -0.00370799 0.167626
15.6219 0.10072 0.0675695 0.00300886 0.00168365 0.00202712 0 0.159663 -0.00346085 0.177991
15.7819 0.0999081 0.0671821 0.00303829 0.00169853 0.00205256 0 0.159272 -0.00208363 0.160758
15.9419 0.0990753 0.0667766 0.00306671 0.00171342 0.00207668 0 0.158709 -0.00163164 0.166504
16.1019 0.0982096 0.0663314 0.00309844 0.00172979 0.00210316 0 0.158559 0 0.159755
16.2619 0.0973914 0.0659161 0.00312463 0.00174457 0.00212585 0 0.157874 0 0.157993
16.4219 0.0965363 0.0654693 0.00315428 0.00176118 0.00215112 0 0.157782 0 0.15838
16.5819 0.0956731 0.0650581 0.00318395 0.00177943 0.00217767 0 0.157233 0 0.157086
16.7419 0.094785 0.0645957 0.00321534 0.00179675 0.00220439 0 0.156993 0 0.153894
16.9019 0.0939379 0.0641518 0.00324216 0.00181287 0.00222791 0 0.156858 0 0.158156
17.0619 0.0930124 0.0636688 0.00327565 0.00183163 0.00225636 0 0.156495 0 0.15073
17.2219 0.0921253 0.063207 0.00330475 0.00184932 0.0022817 0 0.156072 0 0.156832
17.3819 0.0911929 0.0627069 0.00333715 0.00186831 0.00230955 0 0.156102 0 0.149808
17.5419 0.0902545 0.0622239 0.00336883 0.00188764 0.00233717 0 0.15552 0 0.154588
17.7019 0.0892253 0.0616769 0.00340722 0.00190917 0.00236969 0 0.155305 0 0.150396
17.8619 0.088198 0.0611486 0.00344389 0.0019315 0.00240133 0 0.154919 0 0.151248
18.0219 0.0871389 0.0605802 0.00348192 0.00195348 0.00243398 0 0.154559 0 0.149401
18.1819 0.0860758 0.0600335 0.00351862 0.00197666 0.00246621 0 0.154309 0 0.14829
18.3419 0.0849859 0.0594575 0.00355618 0.00199895 0.00249919 0 0.153837 0 0.149321
18.5019 0.0838522 0.0588796 0.00359504 0.00202392 0.00253377 0 0.153704 0 0.147747
18.6619 0.0827822 0.0583175 0.00362805 0.00204508 0.00256412 0 0.153105 0 0.150245
18.8219 0.0817041 0.0577706 0.00366215 0.002068 0.00259588 0 0.153141 0 0.147249
18.9819 0.0806372 0.0572438 0.00369357 0.00209006 0.00262618 0 0.152536 0 0.147679
19.1419 0.0795524 0.0567379 0.00372312 0.00211356 0.00265638 0 0.152489 0 0.146672
19.3019 0.0784585 0.0562612 0.00375282 0.00213987 0.00268875 0 0.151953 0 0.147038
19.4619 0.0774737 0.0557945 0.00377808 0.00216062 0.00271655 0 0.151869 0 0.146454
19.6219 0.0766529 0.0553819 0.00379628 0.00217562 0.00273758 0 0.151373 0 0.146791
19.7819 0.0758386 0.0549363 0.00381574 0.00218968 0.00275805 0 0.150795 0 0.143636
19.9419 0.0750727 0.0545081 0.00383243 0.0022021 0.00277572 0 0.150606 0 0.145028
20.1019 0.0742618 0.0540341 0.00384975 0.00221475 0.00279356 0 0.150108 0 0.142134
20.2619 0.0733917 0.0535387 0.00386618 0.00222793 0.0028115 0 0.150051 0 0.141704


==> anc/AuAu05_TmuB/19.6/DynFlu0.6/0.4/Hydro/4/TmuB.dat <==
0.264026 0.119072 0.132171 0.00420548 0.00686929 0.000882506 0 0.187815 0 0.311905
0.344026 0.105509 0.132138 0.00403667 0.00799153 0.000863482 0 0.182484 0 0.309338
0.504026 0.173626 0.129517 0.00306203 0.00354809 0.00142147 0 0.27025 0 0.306259
0.664026 0.201869 0.152258 0.00588358 0.00790512 0.00537052 0 0.337631 0 0.313596
0.824026 0.17622 0.110593 0.00355283 0.00536608 0.00275646 0 0.310112 0 0.306346
0.984026 0.19342 0.11328 0.00487238 0.00598995 0.00414638 0 0.367797 -0.0369291 0.311273
1.14403 0.179352 0.0967681 0.00234339 0.00369568 0.00202863 0 0.339651 -0.182114 0.28446
1.30403 0.174639 0.0847375 0.00138886 0.00278224 0.00103698 0 0.309223 -0.179865 0.293165
1.46403 0.172589 0.0799581 0.0010544 0.00231387 0.000661122 0 0.282106 -0.166352 0.286698
1.62403 0.17055 0.0794019 0.000856908 0.00191223 0.000415001 0 0.257912 -0.139159 0.308761
1.78403 0.16858 0.0804107 0.000698796 0.00168536 0.000259976 0 0.241404 -0.137611 0.35028
1.94403 0.167623 0.0869593 0.000644805 0.00182439 0.00026839 0 0.229352 -0.123136 0.279821
2.10403 0.16614 0.0879964 0.000593616 0.00177485 0.000245335 0 0.222154 -0.101658 0.284096
2.26403 0.165086 0.0897382 0.000553312 0.00187341 0.000216828 0 0.216162 -0.0897746 0.320314
2.42403 0.164617 0.0906178 0.000523652 0.00179501 0.000208681 0 0.217337 -0.0796487 0.287002
2.58403 0.163656 0.091598 0.000518116 0.00182066 0.000196515 0 0.215814 -0.0691948 0.300926
2.74403 0.16499 0.094071 0.000525042 0.00233496 0.000209827 0 0.210795 -0.0749123 0.328291
2.90403 0.165213 0.0999455 0.000544082 0.00265509 0.000269242 0 0.214379 -0.051557 0.334988
3.06403 0.164765 0.0981305 0.00052677 0.00239242 0.000252064 0 0.211251 -0.0463185 0.300716
3.22403 0.166181 0.102061 0.000531319 0.00281148 0.000309911 0 0.215318 -0.041317 0.362855
3.38403 0.16584 0.103951 0.000524115 0.00269067 0.000328026 0 0.212317 -0.0354344 0.318822
3.54403 0.165742 0.101825 0.000508843 0.00244019 0.000304991 0 0.209624 -0.0335668 0.347777
3.70403 0.165911 0.102545 0.000512288 0.00252928 0.000328471 0 0.215017 -0.0308748 0.350748
3.86403 0.165972 0.103105 0.0005207 0.00252027 0.000338051 0 0.20835 -0.0285235 0.33673
4.02403 0.166054 0.104419 0.000529174 0.00261942 0.000359694 0 0.207677 -0.0280147 0.31858
4.18403 0.165009 0.103848 0.000521539 0.00246469 0.000354358 0 0.203672 -0.026266 0.294652
4.34403 0.164119 0.102413 0.000519664 0.00231395 0.000346601 0 0.201349 -0.0246713 0.28362
4.50403 0.163549 0.100713 0.000525756 0.00222369 0.000333158 0 0.218046 -0.023554 0.285851
4.66403 0.162502 0.0996032 0.000523662 0.00218405 0.000310472 0 0.207967 -0.0228484 0.335966
4.82403 0.161647 0.0988632 0.000524682 0.00209641 0.000315984 0 0.203917 -0.0222577 0.278257
4.98403 0.160803 0.0975077 0.000525572 0.00195754 0.000308129 0 0.202154 -0.0211582 0.266018
5.14403 0.160361 0.0977515 0.000536406 0.00186525 0.00032194 0 0.199132 -0.0197212 0.32631
5.30403 0.159788 0.0964779 0.00054343 0.00183158 0.000324919 0 0.197499 -0.0180577 0.296218
5.46403 0.158827 0.0950857 0.000548172 0.00172185 0.000322911 0 0.194766 -0.0174643 0.271054
5.62403 0.157757 0.0940685 0.000552012 0.00166645 0.000325304 0 0.193304 -0.0170374 0.249124
5.78403 0.156752 0.0931782 0.000560746 0.001592 0.000327992 0 0.234842 -0.0169518 0.242026
5.94403 0.156197 0.0928837 0.000570964 0.00159502 0.000350697 0 0.192619 -0.0159983 0.286239
6.10403 0.155434 0.0927431 0.000582996 0.00155725 0.000370355 0 0.200392 -0.015609 0.249965
6.26403 0.154528 0.0918258 0.00059232 0.00150213 0.000374266 0 0.194965 -0.014488 0.24834
6.42403 0.153755 0.0915032 0.000604795 0.00148127 0.000393484 0 0.19042 -0.0144719 0.222729
6.58403 0.152966 0.0910253 0.000619409 0.0014532 0.000405261 0 0.18933 -0.0140756 0.216741
6.74403 0.152054 0.0904224 0.000631874 0.00140481 0.000412895 0 0.188472 -0.013428 0.206875
6.90403 0.151333 0.0900304 0.000647693 0.00138587 0.000425205 0 0.186577 -0.0125208 0.222997
7.06403 0.150537 0.0898673 0.00066228 0.00135607 0.000437418 0 0.185341 -0.0120539 0.203312
7.22403 0.149671 0.0900106 0.00067522 0.00135127 0.000451816 0 0.18397 -0.011666 0.206918
7.38403 0.148783 0.0896246 0.00069086 0.001321 0.000461949 0 0.182258 -0.011193 0.204904
7.54403 0.147967 0.0894194 0.000708331 0.00130587 0.000475209 0 0.181212 -0.0106953 0.203408
7.70403 0.147116 0.0890758 0.000724738 0.00128137 0.000486467 0 0.180918 -0.0102202 0.202055
7.86403 0.146304 0.0887304 0.000744794 0.00126004 0.000499718 0 0.188239 -0.00993003 0.201539
8.02403 0.145496 0.0885161 0.00076294 0.00124472 0.000509987 0 0.183056 -0.00958568 0.21635
8.18403 0.144751 0.0883692 0.000785193 0.00123004 0.000527043 0 0.194454 -0.00929807 0.199335
8.34403 0.143975 0.0881326 0.000803594 0.00121803 0.000539484 0 0.185373 -0.00879046 0.215454
8.50403 0.143171 0.0878691 0.000825422 0.00120206 0.0005545 0 0.177455 -0.00841971 0.199566
8.66403 0.14239 0.0875772 0.000844731 0.00118846 0.000568821 0 0.175974 -0.00810017 0.198799
8.82403 0.141608 0.0875548 0.000864727 0.00117968 0.000582418 0 0.175367 -0.00770743 0.198581
8.98403 0.140825 0.087322 0.000886681 0.0011715 0.00059768 0 0.174939 -0.00730025 0.19727
9.14403 0.140048 0.0871154 0.000911126 0.00116234 0.000614306 0 0.17462 -0.00706273 0.194334
9.30403 0.139298 0.0869547 0.000935408 0.00115879 0.0006296 0 0.186123 -0.00678219 0.21814
9.46403 0.138532 0.0867542 0.000960201 0.00114825 0.000646625 0 0.180541 -0.0065205 0.192657
9.62403 0.137755 0.086572 0.000985962 0.00114245 0.00066476 0 0.174504 -0.00619612 0.192562
9.78403 0.13699 0.08638 0.00101306 0.00113755 0.000682964 0 0.177901 -0.00588859 0.192432
9.94403 0.136223 0.0862051 0.00103939 0.00113463 0.000701694 0 0.1751 -0.00569681 0.190614
10.104 0.135456 0.0860353 0.00106657 0.00113376 0.000720867 0 0.172738 -0.00544832 0.189969
10.264 0.134758 0.0859033 0.0010935 0.001139 0.000737726 0 0.179304 -0.00517316 0.217501
10.424 0.133992 0.0857249 0.00112205 0.00113893 0.000758023 0 0.176647 -0.00503933 0.197829
10.584 0.133343 0.0855259 0.00114969 0.00114593 0.000775298 0 0.174076 -0.00485824 0.186927
10.744 0.132598 0.0855305 0.00117935 0.00115871 0.000798966 0 0.172682 -0.00466208 0.203711
10.904 0.131857 0.0852832 0.0012091 0.00115892 0.00081941 0 0.171509 -0.00444958 0.193951
11.064 0.131101 0.0850627 0.00124141 0.00116282 0.000841324 0 0.176094 -0.00424501 0.191159
11.224 0.130367 0.0850361 0.00127066 0.00117393 0.00086423 0 0.17432 -0.00402036 0.184715
11.384 0.129611 0.0848216 0.00130431 0.00117858 0.000888367 0 0.171036 -0.00374867 0.191766
11.544 0.128843 0.0847205 0.00133575 0.00119534 0.000912773 0 0.168277 -0.00360115 0.222011
11.704 0.128084 0.0844676 0.00136932 0.00120111 0.000936835 0 0.167377 -0.0033924 0.189887
11.864 0.127316 0.0842541 0.00140252 0.00120902 0.000961535 0 0.166812 -0.00330812 0.188889
12.024 0.126537 0.0840322 0.00143797 0.00121907 0.000987757 0 0.166133 -0.00291563 0.189968
12.184 0.125764 0.0837747 0.00147506 0.0012295 0.001014 0 0.169251 -0.00271183 0.192201
12.344 0.124999 0.0835171 0.00151032 0.00123997 0.00103961 0 0.166855 -0.00266611 0.185368
12.504 0.124259 0.0832451 0.00154795 0.00124986 0.001066 0 0.165307 -0.0024927 0.194181
12.664 0.123492 0.0829624 0.0015842 0.00126292 0.00109222 0 0.164522 -0.00197201 0.188327
12.824 0.122702 0.082706 0.0016223 0.00127781 0.0011208 0 0.1638 -0.00173336 0.188754
12.984 0.121913 0.0824428 0.00166022 0.00129338 0.00114944 0 0.163283 -0.00145394 0.187615
13.144 0.121116 0.0821466 0.0017003 0.0013089 0.00117894 0 0.16309 -0.00113161 0.190322
13.304 0.120321 0.0818558 0.00173929 0.00132598 0.00120837 0 0.162363 -0.000770389 0.186969
13.464 0.119539 0.081552 0.00178015 0.00134363 0.00123824 0 0.165311 -0.000392567 0.18636
13.624 0.118736 0.0813981 0.00181948 0.00137182 0.00127175 0 0.164537 0 0.212775
13.784 0.117921 0.0810924 0.00186114 0.00139078 0.00130379 0 0.163505 0 0.196669
13.944 0.117113 0.0807809 0.00190151 0.00141005 0.00133518 0 0.162952 0 0.186083
14.104 0.116291 0.0804588 0.00194373 0.00143091 0.00136791 0 0.162418 0 0.185199
14.264 0.115469 0.0801334 0.00198571 0.00145175 0.00140057 0 0.161617 0 0.187444
14.424 0.114643 0.0797776 0.00202905 0.00147366 0.0014334 0 0.161281 0 0.182222
14.584 0.113813 0.0794293 0.00207194 0.0014952 0.00146672 0 0.160702 0 0.176492
14.744 0.112969 0.0790684 0.00211627 0.00151807 0.00150135 0 0.160287 0 0.181576
14.904 0.112164 0.0787885 0.00216021 0.00154655 0.00153788 0 0.159856 0 0.176774
15.064 0.111344 0.0783596 0.00220782 0.00156712 0.00157183 0 0.159733 0 0.180278
15.304 0.102784 0.0727552 0.0028594 0.00185822 0.00203888 0 0.158283 0 0.175025
15.464 0.101905 0.0723471 0.00289687 0.00187593 0.00207069 0 0.157941 0 0.174918
15.624 0.101044 0.0719349 0.0029318 0.00189251 0.00210048 0 0.15757 0 0.174845
15.784 0.100195 0.0715233 0.00296491 0.00190891 0.00212943 0 0.156975 0 0.173289
15.944 0.0993343 0.0710866 0.00299897 0.00192548 0.00215883 0 0.156845 0 0.173764
16.104 0.0984551 0.0706456 0.00303425 0.0019425 0.00218943 0 0.156114 0 0.173236
16.264 0.0975601 0.0701899 0.00307034 0.00195966 0.00222063 0 0.155893 0 0.172195
16.424 0.0966731 0.0697351 0.00310498 0.00197648 0.00225105 0 0.155262 0 0.173133
16.584 0.095759 0.0692598 0.00314143 0.00199413 0.00228282 0 0.154925 0 0.170768
16.744 0.0948387 0.0687821 0.00317774 0.00201166 0.00231476 0 0.154657 0 0.171828
16.904 0.0938656 0.0682738 0.00321779 0.0020314 0.00234961 0 0.154235 0 0.169136
17.064 0.0929046 0.067774 0.00325574 0.00205026 0.00238319 0 0.154248 0 0.170323
17.224 0.0918654 0.0672385 0.00329934 0.00207213 0.00242138 0 0.15378 0 0.167607
17.384 0.090848 0.0667085 0.00333985 0.00209307 0.0024574 0 0.153255 0 0.168628
17.544 0.0898005 0.0661447 0.00338168 0.00211559 0.00249461 0 0.153353 0 0.165921
17.704 0.0887602 0.0655821 0.00342153 0.00213801 0.00253051 0 0.152651 0 0.16703
17.864 0.0876985 0.0649977 0.00346191 0.00216125 0.00256698 0 0.152847 0 0.164301
18.024 0.0866715 0.0644338 0.00349811 0.00218318 0.00260059 0 0.152236 0 0.163581
18.184 0.0855793 0.0638093 0.00353838 0.00220776 0.00263724 0 0.151727 0 0.162821
18.344 0.0845327 0.0632123 0.00357359 0.00223039 0.00267039 0 0.151501 0 0.160274
18.504 0.0834428 0.062592 0.00361092 0.00225514 0.00270531 0 0.15111 0 0.161462
18.664 0.0823894 0.0619675 0.00364564 0.00227862 0.00273815 0 0.151096 0 0.158727
18.824 0.0813066 0.0613524 0.00368171 0.00230496 0.00277269 0 0.150534 0 0.159708
18.984 0.0803388 0.0607769 0.00370816 0.00232503 0.00279948 0 0.150677 0 0.158481
19.144 0.0794248 0.060272 0.0037299 0.00234388 0.00282382 0 0.149991 0 0.157819
19.304 0.0786751 0.059861 0.00374274 0.00235707 0.00284082 0 0.149897 0 0.158404
19.464 0.0779691 0.0594814 0.00375588 0.00237033 0.00285775 0 0.149364 0 0.159435
19.624 0.0772962 0.0590991 0.00376935 0.00238276 0.00287372 0 0.149127 0 0.159549
19.784 0.0766293 0.0587019 0.00378336 0.00239519 0.00288936 0 0.148855 0 0.160286
19.944 0.0759005 0.0582756 0.00379939 0.00240958 0.00290712 0 0.148466 0 0.160819
20.104 0.075121 0.0578092 0.00381513 0.00242451 0.0029249 0 0.148461 0 0.160582
20.264 0.0742754 0.0573122 0.00382949 0.0024406 0.00294286 0 0.147814 0 0.160992
20.424 0.0733452 0.0567622 0.00384138 0.00245714 0.00296019 0 0.147954 0 0.160415


==> anc/AuAu05_TmuB/2.42/DynFlu0.6/0.4/Hydro/1/TmuB.dat <==
2.89398 0.0691054 0.207567 0.00129467 0.0125682 0.00315589 0 0.12194 0 0.379356
2.97398 0.0713159 0.208578 0.00121823 0.0112284 0.00300287 0 0.120353 0 0.372743
3.05398 0.0789688 0.228705 0.00108413 0.0100321 0.00268355 0 0.119089 0 0.387511
3.13398 0.0763401 0.249375 0.000877654 0.00901352 0.0019268 0 0.118312 0 0.415573
3.21398 0.0759621 0.247757 0.000884657 0.00889099 0.00196893 0 0.117407 0 0.406588
3.29398 0.0792075 0.25136 0.000698873 0.00741949 0.00170638 0 0.116216 0 0.397012
3.37398 0.0768575 0.24602 0.000819299 0.00807463 0.00195923 0 0.114696 0 0.387419
3.45398 0.0764652 0.244332 0.000823261 0.00795201 0.00198193 0 0.113036 0 0.377177
3.53398 0.0795698 0.250077 0.000765577 0.00741635 0.00183321 0 0.112085 0 0.383283
3.61398 0.0842647 0.269965 0.000511352 0.00683561 0.00123324 0 0.111242 0 0.471933
3.69398 0.0841197 0.268719 0.000514527 0.00671809 0.00124985 0 0.110967 0 0.469544
3.85398 0.0863874 0.269451 0.00046402 0.00602967 0.00113819 0 0.114062 0 0.457764
4.01398 0.0859264 0.265856 0.000472528 0.00567971 0.0011741 0 0.114109 0 0.437982
4.17398 0.0851851 0.271921 0.000426288 0.00562618 0.00106038 0 0.113476 0 0.443778
4.33398 0.0836181 0.269677 0.000431298 0.0054726 0.00101991 0 0.11286 0 0.423777
4.49398 0.0822517 0.274132 0.00047908 0.00677447 0.000963841 0 0.123671 0 0.512525
4.65398 0.0828636 0.270618 0.000439808 0.00582043 0.000825467 0 0.128266 0 0.483818
4.81398 0.082802 0.270756 0.000445355 0.00553092 0.000769693 0 0.126531 0 0.482784
4.97398 0.0813996 0.269705 0.000443193 0.00521419 0.00074913 0 0.124368 0 0.454505
5.13398 0.0817965 0.272769 0.000415915 0.00491156 0.000643696 0 0.121809 0 0.432522
5.29398 0.0802561 0.275078 0.00042148 0.00470254 0.000614164 0 0.11895 0 0.427311
5.45398 0.0808787 0.273324 0.00043342 0.00473533 0.000578244 0 0.123785 0 0.463582
5.61398 0.0796724 0.277151 0.000443153 0.00503097 0.000473814 0 0.121266 0 0.45934
5.77398 0.079691 0.274777 0.000425991 0.004576 0.000494701 0 0.120821 0 0.440334
5.93398 0.0806581 0.278325 0.000403631 0.00449028 0.000486488 0 0.120071 0 0.420167
6.09398 0.080759 0.279221 0.000404039 0.00418977 0.000525869 0 0.122075 0 0.413715
6.25398 0.0813487 0.281337 0.000404148 0.00398594 0.000492491 0 0.120247 0 0.441823
6.41398 0.0808096 0.279489 0.000410956 0.00395794 0.000517741 0 0.11939 0 0.444274
6.57398 0.080684 0.279664 0.000422949 0.00400636 0.000556739 0 0.117586 0 0.451877
6.73398 0.0802666 0.276754 0.000442095 0.00388186 0.000592305 0 0.116607 0 0.432092
6.89398 0.0797092 0.273725 0.000458668 0.00381031 0.00063566 0 0.117132 0 0.408699
7.05398 0.0792192 0.275596 0.000426296 0.00384416 0.000617353 0 0.117718 0 0.424135
7.21398 0.0787356 0.278696 0.000417664 0.00439544 0.000561477 0 0.118024 0 0.524123
7.37398 0.0785107 0.277203 0.000426539 0.00434476 0.000611713 0 0.118089 0 0.504323
7.53398 0.0784642 0.276763 0.000449521 0.0045442 0.000618849 0 0.118024 0 0.495245
7.69398 0.0779031 0.278339 0.000438414 0.00454234 0.000647043 0 0.11791 0 0.492279
7.85398 0.0775348 0.275737 0.000446192 0.00425892 0.000660948 0 0.117883 0 0.464903
8.01398 0.0770371 0.278711 0.000467435 0.00495803 0.000738266 0 0.118005 0 0.490791
8.17398 0.076953 0.279886 0.000467577 0.00510666 0.000745671 0 0.118498 0 0.510309
8.33398 0.0768321 0.2776 0.000465544 0.00481474 0.000737228 0 0.119418 0 0.477396
8.49398 0.0763048 0.275184 0.000475017 0.00468545 0.000784865 0 0.119977 0 0.444784
8.65398 0.074685 0.278944 0.000489645 0.00599288 0.000824932 0 0.120606 0 0.545655
8.81398 0.0737977 0.279819 0.000507515 0.00638686 0.00084732 0 0.121216 0 0.544805
8.97398 0.0738859 0.277106 0.000496881 0.0059496 0.000812938 0 0.121771 0 0.526098
9.13398 0.07311 0.276345 0.000513279 0.0062844 0.000854356 0 0.118172 0 0.512246
9.29398 0.0734435 0.276824 0.000510224 0.0061431 0.000842994 0 0.117573 0 0.495875
9.45398 0.0729562 0.277316 0.000525155 0.00657498 0.000902254 0 0.117125 0 0.518607
9.61398 0.0728628 0.277629 0.000513358 0.00640605 0.000902933 0 0.118111 0 0.483879
9.77398 0.0724551 0.277806 0.000502626 0.00637999 0.000881932 0 0.118248 0 0.512361
9.93398 0.0716231 0.279341 0.000503955 0.00677532 0.000889841 0 0.118458 0 0.479043
10.094 0.0710194 0.278147 0.000518889 0.00701537 0.000957453 0 0.117672 0 0.48053
10.254 0.0712241 0.278102 0.000526368 0.00689309 0.000927819 0 0.11743 0 0.482626
10.414 0.0709577 0.278384 0.000537688 0.00736695 0.00102707 0 0.117842 0 0.543636
10.574 0.0708474 0.278693 0.000541718 0.00755046 0.00111877 0 0.117606 0 0.547236
10.734 0.0704924 0.275944 0.000544564 0.00735922 0.00118491 0 0.116374 0 0.523819
10.894 0.0694009 0.273535 0.000587551 0.00805726 0.00129036 0 0.12754 0 0.524495
11.054 0.0698365 0.273209 0.000600057 0.00793638 0.00128653 0 0.134698 0 0.499026
11.214 0.0696515 0.27289 0.000611992 0.00808205 0.0013635 0 0.132535 0 0.515938
11.374 0.0688827 0.273132 0.000604319 0.00815815 0.00134957 0 0.129904 0 0.507671
11.534 0.068938 0.271526 0.000598033 0.00796134 0.00138778 0 0.127325 0 0.515131
11.694 0.068452 0.270018 0.000596853 0.00784943 0.00139958 0 0.124606 0 0.491827
11.854 0.0682975 0.267989 0.000599446 0.00776029 0.0014417 0 0.121836 0 0.501235
12.014 0.0684916 0.267129 0.000599851 0.00756758 0.00144859 0 0.11499 0 0.513033
12.174 0.0677414 0.266619 0.000596211 0.00763843 0.00145621 0 0.115348 0 0.487835
12.334 0.0675797 0.26617 0.000609728 0.00788166 0.00147877 0 0.139021 0 0.479829
12.494 0.0671587 0.266625 0.00060927 0.00802265 0.001513 0 0.137785 0 0.479833
12.654 0.066683 0.266937 0.00060952 0.00819913 0.00154772 0 0.13601 0 0.468081
12.814 0.0662635 0.264908 0.00061903 0.00811824 0.00158503 0 0.128293 0 0.478293
12.974 0.0655814 0.262849 0.000624474 0.00812711 0.00162166 0 0.127107 0 0.476147
13.134 0.0648323 0.261419 0.00062635 0.00816187 0.00164631 0 0.125585 0 0.478178
13.294 0.0644198 0.261206 0.000628233 0.00833636 0.0016816 0 0.123829 0 0.488515
13.454 0.0636392 0.260166 0.000630182 0.00842171 0.00170057 0 0.121871 0 0.461861
13.614 0.0631322 0.25817 0.000642365 0.00849251 0.001753 0 0.120275 0 0.447806
13.774 0.0622119 0.258913 0.000643127 0.008856 0.00174458 0 0.118817 0 0.466599
13.934 0.0617165 0.258119 0.000647597 0.0089615 0.00178066 0 0.117425 0 0.463694
14.094 0.061022 0.257254 0.000645906 0.00906626 0.0018265 0 0.115246 0 0.46348
14.254 0.0602281 0.25494 0.000652591 0.00915965 0.00187013 0 0.113869 0 0.474724
14.414 0.0594289 0.25277 0.000657638 0.0092406 0.00190494 0 0.112883 0 0.465221
14.574 0.0583236 0.251418 0.000665709 0.00960182 0.00193482 0 0.112024 0 0.474382
14.734 0.057513 0.24947 0.000668016 0.00969067 0.00196072 0 0.111077 0 0.458215
14.894 0.0568043 0.248192 0.000669973 0.00987316 0.00200087 0 0.110063 0 0.437271
15.054 0.0559456 0.245899 0.000673369 0.0100086 0.00204159 0 0.108998 0 0.42147
15.294 0.0546438 0.242525 0.000665163 0.0101225 0.00208119 0 0.106383 0 0.406811
15.454 0.0538709 0.240454 0.000664405 0.0102659 0.00211474 0 0.105499 0 0.396434
15.614 0.0530596 0.238551 0.000663606 0.0104333 0.00214322 0 0.104662 0 0.417137
15.774 0.0523023 0.236723 0.000662927 0.0106497 0.00218552 0 0.103635 0 0.389687
15.934 0.0514617 0.234839 0.000661733 0.0108563 0.00222044 0 0.102647 0 0.36165
16.094 0.0505839 0.232794 0.000661512 0.0110957 0.00225811 0 0.102061 0 0.339322
16.254 0.0497095 0.230822 0.00066048 0.0113379 0.0022931 0 0.101432 0 0.327857
16.414 0.0487786 0.228514 0.00066197 0.0116553 0.00234295 0 0.100721 0 0.321644


==> anc/AuAu05_TmuB/2.42/DynFlu0.6/0.4/Hydro/2/TmuB.dat <==
0.383979 0.0168629 5.092e-20 0.00151994 6.07402e-38 4.60782e-21 0 0.109881 0 1.36593e-18
0.463979 0.0144208 1.04452e-20 0.00132539 3.22892e-39 9.73019e-22 0 0.108264 0 3.78958e-19
0.543979 0.00886149 1.25114e-20 0.00085959 8.63243e-39 1.22658e-21 0 0.106898 0 7.02478e-19
0.703979 0 0 0 0 0 0 0 0 0
0.863979 0 0 0 0 0 0 0 0 0
1.02398 0 0 0 0 0 0 0 0 0
1.18398 0 0 0 0 0 0 0 0 0
1.34398 0 0 0 0 0 0 0 0 0
1.50398 0 0 0 0 0 0 0 0 0
1.66398 0.00258673 0.0437966 4.0715e-05 0.0116369 0.000687491 0 0.0191016 0 0.313815
1.82398 0.057891 0.186356 0.00172833 0.014259 0.00372406 0 0.111017 0 0.322072
1.98398 0.0564535 0.183448 0.00171498 0.0143212 0.00374931 0 0.108785 0 0.313119
2.14398 0.0551437 0.214383 0.00131155 0.0127278 0.00232594 0 0.107595 0 0.357451
2.30398 0.0593425 0.201167 0.0014613 0.0132189 0.00312212 0 0.114434 0 0.353154
2.46398 0.0754487 0.23382 0.000927604 0.00773446 0.00194832 0 0.11252 0 0.389245
2.62398 0.0746506 0.231103 0.00093798 0.00773459 0.00200692 0 0.110643 0 0.36948
2.78398 0.0787118 0.239203 0.000884333 0.00721015 0.00192839 0 0.109466 0 0.38134
2.94398 0.0771701 0.242871 0.000844157 0.00698905 0.00177556 0 0.105523 0 0.372753
3.10398 0.0767037 0.254577 0.00095572 0.0105745 0.00178394 0 0.110439 0 0.488158
3.26398 0.0788501 0.258125 0.000901005 0.00991297 0.00177464 0 0.110008 0 0.471623
3.42398 0.0797422 0.25744 0.000820928 0.00828507 0.00153675 0 0.112444 0 0.475929
3.58398 0.0802328 0.258718 0.000769182 0.00761485 0.0015192 0 0.110625 0 0.467261
3.74398 0.0779719 0.257069 0.000818178 0.00818488 0.00160577 0 0.108791 0 0.465685
3.90398 0.0783255 0.256639 0.000758456 0.00729347 0.00140953 0 0.113062 0 0.477753
4.06398 0.0783462 0.255302 0.000736441 0.00671144 0.0013901 0 0.113058 0 0.467767
4.22398 0.0799216 0.260043 0.000655236 0.0062493 0.0012984 0 0.111089 0 0.472752
4.38398 0.0793727 0.262076 0.000607408 0.00593141 0.00122667 0 0.110582 0 0.454188
4.54398 0.0797591 0.262374 0.000567147 0.00549954 0.00115144 0 0.111059 0 0.466396
4.70398 0.0795462 0.273926 0.000514189 0.00657329 0.00105057 0 0.108399 0 0.493157
4.86398 0.0785582 0.270416 0.000540729 0.00615878 0.00106463 0 0.108272 0 0.470755
5.02398 0.0795525 0.273348 0.000493802 0.00571917 0.000889637 0 0.11086 0 0.461333
5.18398 0.0785206 0.27589 0.00049164 0.00585916 0.000846749 0 0.112479 0 0.473079
5.34398 0.0783213 0.275488 0.000484051 0.00557319 0.000896972 0 0.113963 0 0.45267
5.50398 0.0800775 0.276076 0.000499981 0.00536186 0.000806237 0 0.116261 0 0.452809
5.66398 0.0784521 0.274815 0.000561129 0.00590746 0.000849101 0 0.114639 0 0.461439
5.82398 0.0788057 0.277274 0.000497375 0.00528772 0.000744417 0 0.11354 0 0.45505
5.98398 0.0783083 0.275203 0.000498631 0.00503281 0.00079817 0 0.113192 0 0.441873
6.14398 0.0785628 0.281801 0.000497677 0.00572966 0.000768712 0 0.112713 0 0.545768
6.30398 0.0779932 0.287564 0.000500833 0.0063756 0.000816992 0 0.111432 0 0.52475
6.46398 0.0777792 0.287101 0.000494799 0.00612452 0.000781238 0 0.134291 0 0.492131
6.62398 0.0776151 0.285392 0.000480575 0.00566904 0.000803288 0 0.130391 0 0.472098
6.78398 0.0779842 0.28075 0.000503775 0.00541517 0.000752228 0 0.130745 0 0.466618
6.94398 0.0780208 0.28163 0.000496425 0.00538241 0.000806842 0 0.12999 0 0.460011
7.10398 0.0776359 0.278926 0.000501573 0.00506211 0.000776737 0 0.133573 0 0.453457
7.26398 0.0787465 0.280394 0.000485707 0.00516468 0.000768885 0 0.128081 0 0.461535
7.42398 0.0774738 0.285424 0.000491215 0.006043 0.000741376 0 0.129221 0 0.491905
7.58398 0.0782035 0.285655 0.000522169 0.00611641 0.000682447 0 0.142317 0 0.507495
7.74398 0.0777784 0.286528 0.00054276 0.00673736 0.000770269 0 0.139545 0 0.516192
7.90398 0.0774883 0.285404 0.000539302 0.00652944 0.000783761 0 0.138378 0 0.492687
8.06398 0.0768847 0.282425 0.000538433 0.00614965 0.000854124 0 0.134516 0 0.482647
8.22398 0.0768944 0.281267 0.000525638 0.00582989 0.000841914 0 0.133977 0 0.47074
8.38398 0.0763272 0.279375 0.000528575 0.00579157 0.000889798 0 0.13259 0 0.488981
8.54398 0.0760894 0.280858 0.000524202 0.00596037 0.000882132 0 0.130486 0 0.484448
8.70398 0.0761763 0.279412 0.000505521 0.00558099 0.000847479 0 0.128483 0 0.480022
8.86398 0.0764584 0.279194 0.000481686 0.00554743 0.000876296 0 0.126402 0 0.488536
9.02398 0.0763117 0.277365 0.000486837 0.00557117 0.000899995 0 0.126925 0 0.498599
9.18398 0.0758261 0.28231 0.000473691 0.00594175 0.000820675 0 0.12224 0 0.496571
9.34398 0.0752325 0.282628 0.000479793 0.00610284 0.000829335 0 0.120309 0 0.487781
9.50398 0.0751711 0.280073 0.000482991 0.00591454 0.000862751 0 0.118312 0 0.476187
9.66398 0.0744484 0.280194 0.000473437 0.00595427 0.000896848 0 0.117531 0 0.466145
9.82398 0.0735803 0.277912 0.000474732 0.00592102 0.000932286 0 0.116815 0 0.474101
9.98398 0.0728525 0.275513 0.000473177 0.00576056 0.000961067 0 0.116272 0 0.470136
10.144 0.0727308 0.273283 0.000473555 0.00556367 0.000994691 0 0.115026 0 0.465229
10.304 0.0728727 0.275687 0.000474231 0.00582127 0.00102566 0 0.113198 0 0.494208
10.464 0.0718678 0.274493 0.000477583 0.00586871 0.00104227 0 0.111665 0 0.490134
10.624 0.0711663 0.273658 0.000475886 0.00584187 0.00104791 0 0.111136 0 0.466389
10.784 0.0712836 0.273149 0.000476771 0.00574218 0.00106442 0 0.111852 0 0.459831
10.944 0.0709362 0.273799 0.000488442 0.00601753 0.00106546 0 0.121032 0 0.508641
11.104 0.0707123 0.273806 0.000481401 0.00590782 0.00107048 0 0.118572 0 0.510368
11.264 0.0707914 0.272978 0.000489844 0.00589663 0.00108837 0 0.11861 0 0.485824
11.424 0.0699724 0.275138 0.000486069 0.00622038 0.00109308 0 0.117084 0 0.477264
11.584 0.0692365 0.27448 0.000497238 0.00636811 0.00110561 0 0.115589 0 0.47469
11.744 0.0684 0.272528 0.000512067 0.00666426 0.00118133 0 0.11339 0 0.492668
11.904 0.0676047 0.271128 0.000514847 0.00674045 0.00120984 0 0.11104 0 0.485912
12.064 0.0671955 0.270752 0.00052096 0.00692679 0.00119824 0 0.143919 0 0.478276
12.224 0.0660378 0.268939 0.000537743 0.00716139 0.00124956 0 0.142616 0 0.472932
12.384 0.0652715 0.266913 0.000541368 0.00714952 0.00128747 0 0.14168 0 0.477006
12.544 0.0646445 0.267281 0.000554409 0.00777863 0.00139436 0 0.14022 0 0.505206
12.704 0.0640684 0.264684 0.000567529 0.00778436 0.00143036 0 0.137978 0 0.494331
12.864 0.0633206 0.263503 0.000569477 0.00786677 0.00145295 0 0.135779 0 0.479975
13.024 0.0623448 0.262357 0.000579066 0.00814956 0.00150183 0 0.132826 0 0.466889
13.184 0.0622774 0.260613 0.000590873 0.00812687 0.00153417 0 0.12972 0 0.471315
13.344 0.0610932 0.259729 0.000599437 0.00847097 0.00156313 0 0.127014 0 0.458687
13.504 0.0604714 0.258315 0.000597872 0.00854324 0.0016024 0 0.124682 0 0.466466
13.664 0.059758 0.257527 0.000598938 0.008795 0.0016459 0 0.122602 0 0.469073
13.824 0.0588317 0.257111 0.000603116 0.00918944 0.00167898 0 0.12078 0 0.479255
13.984 0.058322 0.257999 0.00060565 0.00950296 0.00171336 0 0.119839 0 0.506907
14.144 0.0573543 0.256867 0.000614177 0.0099361 0.00175202 0 0.118567 0 0.486529
14.304 0.0568058 0.25433 0.000621885 0.00994194 0.00180054 0 0.117263 0 0.460118
14.464 0.0559783 0.251835 0.000624733 0.0100076 0.00184789 0 0.115978 0 0.465687
14.624 0.0559305 0.250297 0.000650092 0.0100636 0.00192343 0 0.114487 0 0.455904
14.784 0.0551954 0.250502 0.000645817 0.01041 0.00195032 0 0.113613 0 0.466647
14.944 0.0546463 0.248421 0.000656152 0.0106227 0.00199698 0 0.119625 0 0.451029
15.104 0.0538699 0.246651 0.000645433 0.0106807 0.00202573 0 0.113633 0 0.455338
15.264 0.0532886 0.244674 0.000640933 0.0106911 0.00205935 0 0.109859 0 0.43229
15.424 0.0525801 0.242081 0.000640776 0.0108166 0.00211528 0 0.108956 0 0.409057
15.584 0.0518261 0.23966 0.000641173 0.0109659 0.00216183 0 0.10803 0 0.386803
15.744 0.0510775 0.237702 0.00063894 0.0110761 0.00218829 0 0.106541 0 0.371398
15.904 0.0501903 0.234859 0.000643856 0.0113921 0.00225697 0 0.10604 0 0.357935
16.064 0.0493542 0.232758 0.000644339 0.0116345 0.00230056 0 0.105073 0 0.349264
16.224 0.0485193 0.230583 0.000643973 0.0118769 0.00234156 0 0.103719 0 0.34304
16.384 0.0477586 0.228688 0.000645072 0.0121601 0.00238801 0 0.10233 0 0.352629
16.544 0.0470137 0.226738 0.000646062 0.0124064 0.00242936 0 0.101423 0 0.345138
16.704 0.046143 0.224506 0.000646565 0.0127012 0.0024726 0 0.100117 0 0.337322


==> anc/AuAu05_TmuB/2.42/DynFlu0.6/0.4/Hydro/3/TmuB.dat <==
0.233979 0.0788131 0.247398 0.000642576 0.00652024 0.00190736 0 0.094427 0 0.353477
0.393979 0.0787236 0.244613 0.000634893 0.00614797 0.0018643 0 0.0943231 0 0.341178
0.553979 0.0779127 0.240117 0.000661798 0.00620196 0.001941 0 0.0938649 0 0.329565
0.713979 0.0767249 0.23562 0.000688697 0.00632443 0.00201897 0 0.0931468 0 0.316219
0.873979 0.0753491 0.23154 0.000703832 0.00642988 0.00207312 0 0.0921428 0 0.302471
1.03398 0.0735965 0.227197 0.000726706 0.00669988 0.00216347 0 0.0911309 0 0.295024
1.19398 0.071634 0.223368 0.000744426 0.00698745 0.00223962 0 0.0898322 0 0.286788
1.35398 0.0698242 0.220808 0.000737397 0.00710197 0.00224732 0 0.088036 0 0.279299
1.51398 0.0675564 0.217089 0.000756763 0.00753864 0.00234673 0 0.0867068 0 0.275225
1.67398 0.078547 0.228829 0.000658018 0.00548502 0.00187 0 0.0966053 0 0.295209
1.83398 0.0766593 0.225657 0.000680922 0.00574905 0.0019487 0 0.0958471 0 0.288599
1.99398 0.0767436 0.233137 0.000764716 0.00565925 0.00167989 0 0.11106 0 0.30956
2.15398 0.0841634 0.25856 0.000488525 0.00507948 0.00104726 0 0.109124 0 0.422788
2.31398 0.0801424 0.252826 0.000657443 0.00588092 0.00134792 0 0.107087 0 0.40709
2.47398 0.0792616 0.249494 0.000657811 0.00569097 0.00137584 0 0.105821 0 0.386537
2.63398 0.0833753 0.263123 0.000546 0.00561735 0.00118232 0 0.107205 0 0.406649
2.79398 0.0859986 0.262924 0.00042719 0.00414537 0.000911016 0 0.106771 0 0.38584
2.95398 0.0851527 0.258969 0.000443064 0.00403201 0.000966723 0 0.106067 0 0.37038
3.11398 0.0856158 0.257824 0.000408689 0.00379887 0.000951399 0 0.10535 0 0.362641
3.27398 0.0844771 0.253977 0.000426363 0.00376891 0.00100515 0 0.104746 0 0.350085
3.43398 0.084399 0.270037 0.000365314 0.00502367 0.000866624 0 0.103207 0 0.494578
3.59398 0.0833333 0.26588 0.000378452 0.00483405 0.000938189 0 0.102523 0 0.473885
3.75398 0.0839789 0.275346 0.000337167 0.00491138 0.000830082 0 0.108415 0 0.460178
3.91398 0.0835841 0.277586 0.000360701 0.00606138 0.000826151 0 0.120886 0 0.5067
4.07398 0.0806293 0.269638 0.000485839 0.00625208 0.00109456 0 0.126603 0 0.486122
4.23398 0.08173 0.273958 0.000450879 0.00591741 0.000964048 0 0.13079 0 0.456526
4.39398 0.0802078 0.276816 0.000416727 0.00526365 0.000765472 0 0.130227 0 0.431477
4.55398 0.078931 0.278604 0.000437466 0.0055952 0.000660142 0 0.129112 0 0.479806
4.71398 0.0811181 0.275089 0.000420702 0.00518654 0.000693118 0 0.127885 0 0.463177
4.87398 0.0835647 0.278707 0.000416953 0.00552692 0.000612736 0 0.129625 0 0.485766
5.03398 0.082543 0.277347 0.00042325 0.00525398 0.00066984 0 0.122885 0 0.468091
5.19398 0.0818022 0.274441 0.000421929 0.00498646 0.000690502 0 0.119835 0 0.450164
5.35398 0.0812186 0.273648 0.000448388 0.00491038 0.000833162 0 0.117457 0 0.437568
5.51398 0.0793676 0.27063 0.000533953 0.00571319 0.00092532 0 0.125612 0 0.468268
5.67398 0.0783221 0.269036 0.000523642 0.00540319 0.000926485 0 0.125894 0 0.455747
5.83398 0.0779904 0.274362 0.000468259 0.00540699 0.000836097 0 0.125606 0 0.48099
5.99398 0.077727 0.273994 0.000461116 0.00539397 0.000884163 0 0.124641 0 0.460984
6.15398 0.0783467 0.273619 0.000460947 0.00524601 0.00092514 0 0.124778 0 0.435765
6.31398 0.0775056 0.272687 0.000438368 0.00487142 0.000868999 0 0.123802 0 0.40974
6.47398 0.0771846 0.27237 0.000469173 0.00498194 0.00081515 0 0.145854 0 0.432683
6.63398 0.0786899 0.273334 0.000453738 0.00490792 0.000790756 0 0.141624 0 0.475501
6.79398 0.0793582 0.27171 0.000415167 0.00435483 0.000744593 0 0.13792 0 0.4521
6.95398 0.0788274 0.274531 0.000405595 0.00454569 0.000708262 0 0.134117 0 0.441908
7.11398 0.0781585 0.277855 0.00040785 0.00522249 0.000673415 0 0.130649 0 0.545742
7.27398 0.0777455 0.274758 0.000412598 0.0049549 0.00073542 0 0.127273 0 0.52569
7.43398 0.0772554 0.27757 0.000405919 0.00512304 0.000714344 0 0.123729 0 0.506584
7.59398 0.0775657 0.281906 0.000421409 0.00551597 0.000672546 0 0.120464 0 0.494337
7.75398 0.0765771 0.284642 0.000428644 0.00589419 0.000634956 0 0.118311 0 0.537891
7.91398 0.0758058 0.282667 0.00043704 0.00560805 0.000649961 0 0.116066 0 0.512567
8.07398 0.0754532 0.281203 0.000432769 0.00530065 0.000644372 0 0.117332 0 0.47608
8.23398 0.0742197 0.281487 0.000468804 0.00617001 0.00071731 0 0.118545 0 0.515578
8.39398 0.07352 0.278932 0.000466671 0.00587368 0.000713909 0 0.120275 0 0.509717
8.55398 0.0728625 0.2771 0.000475634 0.00586925 0.000775158 0 0.121088 0 0.511199
8.71398 0.0728553 0.27679 0.000470409 0.00584251 0.000771573 0 0.121152 0 0.48895
8.87398 0.0719027 0.277006 0.000468864 0.00588259 0.000763065 0 0.120218 0 0.485271
9.03398 0.0714762 0.274985 0.000478033 0.00577514 0.000795665 0 0.130694 0 0.48198
9.19398 0.0709834 0.273087 0.000471116 0.00556781 0.000838168 0 0.11598 0 0.492437
9.35398 0.0701165 0.272835 0.000465729 0.00549811 0.000869226 0 0.114253 0 0.48261
9.51398 0.0696786 0.270487 0.000470074 0.00539503 0.000910779 0 0.116544 0 0.467323
9.67398 0.0705968 0.273184 0.000475438 0.00576517 0.00093383 0 0.117588 0 0.508929
9.83398 0.0700503 0.272088 0.000483107 0.00564398 0.000937327 0 0.11976 0 0.501459
9.99398 0.0698848 0.270318 0.000476561 0.00549272 0.000976393 0 0.115085 0 0.48473
10.154 0.0693243 0.267807 0.000478098 0.00545183 0.00102862 0 0.113466 0 0.465584
10.314 0.0684494 0.268763 0.000475622 0.00561188 0.00105407 0 0.11174 0 0.447416
10.474 0.0683625 0.268862 0.000492422 0.0058587 0.00113807 0 0.109931 0 0.461518
10.634 0.0674689 0.271109 0.000498589 0.00643668 0.00114348 0 0.107924 0 0.515165
10.794 0.0670924 0.271586 0.000531613 0.00704942 0.00122662 0 0.106159 0 0.512297
10.954 0.0661741 0.275124 0.000545566 0.00830216 0.00130932 0 0.107153 0 0.554864
11.114 0.0658275 0.275368 0.000550696 0.00839138 0.00132872 0 0.108919 0 0.537639
11.274 0.0653929 0.27437 0.000552117 0.00842276 0.00139153 0 0.110296 0 0.545721
11.434 0.0658941 0.272051 0.000576836 0.00824817 0.00143813 0 0.128038 0 0.510473
11.594 0.0656272 0.270427 0.000580706 0.00817402 0.00147896 0 0.124475 0 0.48608
11.754 0.0652309 0.269237 0.000590747 0.00828039 0.00154179 0 0.121665 0 0.473531
11.914 0.0647876 0.26808 0.000592019 0.00836808 0.00157981 0 0.1198 0 0.493441
12.074 0.0635299 0.267226 0.000602317 0.00895664 0.00163388 0 0.118613 0 0.497565
12.234 0.0630012 0.265481 0.000606855 0.0088974 0.00167028 0 0.116258 0 0.491468
12.394 0.06227 0.264248 0.000605717 0.00900815 0.00172572 0 0.11202 0 0.488645
12.554 0.061832 0.262477 0.000607148 0.00894686 0.00175745 0 0.109218 0 0.478607
12.714 0.0606596 0.261453 0.000625989 0.009596 0.00181839 0 0.107799 0 0.480319
12.874 0.0599293 0.259139 0.000630648 0.00964298 0.00185558 0 0.105981 0 0.487176
13.034 0.0591828 0.258555 0.00062646 0.00981545 0.00188328 0 0.103994 0 0.473036
13.194 0.0589414 0.257226 0.000638568 0.00991968 0.00193139 0 0.126122 0 0.470043
13.354 0.0592129 0.258775 0.000653281 0.0104412 0.00201982 0 0.122532 0 0.513545
13.514 0.0587322 0.260184 0.00064985 0.0107716 0.00204068 0 0.121429 0 0.487195
13.674 0.0583474 0.257248 0.000657788 0.0108429 0.00210822 0 0.119352 0 0.49076
13.834 0.0578209 0.25551 0.000667137 0.0110058 0.00215911 0 0.120794 0 0.471076
13.994 0.0570697 0.25266 0.000672864 0.0111033 0.0022128 0 0.118917 0 0.458383
14.154 0.0562738 0.249557 0.000680324 0.0112617 0.00227773 0 0.117136 0 0.450192
14.314 0.0553305 0.247479 0.000686792 0.0116103 0.00232873 0 0.115457 0 0.436979
14.474 0.0550263 0.247502 0.000698523 0.0119134 0.00237085 0 0.114491 0 0.464747
14.634 0.0544003 0.245598 0.000700333 0.0121047 0.00242445 0 0.113094 0 0.450582
14.794 0.0544618 0.245348 0.000726123 0.0124844 0.00252317 0 0.111405 0 0.43993
14.954 0.0536766 0.243516 0.000723802 0.0126901 0.00256709 0 0.110391 0 0.441954
15.114 0.0527623 0.239788 0.000720453 0.0127107 0.0026103 0 0.109004 0 0.417311
15.274 0.0521757 0.237565 0.000717507 0.0127592 0.00263685 0 0.108072 0 0.454479
15.434 0.0515823 0.235588 0.000716154 0.0128594 0.00266381 0 0.106642 0 0.445859
15.594 0.0508451 0.23295 0.00071546 0.0129848 0.00270202 0 0.104621 0 0.431482
15.754 0.0500848 0.23048 0.000714203 0.0131162 0.00273288 0 0.102536 0 0.414963
15.914 0.0493439 0.228436 0.000709956 0.0132066 0.00274667 0 0.101941 0 0.395557
16.074 0.0485457 0.226183 0.000708555 0.0133962 0.00277845 0 0.100938 0 0.374871
16.234 0.0477679 0.224298 0.000703633 0.0135177 0.00278846 0 0.0994545 0 0.357348
16.394 0.0468898 0.221751 0.00070346 0.0137688 0.00282602 0 0.0975691 0 0.351286
16.554 0.0461026 0.219946 0.000697769 0.0139161 0.00283499 0 0.0958535 0 0.344467
16.714 0.0452817 0.217981 0.000692892 0.0141047 0.00285082 0 0.0946195 0 0.337616
16.874 0.0444726 0.216091 0.000687214 0.0142925 0.00286441 0 0.0938506 0 0.331403
17.034 0.0436613 0.214185 0.000681889 0.0144933 0.00287893 0 0.0925701 0 0.325681
17.194 0.0428694 0.212477 0.000674911 0.0146748 0.00288626 0 0.0910357 0 0.320754
17.354 0.0420765 0.210806 0.000667495 0.0148612 0.00289255 0 0.0892411 0 0.315983


==> anc/AuAu05_TmuB/2.42/DynFlu0.6/0.4/Hydro/4/TmuB.dat <==
0.213979 0.00304497 0.0517137 4.62538e-05 0.0133119 0.000784004 0 0.0191382 0 0.313382
0.373979 0.00235057 0.0398985 3.73497e-05 0.0107397 0.000632845 0 0.019089 0 0.311884
0.533979 0.00156463 0.0272586 2.53299e-05 0.00765876 0.000439722 0 0.0189954 0 0.310691
0.693979 0.00230778 0.0406055 3.51333e-05 0.0108485 0.000616671 0 0.0186119 0 0.309963
0.853979 0.00113583 0.0202729 1.83188e-05 0.00582064 0.000326151 0 0.018227 0 0.308794
1.01398 0.00176943 0.0317756 2.71785e-05 0.00875256 0.000487425 0 0.0180805 0 0.308746
1.17398 0.0022612 0.0200543 0.000138605 0.00575806 0.000293728 0 0.11037 0 0.308237
1.33398 0.0754037 0.232942 0.000909392 0.00628222 0.00168734 0 0.118415 0 0.317652
1.49398 0.0744421 0.229937 0.000917856 0.00648064 0.00177112 0 0.116233 0 0.305446
1.65398 0.0768972 0.240938 0.000744051 0.00594567 0.00134946 0 0.119614 0 0.351135
1.81398 0.0789577 0.252057 0.000726158 0.0072827 0.00154592 0 0.117921 0 0.428267
1.97398 0.082887 0.262159 0.000471714 0.00515735 0.000999232 0 0.115621 0 0.408324
2.13398 0.0794805 0.26932 0.000537721 0.00702867 0.00085684 0 0.11489 0 0.489178
2.29398 0.0790396 0.266052 0.000526122 0.00664308 0.000898829 0 0.114804 0 0.477674
2.45398 0.0784035 0.261776 0.000521947 0.00620671 0.000969625 0 0.114918 0 0.462542
2.61398 0.079331 0.266063 0.000469629 0.00559806 0.000916197 0 0.114669 0 0.466155
2.77398 0.0783009 0.265977 0.000443581 0.00500812 0.000836482 0 0.113261 0 0.476722
2.93398 0.0785326 0.26855 0.000408852 0.00462835 0.000885762 0 0.108055 0 0.443382
3.09398 0.0785267 0.274833 0.000375251 0.00460034 0.000840755 0 0.106527 0 0.421512
3.25398 0.0776239 0.270608 0.000388451 0.00445754 0.000907252 0 0.105661 0 0.402293
3.41398 0.0743285 0.278547 0.000424066 0.00589131 0.000957271 0 0.101603 0 0.469599
3.57398 0.0768846 0.274735 0.000395058 0.00484184 0.000809941 0 0.102574 0 0.450598
3.73398 0.0794987 0.285538 0.000363268 0.00548301 0.000636681 0 0.1025 0 0.473057
3.89398 0.0788397 0.284608 0.000353958 0.0052756 0.000654196 0 0.10262 0 0.457053
4.05398 0.0797944 0.279762 0.000346807 0.00464744 0.000638238 0 0.102657 0 0.434395
4.21398 0.0796508 0.277256 0.000336896 0.00432215 0.000644318 0 0.10184 0 0.409102
4.37398 0.0796212 0.274725 0.000337498 0.00397811 0.000642395 0 0.102779 0 0.385118
4.53398 0.0794295 0.274172 0.00033655 0.00389469 0.000668741 0 0.101053 0 0.434657
4.69398 0.0784255 0.277693 0.000359964 0.00416189 0.000673654 0 0.107138 0 0.416759
4.85398 0.0782316 0.280364 0.000347254 0.00428575 0.000587955 0 0.107551 0 0.457532
5.01398 0.0774063 0.285308 0.000346532 0.00469279 0.000595409 0 0.107423 0 0.469074
5.17398 0.0775441 0.290192 0.000332646 0.0051527 0.000515626 0 0.105644 0 0.507155
5.33398 0.0780658 0.288251 0.000324515 0.0045471 0.000518146 0 0.106348 0 0.48877
5.49398 0.0774087 0.284287 0.000331843 0.00428207 0.000573741 0 0.106092 0 0.466195
5.65398 0.0770167 0.282478 0.000344753 0.00429553 0.000614895 0 0.105167 0 0.437406
5.81398 0.0766464 0.286214 0.000344127 0.00446036 0.00057751 0 0.108123 0 0.478009
5.97398 0.0766692 0.28283 0.000348727 0.00418929 0.000578428 0 0.113604 0 0.45652
6.13398 0.0765689 0.289138 0.000355119 0.0049379 0.000560763 0 0.111961 0 0.495888
6.29398 0.0750673 0.287775 0.000406408 0.00605128 0.000756864 0 0.113318 0 0.524243
6.45398 0.0761245 0.289655 0.00036706 0.00545647 0.000622144 0 0.133865 0 0.527033
6.61398 0.0768654 0.287707 0.000376357 0.00540377 0.000603243 0 0.139833 0 0.518962
6.77398 0.0766521 0.289606 0.000368372 0.00558875 0.000620164 0 0.137514 0 0.511063
6.93398 0.0769726 0.288063 0.000364643 0.00539701 0.000631557 0 0.135172 0 0.521559
7.09398 0.0761105 0.285954 0.00041529 0.0059815 0.000779381 0 0.134059 0 0.508835
7.25398 0.0767493 0.285395 0.000410621 0.00566048 0.000770672 0 0.133443 0 0.496242
7.41398 0.0765961 0.28709 0.000418739 0.00586736 0.0007404 0 0.131479 0 0.517602
7.57398 0.0758123 0.286189 0.000420456 0.00581368 0.000733842 0 0.128523 0 0.518036
7.73398 0.0757407 0.284238 0.000429223 0.00560453 0.000718537 0 0.125925 0 0.495486
7.89398 0.0751387 0.284886 0.000444193 0.00595748 0.000748479 0 0.124933 0 0.517218
8.05398 0.074325 0.285349 0.000438085 0.00597614 0.000715125 0 0.124169 0 0.508593
8.21398 0.0735871 0.286377 0.000491831 0.00676112 0.000731919 0 0.125053 0 0.510753
8.37398 0.0741081 0.286064 0.000478056 0.00620324 0.00070301 0 0.122969 0 0.487491
8.53398 0.0736772 0.283835 0.000467276 0.00575661 0.000692275 0 0.12207 0 0.520953
8.69398 0.0733373 0.286591 0.000469167 0.00604094 0.000674701 0 0.121268 0 0.501331
8.85398 0.0724312 0.285462 0.000491752 0.00631626 0.000731288 0 0.120424 0 0.48796
9.01398 0.0717296 0.283168 0.000491654 0.00596839 0.000738431 0 0.119472 0 0.478235
9.17398 0.0715902 0.280906 0.000483112 0.00570691 0.000775111 0 0.118341 0 0.475509
9.33398 0.0709176 0.282511 0.000509068 0.00622442 0.000802168 0 0.117486 0 0.517719
9.49398 0.0714638 0.283625 0.000502011 0.00640069 0.000775723 0 0.116664 0 0.530296
9.65398 0.0709353 0.283932 0.00051191 0.00671036 0.000837125 0 0.116326 0 0.517492
9.81398 0.0711662 0.282009 0.000532683 0.00678779 0.000857705 0 0.123184 0 0.525167
9.97398 0.0720398 0.282261 0.000514633 0.00622659 0.000835582 0 0.114801 0 0.520201
10.134 0.0723756 0.281391 0.000510483 0.00589529 0.000859351 0 0.113978 0 0.495686
10.294 0.0718193 0.282378 0.000498071 0.00597416 0.000869433 0 0.113105 0 0.51701
10.454 0.0713324 0.284333 0.000494568 0.00625981 0.000867757 0 0.111891 0 0.539456
10.614 0.0698794 0.283989 0.000514481 0.00679872 0.000935695 0 0.110972 0 0.527416
10.774 0.0697961 0.283343 0.000511006 0.00664718 0.000948738 0 0.107646 0 0.505753
10.934 0.0688479 0.282971 0.00051264 0.00672203 0.000959761 0 0.1075 0 0.480076
11.094 0.0681319 0.282855 0.000515617 0.00702263 0.000990856 0 0.107298 0 0.484204
11.254 0.0681399 0.281371 0.000515843 0.00689098 0.00102964 0 0.111156 0 0.491654
11.414 0.0674524 0.278831 0.000515608 0.00676944 0.00108121 0 0.108596 0 0.476135
11.574 0.0664752 0.278281 0.000520054 0.00719902 0.0011195 0 0.106899 0 0.512818
11.734 0.0654285 0.275339 0.000542712 0.00747296 0.00119922 0 0.10698 0 0.511665
11.894 0.0651723 0.275058 0.000535156 0.00742969 0.00121531 0 0.106806 0 0.496576
12.054 0.0650093 0.274148 0.000534682 0.00734555 0.00121294 0 0.131318 0 0.484079
12.214 0.0641524 0.274389 0.000541064 0.00774925 0.00125031 0 0.129386 0 0.51375
12.374 0.0634297 0.275901 0.000541475 0.00806384 0.001257 0 0.127787 0 0.514199
12.534 0.062584 0.275008 0.000537251 0.00803886 0.00128041 0 0.11254 0 0.512424
12.694 0.0619183 0.272712 0.000536144 0.00795091 0.00132074 0 0.111551 0 0.496598
12.854 0.0613419 0.271269 0.000539905 0.00805641 0.00136011 0 0.110461 0 0.492084
13.014 0.0605251 0.269674 0.000536158 0.00809651 0.00139453 0 0.109187 0 0.474232
13.174 0.0596582 0.269788 0.000533721 0.00834262 0.00139798 0 0.107902 0 0.475448
13.334 0.0589169 0.267533 0.000534321 0.00835756 0.00143919 0 0.107021 0 0.484169
13.494 0.0581426 0.2654 0.000535384 0.00839474 0.00147582 0 0.106032 0 0.471466
13.654 0.0574395 0.263912 0.000536918 0.00853973 0.00151871 0 0.104962 0 0.464507
13.814 0.056409 0.262845 0.000559678 0.00939789 0.00162981 0 0.105779 0 0.51219
13.974 0.0551138 0.260097 0.000587442 0.010449 0.00180841 0 0.104887 0 0.549015
14.134 0.0545088 0.259199 0.000583771 0.0104358 0.00180803 0 0.103666 0 0.543805
14.294 0.0538305 0.25723 0.000581447 0.0104703 0.00184308 0 0.102801 0 0.513948
14.454 0.0530679 0.255387 0.000582482 0.0105698 0.00187574 0 0.102389 0 0.515664
14.614 0.0519434 0.252493 0.000590392 0.0108579 0.00193151 0 0.101075 0 0.491493
14.774 0.0511401 0.250511 0.000591136 0.0111043 0.00197756 0 0.0992364 0 0.517435
14.934 0.0507423 0.249332 0.000587016 0.0111852 0.0020115 0 0.0979651 0 0.510083
15.094 0.0498147 0.246617 0.000576793 0.0112374 0.00204532 0 0.0930239 0 0.490316
15.254 0.049187 0.244912 0.000570192 0.0112733 0.00205987 0 0.0908596 0 0.437864
15.414 0.0485164 0.243323 0.000563356 0.0113861 0.00207669 0 0.0887433 0 0.511396
15.574 0.0478157 0.241544 0.000557644 0.0115133 0.00210318 0 0.0873236 0 0.462527
15.734 0.0470838 0.240104 0.000552113 0.0116794 0.00211766 0 0.0861296 0 0.444536
15.894 0.0463978 0.23813 0.000548338 0.0118654 0.00215686 0 0.0845833 0 0.430258
16.054 0.0456081 0.236671 0.000542724 0.0120514 0.00216698 0 0.0829891 0 0.43409
16.214 0.0447471 0.234467 0.000540739 0.0123411 0.00220847 0 0.0818571 0 0.427141
16.374 0.0439067 0.232492 0.000537461 0.0126068 0.00224079 0 0.0809682 0 0.428575
16.534 0.0430205 0.230047 0.000536505 0.0129464 0.00229098 0 0.0801364 0 0.416091
16.694 0.0421567 0.227891 0.000534299 0.0132518 0.00232851 0 0.0790318 0 0.426049
16.854 0.0412593 0.225303 0.000533932 0.0136134 0.00237931 0 0.078324 0 0.410562
17.014 0.040374 0.222893 0.000532785 0.0139676 0.00242148 0 0.0776457 0 0.416762
17.174 0.0395309 0.22108 0.000529202 0.014287 0.00244288 0 0.0766851 0 0.431525
17.334 0.0387277 0.218992 0.000524923 0.0145669 0.0024732 0 0.0757142 0 0.414185
17.494 0.0379112 0.217134 0.000520639 0.0148636 0.00249195 0 0.0751221 0 0.429717
17.654 0.0370167 0.214379 0.000519125 0.0152421 0.00253575 0 0.0745095 0 0.416119
17.814 0.0361863 0.211987 0.000515404 0.0155439 0.00256413 0 0.073602 0 0.389176
17.974 0.0353631 0.209395 0.000514 0.0158849 0.00259842 0 0.0726011 0 0.366173
18.134 0.0345395 0.207083 0.000509222 0.0161838 0.00261866 0 0.0720488 0 0.345722
18.294 0.0336893 0.204475 0.000505395 0.0165189 0.00264398 0 0.0713953 0 0.329028


==> anc/AuAu05_TmuB/3.0/DynFlu0.6/0.4/Hydro/1/TmuB.dat <==
0.197073 0.102164 0.203522 0.000873343 0.00355005 0.00173083 0 0.120978 0 0.272318
0.357073 0.100462 0.20049 0.000929789 0.00371622 0.00183471 0 0.120228 0 0.264403
0.517073 0.0984405 0.197188 0.000991011 0.00392686 0.00195242 0 0.119248 0 0.257723
0.677073 0.0960544 0.193415 0.00106924 0.00423458 0.00210961 0 0.118077 0 0.251492
0.837073 0.0902999 0.211366 0.000968692 0.00478349 0.00164282 0 0.11671 0 0.301414
0.997073 0.0876904 0.206383 0.00103908 0.00519451 0.00183364 0 0.115252 0 0.289997
1.15707 0.0993523 0.214159 0.000794424 0.00351911 0.00140633 0 0.129537 0 0.297086
1.31707 0.0978957 0.210719 0.000845503 0.00366495 0.00150624 0 0.127968 0 0.295226
1.47707 0.089283 0.20662 0.00124732 0.00573695 0.0019625 0 0.126221 0 0.328109
1.63707 0.0876282 0.202811 0.00127627 0.00590967 0.00207228 0 0.12427 0 0.319022
1.79707 0.084889 0.200442 0.00148337 0.0069157 0.00238395 0 0.122047 0 0.312866
1.95707 0.0997783 0.226253 0.00111132 0.00663536 0.00192526 0 0.128668 0 0.494424
2.11707 0.101103 0.227165 0.00103633 0.00574619 0.0018456 0 0.128088 0 0.461815
2.27707 0.101338 0.233415 0.00111475 0.0074584 0.00212145 0 0.129194 0 0.533865
2.43707 0.10401 0.246418 0.000835805 0.00749898 0.00167377 0 0.126816 0 0.531683
2.59707 0.102725 0.246419 0.000818177 0.00706354 0.00164893 0 0.125588 0 0.493605
2.75707 0.105572 0.253222 0.000690924 0.00640291 0.00139385 0 0.127946 0 0.457669
2.91707 0.10458 0.255343 0.00066538 0.00663049 0.00128522 0 0.132576 0 0.483624
3.07707 0.103714 0.247557 0.000711416 0.00589886 0.0013198 0 0.132418 0 0.453986
3.23707 0.10277 0.242453 0.00072898 0.00528226 0.00130497 0 0.133153 0 0.422465
3.39707 0.102677 0.239608 0.000725656 0.00484333 0.00128918 0 0.126898 0 0.395265
3.55707 0.105866 0.243274 0.000636532 0.00421642 0.00114599 0 0.135027 0 0.383135
3.71707 0.106382 0.244024 0.000622359 0.00423548 0.00111464 0 0.134 0 0.454355
3.87707 0.106083 0.252018 0.000568932 0.00471186 0.000945879 0 0.143969 0 0.480263
4.03707 0.106885 0.250278 0.000504465 0.0041793 0.000883167 0 0.138289 0 0.462406
4.19707 0.108092 0.252013 0.000480384 0.00403499 0.000842046 0 0.135881 0 0.467705
4.35707 0.108676 0.254694 0.000454346 0.00415165 0.000804948 0 0.135976 0 0.453718
4.51707 0.109664 0.254133 0.000443529 0.00399642 0.000802595 0 0.136155 0 0.486065
4.67707 0.109902 0.254573 0.000432297 0.00384474 0.00074958 0 0.137072 0 0.473817
4.83707 0.109429 0.261435 0.000442434 0.00500441 0.000661726 0 0.138528 0 0.565785
4.99707 0.109994 0.260499 0.000411766 0.00431619 0.000632349 0 0.13859 0 0.545942
5.15707 0.109229 0.266727 0.000450262 0.00615396 0.000477686 0 0.138155 0 0.631637
5.31707 0.108568 0.270439 0.000478456 0.00710922 0.0004156 0 0.137439 0 0.64019
5.47707 0.109013 0.271829 0.000468975 0.00712903 0.000370088 0 0.136481 0 0.649713
5.63707 0.108695 0.268998 0.000454525 0.00618069 0.00044397 0 0.13554 0 0.628444
5.79707 0.108147 0.269457 0.000457814 0.00625586 0.000454553 0 0.134445 0 0.597364
5.95707 0.107843 0.26811 0.000440849 0.00551011 0.00049957 0 0.133467 0 0.571241
6.11707 0.108142 0.267188 0.000438222 0.00511 0.000557489 0 0.133025 0 0.612073
6.27707 0.108157 0.268395 0.000470218 0.00532013 0.000666712 0 0.133814 0 0.557602
6.43707 0.108348 0.271689 0.000455812 0.00524618 0.000649979 0 0.134287 0 0.553442
6.59707 0.108204 0.267423 0.000457823 0.00465604 0.000680642 0 0.134318 0 0.518891
6.75707 0.108017 0.272299 0.000453111 0.005337 0.000659357 0 0.134424 0 0.528653
6.91707 0.107965 0.276284 0.000441126 0.00563616 0.000680798 0 0.134919 0 0.529118
7.07707 0.108034 0.283241 0.000432725 0.00638837 0.000688711 0 0.135118 0 0.540535
7.23707 0.106925 0.286178 0.000457811 0.00743482 0.00056294 0 0.135085 0 0.622313
7.39707 0.106758 0.281063 0.000469604 0.00661751 0.000642184 0 0.135763 0 0.594347
7.55707 0.10651 0.276826 0.000486586 0.00609443 0.000678468 0 0.135906 0 0.576051
7.71707 0.106179 0.273285 0.000500732 0.00572672 0.000742315 0 0.135523 0 0.536681
7.87707 0.105605 0.275844 0.00052748 0.00641871 0.000689469 0 0.139265 0 0.580564
8.03707 0.105204 0.275893 0.000530484 0.00675259 0.000712145 0 0.135644 0 0.627174
8.19707 0.104924 0.272872 0.000546595 0.00631621 0.000777689 0 0.135039 0 0.592412
8.35707 0.104494 0.272153 0.000563051 0.00625641 0.000845633 0 0.135834 0 0.546173
8.51707 0.103914 0.270018 0.000584063 0.00611559 0.000871776 0 0.135951 0 0.55705
8.67707 0.103643 0.270427 0.000600402 0.00659806 0.000920098 0 0.134999 0 0.614888
8.83707 0.103486 0.267021 0.000614945 0.00628601 0.000998367 0 0.133238 0 0.598611
8.99707 0.103014 0.262398 0.000636435 0.00584568 0.00106477 0 0.132728 0 0.568996
9.15707 0.102501 0.257957 0.000659924 0.00545487 0.00112833 0 0.132348 0 0.528278
9.31707 0.102012 0.255569 0.000677985 0.00528812 0.0011966 0 0.131313 0 0.477281
9.47707 0.101508 0.252088 0.000700631 0.00504158 0.00125322 0 0.131094 0 0.43349
9.63707 0.100698 0.250202 0.000719924 0.00506871 0.00129221 0 0.129921 0 0.438182
9.79707 0.1003 0.247979 0.000742352 0.00502889 0.00134911 0 0.129694 0 0.440165
9.95707 0.099681 0.244782 0.000766545 0.00492976 0.00139655 0 0.129254 0 0.417976
10.1171 0.0990598 0.241975 0.00079002 0.00487144 0.00144335 0 0.129353 0 0.391569
10.2771 0.0983856 0.239154 0.000815143 0.00484657 0.00149126 0 0.129261 0 0.380567
10.4371 0.097759 0.241464 0.00082483 0.00578697 0.00150182 0 0.128126 0 0.625323
10.5971 0.0970758 0.238554 0.000848237 0.00565239 0.00155792 0 0.127805 0 0.600041
10.7571 0.0964724 0.238339 0.000865992 0.00578204 0.00160928 0 0.127515 0 0.562484
10.9171 0.0957742 0.235517 0.000888133 0.00562672 0.00166107 0 0.127626 0 0.512157
11.0771 0.0950435 0.232813 0.00091196 0.00553051 0.00171491 0 0.127623 0 0.457335
11.2371 0.0943533 0.230698 0.000932545 0.00549154 0.00176543 0 0.127265 0 0.407362
11.3971 0.0934776 0.229469 0.000946706 0.00564487 0.00180759 0 0.126849 0 0.428143
11.5571 0.092721 0.227202 0.000968197 0.00563582 0.00185552 0 0.126688 0 0.409897
11.7171 0.0919417 0.225027 0.000990312 0.00565639 0.0019051 0 0.12619 0 0.388516
11.8771 0.0911519 0.222982 0.00101139 0.00569326 0.00195206 0 0.125647 0 0.368302
12.0371 0.0903595 0.221075 0.00103065 0.00573973 0.00199506 0 0.125261 0 0.348489
12.1971 0.0895529 0.219258 0.00104945 0.00580191 0.00203776 0 0.12472 0 0.342026
12.3571 0.088724 0.217491 0.00106876 0.00588361 0.00208295 0 0.124977 0 0.336469
12.5171 0.0878829 0.215802 0.00108732 0.00597492 0.00212737 0 0.12509 0 0.331562
12.6771 0.0870186 0.214136 0.00110651 0.00608273 0.00217488 0 0.125003 0 0.326462
12.8371 0.0861956 0.213072 0.00112309 0.00624709 0.00222882 0 0.124798 0 0.362575
12.9971 0.0853218 0.211493 0.00114044 0.00635882 0.00227439 0 0.124463 0 0.34967
13.1571 0.0843722 0.210602 0.00115213 0.00655553 0.00231344 0 0.123864 0 0.384105
13.3171 0.0835272 0.209506 0.00116618 0.00669615 0.0023662 0 0.123263 0 0.370514
13.4771 0.0826148 0.207921 0.00118306 0.0068209 0.00241537 0 0.122643 0 0.353823
13.6371 0.0817043 0.206401 0.00119839 0.00694707 0.00246205 0 0.12209 0 0.338432
13.7971 0.0807869 0.204912 0.00121309 0.00708071 0.00250887 0 0.121358 0 0.32715
13.9571 0.0798491 0.203418 0.00122821 0.00722793 0.00255845 0 0.120585 0 0.316683
14.1171 0.0789095 0.201952 0.00124232 0.0073791 0.00260754 0 0.119889 0 0.307955
14.2771 0.0779488 0.200461 0.00125706 0.00754391 0.00266001 0 0.119305 0 0.306158
14.4371 0.0769932 0.19902 0.00127017 0.00770737 0.00271005 0 0.118807 0 0.304328
14.5971 0.0760428 0.197623 0.00128184 0.00786969 0.00275795 0 0.118309 0 0.303395
14.7571 0.0750769 0.1962 0.00129383 0.00804222 0.00280845 0 0.117808 0 0.302418


==> anc/AuAu05_TmuB/3.0/DynFlu0.6/0.4/Hydro/2/TmuB.dat <==
0.616518 0.106107 0.214516 0.000769155 0.0036615 0.00159775 0 0.122353 0 0.313348
0.696518 0.105672 0.213046 0.000781943 0.00361618 0.00161122 0 0.122218 0 0.305756
0.776518 0.105075 0.21135 0.000800588 0.0035976 0.00163654 0 0.121981 0 0.297769
0.856518 0.0874548 0.18166 0.00213036 0.0087586 0.00387257 0 0.121656 0 0.31283
0.936518 0.0867233 0.181356 0.00212145 0.0086477 0.00375481 0 0.121257 0 0.314093
1.01652 0.0857606 0.177928 0.00213666 0.00869912 0.00388172 0 0.120763 0 0.31272
1.17652 0.0839483 0.174663 0.00212462 0.0086093 0.00384973 0 0.119536 0 0.310661
1.33652 0.0817747 0.17043 0.00212728 0.00864728 0.00389707 0 0.118018 0 0.309737
1.49652 0.0898396 0.185933 0.0015959 0.00668039 0.0031013 0 0.118167 0 0.308682
1.65652 0.101638 0.227511 0.000911538 0.00555688 0.00173354 0 0.124861 0 0.438031
1.81652 0.100938 0.223841 0.000947319 0.00530836 0.00179337 0 0.125068 0 0.407182
1.97652 0.100287 0.226266 0.000915515 0.00541215 0.00180362 0 0.125334 0 0.371361
2.13652 0.0997818 0.234456 0.000740711 0.00531206 0.00142449 0 0.125025 0 0.452764
2.29652 0.10093 0.244483 0.00070409 0.00649693 0.00125658 0 0.124248 0 0.521047
2.45652 0.106604 0.239543 0.000551981 0.00476079 0.00100326 0 0.128368 0 0.495034
2.61652 0.106573 0.243733 0.000532154 0.0056037 0.000727286 0 0.12853 0 0.548244
2.77652 0.109196 0.253812 0.00044847 0.0051804 0.000755142 0 0.139883 0 0.500543
2.93652 0.108634 0.261615 0.00042642 0.00613911 0.000596974 0 0.135814 0 0.563215
3.09652 0.107184 0.264413 0.000479422 0.00717157 0.000493979 0 0.133439 0 0.624452
3.25652 0.106223 0.260822 0.000479662 0.00615606 0.000541895 0 0.131308 0 0.594197
3.41652 0.106756 0.257502 0.000454514 0.00536438 0.00046584 0 0.135268 0 0.553807
3.57652 0.106592 0.256175 0.000447082 0.00465784 0.000518588 0 0.132183 0 0.50793
3.73652 0.106128 0.251915 0.00044883 0.00394271 0.000589503 0 0.130735 0 0.456805
3.89652 0.106507 0.258281 0.000450496 0.0048808 0.000680071 0 0.129974 0 0.532169
4.05652 0.106373 0.255899 0.000447333 0.00441523 0.000735916 0 0.129102 0 0.514147
4.21652 0.10593 0.262 0.000414933 0.00446652 0.000729634 0 0.127641 0 0.484027
4.37652 0.105319 0.266808 0.000418985 0.00526637 0.000682863 0 0.127077 0 0.55394
4.53652 0.105713 0.273218 0.000410572 0.00612127 0.000615152 0 0.128165 0 0.574137
4.69652 0.106529 0.276958 0.000385023 0.0061937 0.000620316 0 0.134153 0 0.545332
4.85652 0.106038 0.276853 0.000391615 0.00629705 0.000621302 0 0.137968 0 0.567554
5.01652 0.105699 0.279499 0.000393319 0.00708586 0.000589168 0 0.139378 0 0.572299
5.17652 0.105488 0.275371 0.000409499 0.00638166 0.000678597 0 0.137712 0 0.543421
5.33652 0.104816 0.275888 0.000438295 0.00729082 0.000528459 0 0.137488 0 0.630235
5.49652 0.104802 0.271229 0.000437613 0.00639647 0.000550183 0 0.140016 0 0.623819
5.65652 0.105688 0.27914 0.000424396 0.00704378 0.000530025 0 0.140483 0 0.623498
5.81652 0.105028 0.276654 0.000487722 0.00749018 0.000662567 0 0.139566 0 0.606919
5.97652 0.105655 0.275669 0.000460267 0.00653751 0.000630914 0 0.139006 0 0.599224
6.13652 0.105787 0.274098 0.000443852 0.00585601 0.000648658 0 0.137882 0 0.595971
6.29652 0.106395 0.27391 0.000435422 0.00563497 0.000645374 0 0.147638 0 0.577655
6.45652 0.10683 0.274405 0.000433643 0.00583377 0.000688273 0 0.143811 0 0.58824
6.61652 0.106875 0.279049 0.000430751 0.00656928 0.000628354 0 0.140136 0 0.584248
6.77652 0.10645 0.280914 0.000427029 0.006422 0.000568538 0 0.136663 0 0.569515
6.93652 0.106289 0.282249 0.00042867 0.00672223 0.000594236 0 0.133479 0 0.540394
7.09652 0.105898 0.28264 0.000427442 0.00679716 0.000609191 0 0.131996 0 0.555301
7.25652 0.105627 0.276753 0.000440118 0.00605671 0.000664731 0 0.130514 0 0.569229
7.41652 0.104591 0.287442 0.000455571 0.00869043 0.000448606 0 0.129649 0 0.628757
7.57652 0.104072 0.28969 0.000457063 0.0087572 0.000478396 0 0.129071 0 0.605548
7.73652 0.103559 0.285622 0.000471013 0.00827726 0.000518917 0 0.129035 0 0.579047
7.89652 0.103426 0.280244 0.000483397 0.00744246 0.000597655 0 0.129013 0 0.563138
8.05652 0.10313 0.276536 0.000497246 0.00701239 0.000680827 0 0.128675 0 0.52294
8.21652 0.10259 0.278111 0.000507262 0.00718942 0.000688787 0 0.12841 0 0.57451
8.37652 0.102221 0.272751 0.000524984 0.00657134 0.000773185 0 0.12845 0 0.548427
8.53652 0.101766 0.272622 0.000537966 0.00672206 0.000816086 0 0.128701 0 0.547783
8.69652 0.101709 0.27308 0.000549017 0.00720786 0.000855292 0 0.131805 0 0.568766
8.85652 0.101225 0.269159 0.000566295 0.00673841 0.000908507 0 0.13081 0 0.540149
9.01652 0.100906 0.268137 0.000577528 0.00671783 0.0009658 0 0.129724 0 0.519659
9.17652 0.100418 0.26608 0.000594406 0.00667379 0.00100843 0 0.12984 0 0.5642
9.33652 0.0999229 0.261613 0.000615151 0.00623741 0.00107674 0 0.130232 0 0.542667
9.49652 0.0993848 0.257748 0.000633471 0.00584969 0.0011368 0 0.130856 0 0.513771
9.65652 0.0988509 0.253887 0.000653442 0.00554043 0.00119504 0 0.131134 0 0.480137
9.81652 0.0981562 0.251866 0.000667322 0.00539163 0.00123097 0 0.131025 0 0.443471
9.97652 0.0975657 0.248553 0.000688488 0.00523004 0.00128787 0 0.130955 0 0.408336
10.1365 0.0969452 0.245493 0.000710281 0.00512448 0.0013438 0 0.130754 0 0.393786
10.2965 0.0961888 0.244041 0.000726096 0.00518729 0.00137971 0 0.130406 0 0.438361
10.4565 0.0955313 0.241366 0.00074718 0.00514067 0.00143343 0 0.129949 0 0.423444
10.6165 0.0947559 0.239673 0.000764971 0.00522305 0.00147284 0 0.129513 0 0.42777
10.7765 0.0940417 0.237212 0.000787222 0.00521659 0.0015294 0 0.128901 0 0.409973
10.9365 0.0933091 0.234907 0.0008089 0.00522877 0.0015832 0 0.128159 0 0.388675
11.0965 0.0925576 0.232731 0.000830156 0.0052603 0.0016357 0 0.127301 0 0.366534
11.2565 0.0917858 0.230677 0.000851065 0.00530759 0.00168668 0 0.126503 0 0.34772
11.4165 0.090992 0.228715 0.00087192 0.00537128 0.00173756 0 0.12589 0 0.334187
11.5765 0.0901917 0.226885 0.000890869 0.0054368 0.00178349 0 0.125205 0 0.324368
11.7365 0.0893567 0.22508 0.000911144 0.00552482 0.00183361 0 0.124466 0 0.322666
11.8965 0.0884881 0.223299 0.000932562 0.00563241 0.00188727 0 0.123998 0 0.322142
12.0565 0.0876061 0.221586 0.000953094 0.00574622 0.00193969 0 0.123533 0 0.321354
12.2165 0.0867142 0.219954 0.000972283 0.00586195 0.00198949 0 0.123013 0 0.319496
12.3765 0.0858005 0.21834 0.000991748 0.00599066 0.00204154 0 0.122671 0 0.316971
12.5365 0.0848709 0.216762 0.00101075 0.00612724 0.00209404 0 0.122443 0 0.314397
12.6965 0.0839419 0.215264 0.00102784 0.00626103 0.00214286 0 0.122191 0 0.312126
12.8565 0.0829993 0.213793 0.00104451 0.0064022 0.00219236 0 0.12191 0 0.310559


==> anc/AuAu05_TmuB/3.0/DynFlu0.6/0.4/Hydro/3/TmuB.dat <==
1.12523 0.0970029 0.198896 0.0016485 0.00652433 0.00277662 0 0.125699 0 0.314723
1.20523 0.101681 0.209777 0.00119904 0.00501484 0.00204648 0 0.125647 0 0.32161
1.28523 0.10144 0.209144 0.00118998 0.00487225 0.00199032 0 0.125492 0 0.315885
1.36523 0.10624 0.222459 0.000680294 0.0032211 0.00128127 0 0.125197 0 0.309328
1.44523 0.105703 0.220717 0.000696342 0.00321272 0.00130885 0 0.124845 0 0.302108
1.52523 0.114738 0.239584 0.000550084 0.00391539 0.00113367 0 0.132963 0 0.402286
1.60523 0.114353 0.23752 0.000563508 0.00377111 0.00114893 0 0.13304 0 0.394353
1.68523 0.114186 0.242714 0.000468192 0.00389824 0.0010146 0 0.133185 0 0.390942
1.76523 0.112995 0.237039 0.00048738 0.00363159 0.00104463 0 0.133104 0 0.381704
1.84523 0.11259 0.232708 0.000463661 0.00319676 0.000990799 0 0.132785 0 0.374386
1.92523 0.112206 0.230687 0.000471197 0.00303964 0.000990949 0 0.132281 0 0.36566
2.00523 0.111782 0.228606 0.000479746 0.00289749 0.000994198 0 0.131591 0 0.355917
2.08523 0.111306 0.226495 0.000491225 0.00277873 0.00100242 0 0.130814 0 0.345483
2.24523 0.113034 0.238269 0.000421061 0.00356501 0.00097232 0 0.12952 0 0.41955
2.40523 0.112304 0.237317 0.000487068 0.00364554 0.00101792 0 0.128485 0 0.433926
2.56523 0.11283 0.243972 0.000384908 0.00391501 0.000859372 0 0.129708 0 0.454672
2.72523 0.112236 0.23995 0.000413948 0.0034906 0.000854449 0 0.129273 0 0.427957
2.88523 0.111856 0.250322 0.000387945 0.00481078 0.000711908 0 0.131406 0 0.533305
3.04523 0.111093 0.247374 0.000377227 0.00414635 0.000724125 0 0.13149 0 0.500345
3.20523 0.111568 0.252807 0.000340659 0.00414596 0.000704337 0 0.131025 0 0.457974
3.36523 0.110405 0.25297 0.000351483 0.00423624 0.000692356 0 0.130188 0 0.46667
3.52523 0.110947 0.259765 0.000336029 0.00486287 0.000647318 0 0.128189 0 0.552577
3.68523 0.110707 0.261416 0.000327869 0.00499055 0.000592638 0 0.128464 0 0.530381
3.84523 0.109934 0.269994 0.000312581 0.00617894 0.000457614 0 0.128149 0 0.589035
4.00523 0.109739 0.264734 0.00032675 0.00554556 0.000507112 0 0.131301 0 0.567539
4.16523 0.109788 0.263626 0.000339819 0.00503759 0.000517721 0 0.130866 0 0.533398
4.32523 0.109749 0.259568 0.000341375 0.0043273 0.000552181 0 0.129778 0 0.486283
4.48523 0.110158 0.255832 0.000340742 0.00373855 0.000568416 0 0.128632 0 0.436832
4.64523 0.110526 0.260674 0.000340721 0.00418785 0.000588037 0 0.132621 0 0.524483
4.80523 0.110261 0.26187 0.000356857 0.00423143 0.000597966 0 0.130913 0 0.487426
4.96523 0.10999 0.261389 0.000359465 0.00401242 0.000589577 0 0.148286 0 0.454988
5.12523 0.109647 0.2624 0.000363872 0.00440169 0.00058608 0 0.143453 0 0.555179
5.28523 0.110338 0.262115 0.000351074 0.00446839 0.00058759 0 0.142037 0 0.529367
5.44523 0.109609 0.262007 0.000360587 0.00457576 0.00053382 0 0.143442 0 0.523069
5.60523 0.109699 0.265174 0.00036083 0.00495492 0.00049002 0 0.141942 0 0.537216
5.76523 0.109339 0.268751 0.000371047 0.00583207 0.000405032 0 0.140619 0 0.614056
5.92523 0.108872 0.271039 0.000360385 0.00543885 0.000442637 0 0.138965 0 0.591075
6.08523 0.109148 0.272642 0.000354134 0.00534811 0.000479875 0 0.136984 0 0.554598
6.24523 0.109089 0.270348 0.000365105 0.00496935 0.000538931 0 0.134983 0 0.514494
6.40523 0.10888 0.270828 0.000371987 0.0050007 0.000590566 0 0.132979 0 0.536079
6.56523 0.108698 0.269025 0.000371587 0.0045048 0.000628752 0 0.130924 0 0.516568
6.72523 0.108294 0.271086 0.000382492 0.00511068 0.000605563 0 0.135873 0 0.60663
6.88523 0.108077 0.273164 0.000390375 0.00529335 0.000619423 0 0.133739 0 0.582374
7.04523 0.107733 0.268459 0.000408078 0.0048165 0.000682118 0 0.131827 0 0.556755
7.20523 0.107626 0.265375 0.000423369 0.00448822 0.000733395 0 0.13051 0 0.520641
7.36523 0.107462 0.268179 0.000428925 0.00486008 0.000716685 0 0.130474 0 0.545765
7.52523 0.107109 0.270703 0.000440601 0.00532768 0.000721713 0 0.13115 0 0.591546
7.68523 0.106655 0.267576 0.000458247 0.00504496 0.000773876 0 0.131705 0 0.565323
7.84523 0.106372 0.264797 0.000477846 0.00480873 0.000848685 0 0.132109 0 0.529249
8.00523 0.105865 0.267563 0.000490532 0.00589247 0.000837453 0 0.132401 0 0.634821
8.16523 0.105539 0.268239 0.000502849 0.00599541 0.000900242 0 0.133199 0 0.605599
8.32523 0.104937 0.265997 0.000520565 0.00573783 0.000935372 0 0.133562 0 0.567377
8.48523 0.104426 0.266126 0.000534106 0.00580944 0.000971176 0 0.133083 0 0.553758
8.64523 0.103762 0.267847 0.000553907 0.00666399 0.000968772 0 0.133499 0 0.616729
8.80523 0.103295 0.265556 0.000570678 0.00646723 0.00102953 0 0.13355 0 0.58349
8.96523 0.102905 0.262506 0.000590725 0.0060762 0.00110473 0 0.133421 0 0.546295
9.12523 0.101987 0.262856 0.000610146 0.00632319 0.00112463 0 0.133743 0 0.517605
9.28523 0.101563 0.260617 0.000629497 0.00615127 0.00117823 0 0.133504 0 0.53594
9.44523 0.101031 0.25664 0.000652603 0.00579472 0.00124382 0 0.13263 0 0.519052
9.60523 0.0999951 0.255718 0.00068821 0.00602059 0.00126662 0 0.133009 0 0.496953
9.76523 0.0994445 0.252353 0.000708225 0.00575448 0.00131199 0 0.131964 0 0.497545
9.92523 0.0986927 0.250215 0.000730097 0.00578224 0.00133612 0 0.131514 0 0.511828
10.0852 0.0980807 0.246996 0.000753803 0.00562254 0.00140325 0 0.131137 0 0.494578
10.2452 0.0974602 0.244133 0.00077593 0.00550648 0.00145798 0 0.130979 0 0.474486
10.4052 0.0969208 0.242274 0.000797213 0.00548138 0.00151507 0 0.130816 0 0.45199
10.5652 0.0962651 0.239674 0.000820751 0.00544413 0.00157704 0 0.130662 0 0.43256
10.7252 0.0954885 0.239435 0.000842924 0.00593632 0.00160087 0 0.130518 0 0.567116
10.8852 0.0948025 0.236962 0.000865931 0.00587466 0.00166211 0 0.130274 0 0.531883
11.0452 0.0940882 0.234517 0.000889875 0.0058248 0.00172537 0 0.129852 0 0.499353
11.2052 0.0932861 0.232803 0.000908946 0.00583561 0.00177725 0 0.12931 0 0.461848
11.3652 0.092458 0.231617 0.000926136 0.00592524 0.0018209 0 0.128676 0 0.428214
11.5252 0.0916915 0.229431 0.000949108 0.0059448 0.00187957 0 0.128113 0 0.401781
11.6852 0.0909151 0.227356 0.000970969 0.00598011 0.00193515 0 0.127524 0 0.382624
11.8452 0.0901509 0.225575 0.000990409 0.00602922 0.00198728 0 0.126907 0 0.373296
12.0052 0.0893407 0.223642 0.00101158 0.00609458 0.00204032 0 0.126267 0 0.362809
12.1652 0.0885116 0.221771 0.00103235 0.00617332 0.00209266 0 0.125743 0 0.352031
12.3252 0.087663 0.219949 0.00105286 0.00626513 0.00214501 0 0.125188 0 0.342109
12.4852 0.086804 0.218203 0.00107204 0.00636202 0.00219484 0 0.124588 0 0.333895
12.6452 0.0859289 0.216503 0.00109053 0.00646757 0.00224426 0 0.124044 0 0.326809
12.8052 0.0850345 0.214841 0.0011086 0.00658261 0.00229379 0 0.123558 0 0.323628
12.9652 0.0841345 0.213656 0.00112327 0.00675812 0.0023378 0 0.123006 0 0.401866
13.1252 0.0832244 0.212055 0.00113938 0.00687755 0.0023863 0 0.122428 0 0.387188
13.2852 0.0822953 0.210463 0.00115551 0.00700842 0.00243641 0 0.121939 0 0.371851
13.4452 0.0813642 0.20893 0.00117018 0.00714007 0.00248408 0 0.121419 0 0.361406
13.6052 0.0804185 0.207407 0.00118465 0.00728093 0.00253286 0 0.120819 0 0.350432
13.7652 0.0794753 0.205943 0.00119752 0.00742093 0.00257894 0 0.120238 0 0.341634
13.9252 0.0785244 0.204494 0.00120986 0.00756705 0.00262523 0 0.119779 0 0.332684
14.0852 0.077561 0.203044 0.00122218 0.00772207 0.00267301 0 0.119354 0 0.326891
14.2452 0.0765984 0.201628 0.00123338 0.00787813 0.0027193 0 0.118878 0 0.319744


==> anc/AuAu05_TmuB/3.0/DynFlu0.6/0.4/Hydro/4/TmuB.dat <==
0.238411 0.100699 0.218442 0.000763499 0.00398844 0.0016772 0 0.116868 0 0.30781
0.398411 0.108745 0.247454 0.000511308 0.00517358 0.00124231 0 0.121756 0 0.411393
0.558411 0.10675 0.234231 0.000549081 0.00413978 0.00127323 0 0.121137 0 0.381137
0.718411 0.105664 0.229006 0.000580475 0.00376316 0.00130999 0 0.120661 0 0.349973
0.878411 0.105355 0.237451 0.00051159 0.00391071 0.00118713 0 0.119736 0 0.383703
1.03841 0.104338 0.232791 0.000528806 0.00361943 0.00120722 0 0.118556 0 0.363101
1.19841 0.103066 0.22798 0.000562394 0.00345808 0.00126196 0 0.117325 0 0.342296
1.35841 0.101695 0.223478 0.000596877 0.00336329 0.00131773 0 0.116249 0 0.322852
1.51841 0.100166 0.219111 0.000643612 0.00338955 0.0014012 0 0.116578 0 0.305325
1.67841 0.106389 0.221922 0.000605092 0.00320628 0.00123579 0 0.128933 0 0.361502
1.83841 0.105601 0.219968 0.000578718 0.00294557 0.00112473 0 0.128032 0 0.345719
1.99841 0.103407 0.219549 0.000632775 0.0029818 0.0011281 0 0.126924 0 0.325144
2.15841 0.106171 0.228831 0.000504484 0.00355557 0.000990133 0 0.125809 0 0.444238
2.31841 0.104927 0.233374 0.000514115 0.00383952 0.000904066 0 0.130531 0 0.436491
2.47841 0.10484 0.240391 0.000505276 0.00536202 0.00070528 0 0.143206 0 0.535758
2.63841 0.10374 0.240393 0.000505131 0.00496212 0.000825093 0 0.139661 0 0.51057
2.79841 0.106569 0.24275 0.000515576 0.00470718 0.000910112 0 0.136803 0 0.486628
2.95841 0.104779 0.241962 0.000677801 0.00508001 0.00122082 0 0.134332 0 0.449616
3.11841 0.105998 0.24588 0.000520814 0.00424938 0.00102199 0 0.131846 0 0.426658
3.27841 0.106003 0.246935 0.000518369 0.00427069 0.00104845 0 0.130573 0 0.419477
3.43841 0.106617 0.250481 0.000458094 0.00407095 0.000965067 0 0.129921 0 0.440217
3.59841 0.108296 0.255063 0.000415721 0.004084 0.000907203 0 0.129738 0 0.444639
3.75841 0.108287 0.259232 0.000401245 0.00446736 0.000818737 0 0.129331 0 0.452947
3.91841 0.108839 0.270151 0.000383073 0.00660967 0.000679626 0 0.134628 0 0.61169
4.07841 0.10889 0.266722 0.000380022 0.00582979 0.000684258 0 0.13375 0 0.58619
4.23841 0.108483 0.264449 0.000415443 0.00525012 0.000757366 0 0.13256 0 0.544146
4.39841 0.109639 0.266848 0.000387751 0.004599 0.000662756 0 0.135722 0 0.48914
4.55841 0.110303 0.268874 0.000369115 0.00445502 0.000662537 0 0.135648 0 0.464234
4.71841 0.11003 0.266744 0.000375306 0.00424574 0.000687398 0 0.135 0 0.463071
4.87841 0.110321 0.268141 0.000366285 0.00446422 0.000667757 0 0.134042 0 0.543822
5.03841 0.11055 0.267378 0.000355519 0.00414691 0.000667021 0 0.132979 0 0.503257
5.19841 0.110661 0.271526 0.000349183 0.00476522 0.00054503 0 0.131797 0 0.614696
5.35841 0.110839 0.275973 0.000337923 0.00502641 0.000482374 0 0.145763 0 0.608408
5.51841 0.110253 0.274813 0.000341764 0.00506257 0.000487142 0 0.14332 0 0.57174
5.67841 0.11004 0.272708 0.000348173 0.00499172 0.000514049 0 0.139926 0 0.563856
5.83841 0.109567 0.276304 0.000347079 0.00526125 0.000508955 0 0.135883 0 0.540449
5.99841 0.108736 0.271602 0.000397086 0.00522393 0.00053969 0 0.133276 0 0.576439
6.15841 0.108784 0.277813 0.00038998 0.00630278 0.00047162 0 0.133647 0 0.596966
6.31841 0.10862 0.277083 0.000394126 0.00606535 0.00052703 0 0.132888 0 0.574579
6.47841 0.108051 0.272888 0.000398145 0.00542785 0.000570957 0 0.132346 0 0.56122
6.63841 0.107977 0.269639 0.000390623 0.00475851 0.000579243 0 0.160371 0 0.53151
6.79841 0.107735 0.268594 0.000390642 0.00455441 0.00057795 0 0.15446 0 0.520356
6.95841 0.107022 0.271617 0.000387442 0.00500045 0.000537464 0 0.148655 0 0.529591
7.11841 0.106718 0.267945 0.000395491 0.00458259 0.00058731 0 0.145213 0 0.508038
7.27841 0.106331 0.265368 0.000410073 0.00443265 0.000633595 0 0.141682 0 0.494663
7.43841 0.106388 0.264718 0.000421193 0.00456502 0.000621802 0 0.152749 0 0.563658
7.59841 0.105786 0.264248 0.000433864 0.00473187 0.000637992 0 0.150889 0 0.531108
7.75841 0.105623 0.26808 0.000439344 0.00548178 0.000615431 0 0.149207 0 0.599019
7.91841 0.105478 0.272643 0.00043901 0.00607268 0.000628894 0 0.147911 0 0.60338
8.07841 0.104998 0.268243 0.000456206 0.00551076 0.000705298 0 0.146588 0 0.56925
8.23841 0.104958 0.265341 0.00047291 0.0050317 0.000782417 0 0.144884 0 0.510391
8.39841 0.104153 0.2634 0.000502495 0.00495116 0.000807094 0 0.142666 0 0.518109
8.55841 0.103786 0.263085 0.000514119 0.00500591 0.000845566 0 0.140205 0 0.511964
8.71841 0.102859 0.262334 0.000542077 0.00522189 0.000847504 0 0.138671 0 0.547434
8.87841 0.102383 0.261283 0.000558783 0.00538658 0.000889884 0 0.136947 0 0.565774
9.03841 0.101937 0.259257 0.000574822 0.00524538 0.000948075 0 0.135825 0 0.548459
9.19841 0.101695 0.258101 0.000592198 0.00518191 0.00102313 0 0.134517 0 0.521782
9.35841 0.101194 0.255104 0.000613647 0.00499625 0.00109504 0 0.133234 0 0.484318
9.51841 0.100646 0.252172 0.000635011 0.00483158 0.00115803 0 0.131885 0 0.441936
9.67841 0.100204 0.250225 0.000655346 0.00481543 0.00122015 0 0.13191 0 0.438893
9.83841 0.0994719 0.248195 0.000675584 0.00487062 0.00126376 0 0.131671 0 0.435803
9.99841 0.0987728 0.246044 0.000696808 0.00489328 0.00130291 0 0.131802 0 0.451616
10.1584 0.0981316 0.243189 0.00071964 0.00480947 0.00135473 0 0.13157 0 0.422522
10.3184 0.0972271 0.242317 0.000744461 0.00499845 0.00135788 0 0.131007 0 0.469358
10.4784 0.0965546 0.239715 0.000765734 0.00495083 0.00140991 0 0.130177 0 0.45309
10.6384 0.0958513 0.237225 0.000788329 0.00493822 0.00146573 0 0.129243 0 0.442253
10.7984 0.0951364 0.234922 0.000809783 0.0049396 0.00151687 0 0.128723 0 0.427088
10.9584 0.0944095 0.232782 0.000830158 0.00495435 0.00156449 0 0.1287 0 0.407938
11.1184 0.0936422 0.230696 0.00085281 0.005002 0.00161759 0 0.128703 0 0.392815
11.2784 0.0928648 0.228732 0.000874143 0.00505832 0.00166776 0 0.128701 0 0.381163
11.4384 0.0920688 0.226862 0.000895067 0.00512651 0.00171677 0 0.128646 0 0.368168
11.5984 0.0912979 0.225552 0.000912792 0.00522995 0.00176654 0 0.128503 0 0.356189
11.7584 0.0904477 0.224359 0.000930639 0.00537992 0.00180827 0 0.128239 0 0.418437
11.9184 0.0896383 0.223057 0.000947894 0.00548527 0.00185548 0 0.127859 0 0.399622
12.0784 0.0887981 0.221396 0.000967003 0.0055716 0.00190233 0 0.12747 0 0.377104
12.2384 0.0879734 0.220079 0.000985833 0.00570265 0.00195342 0 0.1272 0 0.375826
12.3984 0.087125 0.218893 0.00100216 0.00582679 0.00200011 0 0.126887 0 0.369365
12.5584 0.0862463 0.217336 0.00102097 0.00594121 0.00204894 0 0.126501 0 0.362714
12.7184 0.0853516 0.215796 0.00103982 0.00606664 0.00209921 0 0.126003 0 0.35077
12.8784 0.0844462 0.214296 0.00105803 0.00619813 0.002149 0 0.125681 0 0.341557
13.0384 0.0835332 0.212832 0.00107542 0.00633441 0.00219812 0 0.125319 0 0.332304
13.1984 0.0826146 0.211401 0.00109189 0.0064747 0.00224658 0 0.124865 0 0.324818
13.3584 0.0816296 0.210256 0.00110701 0.00663991 0.0022861 0 0.124403 0 0.339052
13.5184 0.0806829 0.208824 0.00112327 0.0067978 0.00233779 0 0.123942 0 0.333879
13.6784 0.07973 0.207418 0.00113868 0.00695904 0.00238893 0 0.123568 0 0.329082
13.8384 0.078774 0.20603 0.00115317 0.00712308 0.00243956 0 0.123176 0 0.3253
13.9984 0.0778089 0.204638 0.00116734 0.00729366 0.00249119 0 0.122755 0 0.320935


==> anc/AuAu05_TmuB/7.7/DynFlu0.6/0.4/Hydro/1/TmuB.dat <==
1.0309 0.133432 0.170298 0.00167418 0.01014 0.00115085 0 0.189452 -6.45444e-19 0.525715
1.1909 0.131542 0.151187 0.00140679 0.00826083 0.000591743 0 0.195624 0 0.417586
1.3509 0.129996 0.152154 0.00131809 0.00591371 0.000377615 0 0.196117 0 0.384006
1.5109 0.13674 0.162286 0.00110392 0.00480027 0.000353715 0 0.200667 0 0.412006
1.6709 0.142957 0.167889 0.00105035 0.00498446 0.000572592 0 0.210817 0 0.424073
1.8309 0.148185 0.183302 0.000878463 0.00470331 0.000679838 0 0.211024 0 0.44542
1.9909 0.15019 0.179541 0.000774873 0.00391478 0.000517928 0 0.204974 0 0.387115
2.1509 0.149422 0.188153 0.00075707 0.00399019 0.000503596 0 0.205352 0 0.428796
2.3109 0.153865 0.186535 0.00073684 0.00426419 0.000395419 0 0.2287 -0.282255 0.43333
2.4709 0.154575 0.199988 0.000711608 0.00514913 0.000697488 0 0.230644 -0.0369325 0.500412
2.6309 0.155272 0.197713 0.000683867 0.00502016 0.0007116 0 0.227172 -0.0270484 0.539827
2.7909 0.157326 0.20774 0.00069122 0.00590324 0.000920317 0 0.223516 -0.0177284 0.572322
2.9509 0.159273 0.212425 0.000678662 0.00581092 0.000975606 0 0.218792 -0.0092353 0.524331
3.1109 0.160173 0.213533 0.000677401 0.00610204 0.000986531 0 0.217599 -0.00420713 0.476549
3.2709 0.160334 0.216954 0.000643921 0.00661625 0.000994381 0 0.215547 -0.00109659 0.530348
3.4309 0.160259 0.214879 0.000640221 0.0066644 0.00104082 0 0.215685 0 0.494127
3.5909 0.160874 0.212656 0.000639098 0.00612471 0.00106929 0 0.218389 0 0.511998
3.7509 0.159571 0.20486 0.000610879 0.00491267 0.000924903 0 0.211953 0 0.483233
3.9109 0.158625 0.196767 0.000593743 0.00398292 0.000786306 0 0.205594 0 0.448104
4.0709 0.157784 0.194563 0.000580473 0.00358901 0.000744935 0 0.219087 0 0.421198
4.2309 0.156872 0.188463 0.000563108 0.00310119 0.000660038 0 0.213574 0 0.409912
4.3909 0.156001 0.183832 0.000552474 0.00262739 0.000595098 0 0.209311 0 0.369568
4.5509 0.154969 0.179232 0.00053626 0.00239038 0.000540138 0 0.20312 0 0.356839
4.7109 0.154104 0.174824 0.000526383 0.00211415 0.000493821 0 0.198546 0 0.339027
4.8709 0.153024 0.170635 0.000519656 0.00184426 0.000448077 0 0.193245 0 0.321563
5.0309 0.151979 0.16758 0.000512546 0.0017487 0.000431485 0 0.190194 0 0.337531
5.1909 0.151017 0.164572 0.00050829 0.00163546 0.000419022 0 0.19044 0 0.308064
5.3509 0.150188 0.162093 0.000513518 0.00151143 0.000415865 0 0.194174 0 0.297261
5.5109 0.149386 0.159001 0.000516326 0.00139128 0.000397358 0 0.1872 0 0.283975
5.6709 0.148394 0.157396 0.000518868 0.00137452 0.000407211 0 0.181979 0 0.30955
5.8309 0.147334 0.155399 0.000521659 0.00128766 0.000403599 0 0.179398 0 0.28956
5.9909 0.146371 0.154405 0.00052576 0.001274 0.000415163 0 0.177923 0 0.293453
6.1509 0.145396 0.152597 0.00053222 0.00122038 0.000417915 0 0.175385 0 0.281982
6.3109 0.144411 0.151412 0.000537266 0.00118934 0.000423374 0 0.171997 0 0.270176
6.4709 0.143571 0.150268 0.000549204 0.00119273 0.000436275 0 0.180178 0 0.316688
6.6309 0.142649 0.148881 0.000559322 0.00114355 0.000445133 0 0.176929 0 0.273016
6.7909 0.141704 0.147683 0.000571426 0.00111796 0.000457294 0 0.174158 0 0.251486
6.9509 0.1408 0.146727 0.000582349 0.00109814 0.000467513 0 0.17427 0 0.266111
7.1109 0.139946 0.145584 0.000597059 0.00108422 0.000479817 0 0.176444 0 0.246597
7.2709 0.139049 0.144626 0.000610459 0.00107337 0.000494859 0 0.174039 0 0.266393
7.4309 0.138187 0.143637 0.000623485 0.00107112 0.000509109 0 0.172433 0 0.246657
7.5909 0.137374 0.142569 0.000638323 0.00106518 0.000525276 0 0.171847 0 0.254721
7.7509 0.13648 0.141962 0.00065301 0.00107359 0.000541808 0 0.169025 0 0.247657
7.9109 0.135673 0.141048 0.000670646 0.0010722 0.000559375 0 0.172832 0 0.250981
8.0709 0.134912 0.140112 0.000688744 0.00107104 0.000576294 0 0.16636 0 0.24454
8.2309 0.134256 0.139137 0.000711911 0.00107502 0.000587373 0 0.177805 0 0.250419
8.3909 0.133397 0.138472 0.000728722 0.00108061 0.000607567 0 0.176485 0 0.240316
8.5509 0.132542 0.137846 0.000745224 0.00108697 0.000627566 0 0.174536 0 0.231394
8.7109 0.131725 0.137751 0.000761577 0.00113446 0.000654637 0 0.172728 0 0.282515
8.8709 0.130874 0.137134 0.000779749 0.00114333 0.000677375 0 0.17112 0 0.261046
9.0309 0.130015 0.136546 0.000799424 0.00115491 0.000701836 0 0.169207 0 0.238934
9.1909 0.129168 0.136003 0.000817775 0.0011668 0.000724623 0 0.167044 0 0.231994
9.3509 0.128348 0.135411 0.00083599 0.00118166 0.000746371 0 0.165255 0 0.228476
9.5109 0.127487 0.13487 0.000858556 0.00120016 0.000774135 0 0.163557 0 0.227048
9.6709 0.126639 0.134532 0.00087556 0.00121825 0.000793958 0 0.161739 0 0.263771
9.8309 0.125781 0.134033 0.000898194 0.0012392 0.000822415 0 0.160375 0 0.249895
9.9909 0.12492 0.13379 0.000919191 0.00127836 0.000853809 0 0.158919 0 0.27192
10.1509 0.124103 0.133265 0.000938847 0.00129737 0.000879015 0 0.157594 0 0.238339
10.3109 0.123262 0.132769 0.00096138 0.00132019 0.000908329 0 0.156463 0 0.228229
10.4709 0.122425 0.132333 0.000982195 0.00134291 0.000935598 0 0.155437 0 0.225924
10.6309 0.121569 0.131879 0.00100635 0.00137112 0.000967092 0 0.154696 0 0.222059
10.7909 0.120716 0.131439 0.00103009 0.00140039 0.000998306 0 0.154292 0 0.218763
10.9509 0.11986 0.131011 0.00105439 0.00143149 0.00103023 0 0.153712 0 0.219223
11.1109 0.118988 0.130565 0.00108116 0.00146677 0.00106549 0 0.153034 0 0.218837
11.2709 0.118179 0.130207 0.00110369 0.00150045 0.00109578 0 0.15379 0 0.21848
11.4309 0.117305 0.129752 0.00113151 0.00153868 0.0011324 0 0.15169 0 0.21816
11.5909 0.116443 0.129318 0.00115723 0.00157632 0.0011672 0 0.151616 0 0.218156
11.7509 0.115583 0.128898 0.00118252 0.00161455 0.00120182 0 0.151849 0 0.217875
11.9109 0.1147 0.128461 0.0012108 0.00165776 0.00124014 0 0.149633 0 0.217087
12.0709 0.113839 0.128044 0.00123596 0.0016986 0.00127547 0 0.149856 0 0.217324
12.2309 0.112982 0.127587 0.0012634 0.00174202 0.00131277 0 0.148374 0 0.217262
12.3909 0.112159 0.127015 0.00129169 0.00179279 0.00134605 0 0.16587 0 0.216031
12.5509 0.111286 0.126587 0.00131822 0.00183784 0.00138421 0 0.160174 0 0.217385
12.7109 0.110382 0.12613 0.00134854 0.00188922 0.00142697 0 0.157387 0 0.217497
12.8709 0.109496 0.125685 0.00137619 0.00193861 0.00146714 0 0.155533 0 0.217007
13.0309 0.108591 0.125224 0.00140613 0.00199183 0.00151021 0 0.152929 0 0.216685
13.1909 0.107683 0.124747 0.00143618 0.00204709 0.00155397 0 0.151737 0 0.21659
13.3509 0.106783 0.124283 0.00146479 0.00210135 0.00159631 0 0.149941 0 0.215945
13.5109 0.105849 0.123779 0.00149724 0.00216193 0.00164355 0 0.148615 0 0.215141
13.6709 0.104939 0.123285 0.00152645 0.00221999 0.00168749 0 0.147266 0 0.214949
13.8309 0.104004 0.122769 0.00155814 0.00228182 0.0017347 0 0.145806 0 0.215138


==> anc/AuAu05_TmuB/7.7/DynFlu0.6/0.4/Hydro/2/TmuB.dat <==
0.528169 0.0701696 0.159071 0.00244892 0.0106141 0.00330783 0 0.131124 0 0.311447
0.608169 0.102699 0.150621 0.00261433 0.00659783 0.00211179 0 0.158289 0 0.308038
0.688169 0.113466 0.176113 0.00258416 0.00610525 0.00259565 0 0.168052 0 0.315957
0.768169 0.113249 0.171951 0.00256235 0.00581661 0.0027214 0 0.16651 0 0.310902
0.848169 0.122169 0.154375 0.00250557 0.0050904 0.00217534 0 0.178373 0 0.307618
1.00817 0.118455 0.154649 0.00217205 0.00613628 0.00142718 0 0.172413 0 0.315703
1.16817 0.134721 0.153828 0.00191631 0.0073101 0.0012663 0 0.196634 0 0.337925
1.32817 0.1435 0.181962 0.00125973 0.00716579 0.00145767 0 0.195458 0 0.404069
1.48817 0.14599 0.166737 0.000933378 0.00505012 0.000919572 0 0.196073 0 0.377986
1.64817 0.147572 0.17905 0.000816885 0.00601056 0.000969759 0 0.198438 0 0.429644
1.80817 0.150734 0.184076 0.000796509 0.00637271 0.000863342 0 0.218535 0 0.482139
1.96817 0.152799 0.182055 0.000700934 0.00597356 0.000691613 0 0.21682 -0.0369056 0.491207
2.12817 0.153048 0.18828 0.000594649 0.00544806 0.000547661 0 0.21081 -0.0147159 0.508153
2.28817 0.15412 0.194295 0.000535868 0.00590706 0.000611579 0 0.20484 -0.00762437 0.488853
2.44817 0.155983 0.211627 0.000518364 0.00905849 0.000676804 0 0.204016 0 0.589472
2.60817 0.157981 0.223373 0.00054848 0.00810723 0.000885655 0 0.211802 0 0.568692
2.76817 0.157396 0.219875 0.000509698 0.00711768 0.000783791 0 0.205466 0 0.529935
2.92817 0.15894 0.223958 0.000524692 0.00648659 0.000815432 0 0.206955 0 0.491298
3.08817 0.160329 0.227537 0.000529189 0.00686153 0.000897141 0 0.211312 0 0.485273
3.24817 0.159871 0.217572 0.000502613 0.00575974 0.000795587 0 0.203831 0 0.458558
3.40817 0.160428 0.213084 0.00049797 0.00544629 0.000792524 0 0.20564 0 0.469337
3.56817 0.159782 0.2079 0.000494158 0.00482269 0.000764917 0 0.203957 0 0.442434
3.72817 0.158556 0.199801 0.00047888 0.00384988 0.000660617 0 0.200918 0 0.414243
3.88817 0.15724 0.194311 0.000463385 0.00341905 0.000585008 0 0.195589 0 0.474282
4.04817 0.156458 0.188844 0.000459237 0.00295017 0.000536367 0 0.207847 0 0.429463
4.20817 0.156176 0.183935 0.000463275 0.00268273 0.000482983 0 0.202782 0 0.425416
4.36817 0.155231 0.179766 0.000454178 0.002527 0.00044838 0 0.195672 0 0.412199
4.52817 0.154493 0.176586 0.000447959 0.00239253 0.000440783 0 0.189167 0 0.366738
4.68817 0.153456 0.172788 0.000443645 0.00219877 0.000419696 0 0.193352 0 0.406698
4.84817 0.152323 0.171228 0.000438532 0.00213615 0.000392656 0 0.189553 0 0.371006
5.00817 0.151725 0.168471 0.000441541 0.00199469 0.00038839 0 0.190304 0 0.379415
5.16817 0.150672 0.165156 0.000441977 0.00179847 0.000370321 0 0.190103 0 0.342065
5.32817 0.149937 0.161822 0.000449478 0.00163318 0.000352173 0 0.191376 0 0.313147
5.48817 0.149069 0.159735 0.000455863 0.00149186 0.000353177 0 0.188707 0 0.295967
5.64817 0.14813 0.157925 0.000459353 0.00142671 0.000355992 0 0.184638 0 0.286035
5.80817 0.1472 0.155732 0.000464778 0.00133313 0.000359193 0 0.18103 0 0.275287
5.96817 0.146245 0.154037 0.000468987 0.00126501 0.000356814 0 0.179097 0 0.265077
6.12817 0.145285 0.152433 0.000475139 0.00121356 0.000360893 0 0.177305 0 0.277245
6.28817 0.144395 0.151018 0.000485568 0.00117062 0.000366514 0 0.17522 0 0.253159
6.44817 0.143514 0.149809 0.000493204 0.00113363 0.000373957 0 0.176677 0 0.262026
6.60817 0.142594 0.148532 0.00050379 0.00110656 0.00038402 0 0.172178 0 0.25136
6.76817 0.141687 0.14742 0.000512539 0.00108152 0.000392936 0 0.17041 0 0.248557
6.92817 0.140802 0.14633 0.000524068 0.00106508 0.000403595 0 0.171527 0 0.240746
7.08817 0.139928 0.145296 0.000536261 0.0010549 0.000415062 0 0.168686 0 0.247108
7.24817 0.139048 0.144388 0.000548277 0.00104412 0.00042826 0 0.168391 0 0.237493
7.40817 0.138192 0.143474 0.000561244 0.00103412 0.000442566 0 0.167395 0 0.24162
7.56817 0.137322 0.142668 0.000575206 0.00102951 0.000458085 0 0.166842 0 0.233483
7.72817 0.136466 0.141914 0.000588195 0.00102636 0.00047287 0 0.166326 0 0.231824
7.88817 0.135598 0.141183 0.00060492 0.0010291 0.00049155 0 0.165358 0 0.232052
8.04817 0.134747 0.140501 0.000619516 0.00103109 0.000508366 0 0.164728 0 0.23202
8.20817 0.133873 0.139999 0.000635886 0.00104219 0.000525496 0 0.164056 0 0.25623
8.36817 0.133017 0.139469 0.000653704 0.00104823 0.000547949 0 0.162994 0 0.247415
8.52817 0.132174 0.13887 0.000670132 0.00105402 0.000567374 0 0.162489 0 0.235831
8.68817 0.131318 0.13828 0.000689999 0.00106629 0.000590492 0 0.161719 0 0.22715
8.84817 0.130565 0.138129 0.000707336 0.00109892 0.000617825 0 0.160915 0 0.232714
9.00817 0.129777 0.13748 0.000724825 0.00110694 0.000637242 0 0.16315 0 0.224269
9.16817 0.128923 0.13692 0.000747509 0.00112394 0.000664174 0 0.159575 0 0.218582
9.32817 0.128105 0.136387 0.000765299 0.00113819 0.000685585 0 0.158911 0 0.216753
9.48817 0.127347 0.135701 0.000786393 0.00116304 0.000704762 0 0.179921 0 0.218277
9.64817 0.126491 0.135361 0.000808148 0.00118764 0.000732654 0 0.172237 0 0.232092
9.80817 0.125666 0.134902 0.000827223 0.00120457 0.000756755 0 0.168514 0 0.224558
9.96817 0.124811 0.134429 0.000851386 0.00122903 0.000786682 0 0.164188 0 0.218544
10.1282 0.123975 0.133986 0.000872499 0.00125114 0.000813731 0 0.160312 0 0.217611
10.2882 0.12313 0.133551 0.000895468 0.00127669 0.000842766 0 0.156729 0 0.219565
10.4482 0.122275 0.133109 0.000920137 0.00130552 0.000874186 0 0.153995 0 0.217233
10.6082 0.121444 0.132709 0.000941319 0.00133118 0.000901735 0 0.153589 0 0.219123
10.7682 0.120585 0.132284 0.000967022 0.0013637 0.000934658 0 0.152785 0 0.217716
10.9282 0.119739 0.13187 0.000990813 0.00139512 0.000966009 0 0.152157 0 0.218126
11.0882 0.118883 0.131462 0.0010163 0.00142951 0.000999251 0 0.151572 0 0.218067
11.2482 0.118027 0.13105 0.00104191 0.00146562 0.00103329 0 0.150722 0 0.217183
11.4082 0.117168 0.130648 0.0010679 0.0015027 0.00106779 0 0.150261 0 0.217621
11.5682 0.116305 0.130239 0.00109457 0.0015425 0.00110358 0 0.149585 0 0.216291
11.7282 0.115442 0.129832 0.0011212 0.001583 0.00113971 0 0.148913 0 0.217224
11.8882 0.114574 0.129431 0.00114836 0.0016254 0.00117658 0 0.148379 0 0.216617
12.0482 0.113706 0.12902 0.00117552 0.00166925 0.0012141 0 0.147779 0 0.216685
12.2082 0.112819 0.128591 0.00120525 0.00171714 0.00125485 0 0.147142 0 0.216646
12.3682 0.111944 0.128179 0.00123297 0.00176426 0.00129361 0 0.146602 0 0.216893
12.5282 0.111047 0.127731 0.0012637 0.00181614 0.00133643 0 0.145927 0 0.216751
12.6882 0.11022 0.12723 0.00129349 0.00186759 0.00137227 0 0.161822 0 0.217075
12.8482 0.109328 0.126781 0.00132336 0.00192078 0.0014146 0 0.158949 0 0.21733
13.0082 0.108426 0.126317 0.00135408 0.00197616 0.00145864 0 0.155701 0 0.214564
13.1682 0.107531 0.125872 0.00138346 0.00203149 0.00150132 0 0.154783 0 0.21571
13.3282 0.106603 0.125377 0.00141658 0.00209259 0.00154905 0 0.153367 0 0.214755
13.4882 0.105698 0.124907 0.00144632 0.00215092 0.00159316 0 0.151798 0 0.214026
13.6482 0.104807 0.124359 0.00148044 0.00221337 0.00163899 0 0.152715 0 0.215512
13.8082 0.103875 0.123841 0.00151272 0.00227718 0.00168705 0 0.151298 0 0.211712
13.9682 0.102933 0.123313 0.00154568 0.00234342 0.00173624 0 0.149966 0 0.214089
14.1282 0.101994 0.122769 0.00157779 0.00240975 0.00178498 0 0.148598 0 0.213754
14.2882 0.10104 0.122205 0.00161103 0.00247892 0.00183543 0 0.147338 0 0.2103
14.4482 0.100078 0.121626 0.00164456 0.0025496 0.0018867 0 0.146365 0 0.214793


==> anc/AuAu05_TmuB/7.7/DynFlu0.6/0.4/Hydro/3/TmuB.dat <==
0.49184 0 0 0 0 0 0 0 0 0
0.57184 0.0081272 0.0467759 0.000610444 0.0110191 0.00106135 0 0.119314 0 0.311985
0.65184 0.0864488 0.131367 0.00268407 0.00819218 0.00188551 0 0.146283 0 0.31384
0.73184 0.114516 0.161937 0.00263402 0.00645699 0.00112734 0 0.196448 0 0.316523
0.81184 0.113908 0.169782 0.00192525 0.00503776 0.000744843 0 0.192103 0 0.310723
0.97184 0.129899 0.171544 0.00107556 0.00360254 0.000453264 0 0.186114 0 0.314821
1.13184 0.136012 0.183814 0.00116214 0.00372124 0.000774383 0 0.188988 0 0.34049
1.29184 0.143211 0.175051 0.00101262 0.00365101 0.000557421 0 0.227556 0 0.354263
1.45184 0.144808 0.171165 0.000990654 0.00384981 0.000746513 0 0.220639 0 0.358113
1.61184 0.153338 0.192796 0.00119196 0.0070309 0.00149875 0 0.219334 0 0.477023
1.77184 0.156823 0.221483 0.00107683 0.0119171 0.00218899 0 0.224221 0 0.547359
1.93184 0.15804 0.223539 0.000914441 0.0118091 0.0018896 0 0.222005 0 0.541813
2.09184 0.158303 0.237858 0.000827418 0.0117549 0.00177549 0 0.217994 0 0.580925
2.25184 0.158751 0.237039 0.000754786 0.0105929 0.00169316 0 0.215015 0 0.565386
2.41184 0.15869 0.233341 0.000660039 0.0100337 0.00139499 0 0.210278 -0.0345396 0.543112
2.57184 0.158566 0.227986 0.000576381 0.00842852 0.00125133 0 0.205761 0 0.524613
2.73184 0.158011 0.220585 0.000535019 0.00746033 0.00104594 0 0.210865 -0.00420189 0.543416
2.89184 0.160729 0.220626 0.000536332 0.00668294 0.00102197 0 0.207514 0 0.514336
3.05184 0.16163 0.216658 0.000533599 0.00591549 0.000978786 0 0.208706 0 0.496062
3.21184 0.163066 0.21732 0.000578083 0.00564954 0.00103951 0 0.219016 0 0.473933
3.37184 0.162543 0.21199 0.000576394 0.00488615 0.00093864 0 0.246645 0 0.439908
3.53184 0.162422 0.209054 0.000551337 0.00439318 0.000865086 0 0.233077 0 0.419212
3.69184 0.161755 0.201691 0.000541713 0.00358033 0.000771439 0 0.220319 0 0.385797
3.85184 0.160929 0.198871 0.000519855 0.00317108 0.000674115 0 0.210594 0 0.374724
4.01184 0.160263 0.196255 0.000509589 0.00328556 0.000678064 0 0.207222 0 0.409063
4.17184 0.159429 0.192815 0.000500619 0.00317788 0.00062803 0 0.204055 0 0.403773
4.33184 0.158354 0.187488 0.000479964 0.00283064 0.000565106 0 0.201019 0 0.406619
4.49184 0.157423 0.183448 0.000474219 0.00258319 0.000546475 0 0.198019 0 0.376553
4.65184 0.156393 0.179283 0.000468213 0.00238602 0.000515549 0 0.195248 0 0.382964
4.81184 0.155065 0.174483 0.000460556 0.00205525 0.000473392 0 0.192162 0 0.359192
4.97184 0.154356 0.170799 0.000466454 0.00181571 0.000466264 0 0.198245 0 0.339834
5.13184 0.153737 0.168961 0.00046608 0.00188826 0.000463774 0 0.195485 0 0.369195
5.29184 0.152881 0.165894 0.000470456 0.00172089 0.000457237 0 0.192285 0 0.33424
5.45184 0.151798 0.163027 0.000468986 0.00153208 0.000433374 0 0.191286 0 0.310608
5.61184 0.150942 0.159954 0.000476737 0.00136313 0.000416282 0 0.202667 0 0.283408
5.77184 0.149932 0.15817 0.000479519 0.00130707 0.000409424 0 0.196127 0 0.334772
5.93184 0.149075 0.15716 0.000483894 0.00127543 0.00040984 0 0.189855 0 0.312904
6.09184 0.14795 0.155615 0.000485999 0.00124161 0.000404865 0 0.184808 0 0.330161
6.25184 0.146975 0.153748 0.000489399 0.00117922 0.000397762 0 0.18549 0 0.31545
6.41184 0.145954 0.15212 0.000494464 0.00112187 0.000399384 0 0.178827 0 0.295453
6.57184 0.144954 0.150643 0.000501574 0.00107756 0.000403202 0 0.173862 0 0.282454
6.73184 0.143996 0.149273 0.000509188 0.00104255 0.000406851 0 0.174819 0 0.269969
6.89184 0.143079 0.148276 0.000518495 0.00101288 0.00041659 0 0.170415 0 0.266217
7.05184 0.142127 0.147121 0.000529528 0.000994675 0.000427046 0 0.169621 0 0.249079
7.21184 0.141189 0.146101 0.000539136 0.000978173 0.000436633 0 0.168523 0 0.256673
7.37184 0.140283 0.14504 0.000552318 0.000968712 0.00044838 0 0.171857 0 0.244306
7.53184 0.139367 0.144127 0.000564565 0.000959728 0.000461492 0 0.167968 0 0.253598
7.69184 0.138448 0.143271 0.000578866 0.000956256 0.000477082 0 0.165641 0 0.253561
7.85184 0.137605 0.14229 0.000594751 0.000956282 0.000490022 0 0.172604 0 0.250863
8.01184 0.136722 0.14151 0.000608744 0.000954838 0.000505992 0 0.167197 0 0.240196
8.17184 0.135833 0.140783 0.000624372 0.000958084 0.000523174 0 0.164601 0 0.245807
8.33184 0.134942 0.14009 0.000641454 0.000964485 0.000542127 0 0.163292 0 0.237868
8.49184 0.134059 0.139437 0.000658226 0.000971999 0.000560899 0 0.161535 0 0.240171
8.65184 0.133195 0.138753 0.000676428 0.000983418 0.000579275 0 0.164802 0 0.23252
8.81184 0.132325 0.138147 0.000694141 0.000994253 0.000599204 0 0.162124 0 0.235228
8.97184 0.131459 0.137567 0.000712129 0.00100671 0.000619776 0 0.16179 0 0.227351
9.13184 0.130589 0.13701 0.000731812 0.00102193 0.000642066 0 0.161211 0 0.230826
9.29184 0.129725 0.136483 0.000750959 0.00103755 0.000664046 0 0.160417 0 0.226596
9.45184 0.128864 0.135963 0.000770675 0.00105518 0.000687266 0 0.159951 0 0.219928
9.61184 0.128009 0.135477 0.000789826 0.00107314 0.000709756 0 0.159001 0 0.226109
9.77184 0.127151 0.135002 0.000810305 0.0010933 0.000733943 0 0.158463 0 0.219562
9.93184 0.126285 0.134529 0.000832588 0.00111653 0.000760487 0 0.157723 0 0.220857
10.0918 0.125434 0.134088 0.000852917 0.00113906 0.000785035 0 0.156579 0 0.218094
10.2518 0.124579 0.133645 0.000874494 0.00116372 0.000811558 0 0.155881 0 0.217236
10.4118 0.123723 0.133219 0.000896563 0.00118993 0.000838657 0 0.1551 0 0.218597
10.5718 0.122889 0.13275 0.000919415 0.00121867 0.000865547 0 0.154059 0 0.216791
10.7318 0.122043 0.132293 0.00094309 0.00125079 0.000893003 0 0.163866 0 0.216652
10.8918 0.121219 0.131804 0.000965841 0.00128489 0.00091939 0 0.161609 0 0.216143
11.0518 0.120362 0.131374 0.000989867 0.00131825 0.000949925 0 0.159037 0 0.21661
11.2118 0.119505 0.130974 0.00101383 0.00135136 0.000980571 0 0.158161 0 0.216208
11.3718 0.118655 0.130591 0.00103667 0.00138467 0.00101044 0 0.156746 0 0.21646
11.5318 0.117789 0.130188 0.00106216 0.00142207 0.0010439 0 0.155648 0 0.2179
11.6918 0.116923 0.129801 0.00108758 0.00146027 0.00107732 0 0.154739 0 0.216745
11.8518 0.116049 0.129402 0.00111426 0.00150137 0.00111276 0 0.154023 0 0.219317
12.0118 0.115185 0.129014 0.00113946 0.00154171 0.00114701 0 0.153392 0 0.217958
12.1718 0.114324 0.128605 0.00116562 0.00158474 0.00118166 0 0.152534 0 0.216153
12.3318 0.113447 0.128192 0.00119296 0.00162976 0.00121923 0 0.152013 0 0.216391
12.4918 0.112572 0.1278 0.00121955 0.00167515 0.00125598 0 0.151368 0 0.21714
12.6518 0.111686 0.127388 0.00124774 0.00172399 0.00129516 0 0.15068 0 0.214888
12.8118 0.11079 0.126964 0.001277 0.00177499 0.00133598 0 0.150133 0 0.217704
12.9718 0.109903 0.126553 0.00130492 0.00182595 0.00137563 0 0.149326 0 0.216714
13.1318 0.109046 0.126063 0.00133323 0.00187931 0.00141281 0 0.152989 0 0.213569
13.2918 0.108161 0.125605 0.00136264 0.00193277 0.00145406 0 0.151054 0 0.214008


==> anc/AuAu05_TmuB/7.7/DynFlu0.6/0.4/Hydro/4/TmuB.dat <==
0.512747 0.00272778 0.0463081 4.22992e-05 0.0121561 0.000716243 0 0.0190257 0 0.310675
0.592747 0.00211419 0.0368709 3.28838e-05 0.00998289 0.000572483 0 0.018439 0 0.308612
0.672747 0.0732685 0.00245463 0.00382435 0.000747301 -0.000137993 0 0.141195 -2.4064e-18 0.306939
0.752747 0.0409757 0.0446241 0.00306765 0.0112327 -0.000520525 0 0.14067 -2.13659e-18 0.313853
0.832747 0.0532436 0.0356645 0.00342707 0.00920836 -0.000805686 0 0.140097 -2.39011e-18 0.313911
0.992747 0.114511 0.149437 0.00212057 0.00496847 0.00100928 0 0.184006 0 0.314524
1.15275 0.124083 0.169841 0.00132887 0.00498201 0.000529941 0 0.185481 0 0.313885
1.31275 0.137912 0.172097 0.00104914 0.00540824 0.000553732 0 0.198485 0 0.389557
1.47275 0.144951 0.171756 0.000937431 0.00499837 0.00064323 0 0.202246 0 0.409309
1.63275 0.149246 0.172947 0.000745589 0.00314647 0.000488766 0 0.210426 0 0.377662
1.79275 0.15173 0.185147 0.000737854 0.00321975 0.00062824 0 0.211355 0 0.372655
1.95275 0.1548 0.183672 0.000735663 0.00346464 0.000593501 0 0.215057 0 0.374806
2.11275 0.158306 0.190219 0.000753596 0.00428417 0.000780949 0 0.238837 0 0.473682
2.27275 0.161449 0.200323 0.000711414 0.00452296 0.000912855 0 0.230761 0 0.476721
2.43275 0.160827 0.210046 0.000650826 0.00535386 0.000833108 0 0.22238 0 0.575773
2.59275 0.161809 0.215784 0.000628945 0.00520318 0.000917558 0 0.216985 0 0.523744
2.75275 0.161304 0.210608 0.000594492 0.0046237 0.00081802 0 0.213061 0 0.493598
2.91275 0.160782 0.205505 0.000574 0.00407323 0.000689383 0 0.211569 0 0.46587
3.07275 0.161195 0.210159 0.000555775 0.00491424 0.000797358 0 0.206652 0 0.483714
3.23275 0.161184 0.214909 0.000549001 0.00510067 0.000824016 0 0.203793 0 0.492506
3.39275 0.16023 0.207444 0.000519394 0.0045988 0.000756183 0 0.201718 0 0.480625
3.55275 0.159301 0.203774 0.000509885 0.00419058 0.000708745 0 0.198553 0 0.449257
3.71275 0.158993 0.198868 0.00051594 0.00371827 0.000682482 0 0.214438 0 0.422044
3.87275 0.158569 0.190797 0.000518757 0.00291845 0.000585843 0 0.21061 0 0.384881
4.03275 0.158057 0.18897 0.000511309 0.00282352 0.000555075 0 0.211423 0 0.420624
4.19275 0.157448 0.184917 0.000495564 0.00249156 0.000498832 0 0.208439 0 0.380655
4.35275 0.157061 0.18504 0.000492968 0.00263745 0.000523933 0 0.204064 0 0.367779
4.51275 0.156265 0.179272 0.000487348 0.00221779 0.000468044 0 0.199349 0 0.35281
4.67275 0.155023 0.176265 0.000473801 0.00209113 0.000418429 0 0.194939 0 0.387879
4.83275 0.153819 0.171742 0.000466856 0.00180767 0.000381246 0 0.190848 0 0.369301
4.99275 0.152728 0.167898 0.000464522 0.00159229 0.000356607 0 0.191199 0 0.346315
5.15275 0.151751 0.165326 0.00046303 0.00143952 0.000345133 0 0.188067 0 0.327553
5.31275 0.150691 0.162188 0.000466844 0.00130597 0.000326044 0 0.191554 0 0.308625
5.47275 0.149624 0.159517 0.000466321 0.0011875 0.000315865 0 0.188059 0 0.287633
5.63275 0.148502 0.157415 0.000471608 0.00112333 0.000302932 0 0.187092 0 0.286643
5.79275 0.147443 0.155814 0.000472832 0.0011153 0.000299252 0 0.184435 0 0.33816
5.95275 0.146439 0.153895 0.000477508 0.00106388 0.000300135 0 0.181628 0 0.309993
6.11275 0.14557 0.152276 0.000485149 0.0010307 0.000303322 0 0.179337 0 0.292198
6.27275 0.144602 0.151245 0.00048981 0.00103237 0.000310642 0 0.177683 0 0.302652
6.43275 0.143651 0.150083 0.000497082 0.0010125 0.000320365 0 0.17574 0 0.290663
6.59275 0.142769 0.148702 0.000504992 0.000980942 0.000328082 0 0.174058 0 0.275459
6.75275 0.141884 0.147434 0.000514825 0.000958485 0.000336724 0 0.175008 0 0.262282
6.91275 0.141117 0.146604 0.000528529 0.000955143 0.000356525 0 0.17089 0 0.259509
7.07275 0.140221 0.145764 0.000537644 0.000943034 0.000367411 0 0.169358 0 0.255094
7.23275 0.139346 0.144705 0.000549894 0.00093357 0.000381098 0 0.168172 0 0.252795
7.39275 0.13846 0.143805 0.000562127 0.00092685 0.000395026 0 0.167099 0 0.254405
7.55275 0.137604 0.14292 0.000574639 0.000921914 0.000408611 0 0.166449 0 0.253974
7.71275 0.136728 0.142117 0.000589003 0.000921904 0.000425346 0 0.165912 0 0.251472
7.87275 0.135899 0.141321 0.00060133 0.000923472 0.000437889 0 0.16527 0 0.253559
8.03275 0.135032 0.140602 0.000616802 0.000928526 0.000456239 0 0.164622 0 0.252907
8.19275 0.134172 0.13993 0.00063208 0.000934847 0.000474056 0 0.163968 0 0.252781
8.35275 0.133314 0.139281 0.000648323 0.000943763 0.000493553 0 0.163158 0 0.254071
8.51275 0.132452 0.138656 0.00066611 0.000955157 0.000514694 0 0.162161 0 0.250624
8.67275 0.131602 0.138067 0.000682886 0.000966964 0.000534997 0 0.161255 0 0.253587
8.83275 0.130751 0.137498 0.000700471 0.000980522 0.000556483 0 0.160358 0 0.248431
8.99275 0.129944 0.136833 0.000719354 0.000998736 0.000575437 0 0.166221 0 0.251949
9.15275 0.129118 0.13627 0.000737457 0.00101256 0.000597671 0 0.162538 0 0.24748
9.31275 0.12834 0.135662 0.00075873 0.0010279 0.000619718 0 0.16276 0 0.249255
9.47275 0.127498 0.135118 0.000780072 0.00104997 0.000645412 0 0.161969 0 0.24656
9.63275 0.126675 0.134794 0.000798536 0.00107317 0.000669262 0 0.161087 0 0.2463
9.79275 0.125825 0.134315 0.000820608 0.00109605 0.000697027 0 0.160016 0 0.245656
9.95275 0.124987 0.133867 0.00084069 0.00111821 0.000722972 0 0.159011 0 0.243402
10.1127 0.124141 0.133427 0.000862257 0.00114338 0.000750634 0 0.157841 0 0.244242
10.2727 0.123301 0.132977 0.000884079 0.00117045 0.00077859 0 0.15681 0 0.241867
10.4327 0.122446 0.132544 0.000907468 0.00119983 0.000809078 0 0.155722 0 0.241935
10.5927 0.121591 0.132129 0.000930949 0.00123057 0.000839757 0 0.154431 0 0.240774
10.7527 0.120743 0.131707 0.000953968 0.00126286 0.000870293 0 0.153437 0 0.239852
10.9127 0.119918 0.131206 0.000978013 0.00129921 0.000900758 0 0.152457 0 0.240156
11.0727 0.119065 0.130804 0.00100194 0.00133345 0.000933014 0 0.151532 0 0.239015
11.2327 0.11821 0.1304 0.00102635 0.00136905 0.000966378 0 0.150858 0 0.240345
11.3927 0.117353 0.129997 0.00105091 0.00140705 0.0010003 0 0.150076 0 0.238373
11.5527 0.116631 0.129697 0.00107729 0.00145448 0.00103226 0 0.180735 0 0.24045
11.7127 0.115801 0.129329 0.00110436 0.00149374 0.00107073 0 0.172962 0 0.238069
11.8727 0.114949 0.128923 0.00112861 0.00153113 0.00110544 0 0.171994 0 0.240656
12.0327 0.114073 0.128507 0.00115521 0.00157316 0.00114333 0 0.16804 0 0.23797
12.1927 0.113193 0.128085 0.00118202 0.00161794 0.00118199 0 0.162658 0 0.241831
12.3527 0.112315 0.127673 0.00120821 0.0016629 0.0012203 0 0.158862 0 0.238015
12.5127 0.111431 0.12722 0.00123638 0.00171146 0.0012608 0 0.15504 0 0.24299
12.6727 0.110539 0.126914 0.00126276 0.00176854 0.00129978 0 0.150854 0 0.278901
12.8327 0.109642 0.126645 0.00128916 0.00182872 0.00133996 0 0.148107 0 0.260444
12.9927 0.108736 0.126194 0.00131892 0.0018818 0.00138409 0 0.145592 0 0.249127
13.1527 0.107839 0.125748 0.00134747 0.00193488 0.00142721 0 0.14312 0 0.244927


==> anc/README.txt <==
The data for Figs. 7-10 can be found in https://cloud.itp.uni-frankfurt.de/s/J5XZEYJPZAEQCCC


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en12.39_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 14.5922 52.8042 11.9323 0.33055 56.82275 6.41505
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 6.497463309469939929e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.081769488662988010e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.762153818045629237e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.994110529291220928e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.022583449288023019e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.191148171973929379e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.477073194117688786e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.603242370964339329e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.081157825120356790e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.163868677972458130e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.945030144125249194e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.521310139538174155e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.863205939457065341e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.315268937661124227e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.390322527727983726e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.698274526449593935e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.308380214192971636e+01 1.867298026433039482e+01 0.000000000000000000e+00 3.570568884343698102e+01 1.000533878050888603e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.482824343403805400e+01 1.783673943252545158e+01 0.000000000000000000e+00 2.660563601607136874e+01 9.474968113188735330e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.924464838906335018e+01 1.446264809286529740e+01 0.000000000000000000e+00 2.026022817670841292e+01 7.716908165130168307e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.459279117652965141e+01 1.167611562630794886e+01 0.000000000000000000e+00 1.550886610303889768e+01 6.266368669815544301e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.123435091752455151e+01 9.332514381579008145e+00 0.000000000000000000e+00 1.193133733659166751e+01 5.077253153323455059e+00
7.560975609756097615e-01 0.000000000000000000e+00 8.647134234941415087e+00 7.444069698436766913e+00 0.000000000000000000e+00 9.358702893727702588e+00 4.070483419242595602e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.658084272148546034e+00 5.906541609100545820e+00 0.000000000000000000e+00 7.231672658455407188e+00 3.190205371190810268e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.229632031592413632e+00 4.699903902104210829e+00 0.000000000000000000e+00 5.484558916418266428e+00 2.568378809639773497e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.104199922160844949e+00 3.797252623542578753e+00 0.000000000000000000e+00 4.323654586779558606e+00 2.028599873435914525e+00
9.512195121951219079e-01 8.620601578883073657e+00 3.149419635431678799e+00 3.049606837140389271e+00 1.197067580881785998e-01 3.423476081599170495e+00 1.638850688095465191e+00
1.000000000000000000e+00 1.012930494462350595e+01 2.449291123471257325e+00 2.397088302137115878e+00 1.641126195692077516e-01 2.615035081207157219e+00 1.299523983586788223e+00
1.048780487804878092e+00 9.039411709266319761e+00 1.933439232305130595e+00 1.901396715663549175e+00 1.614569527862208809e-01 2.074986271838330065e+00 9.945623854673375508e-01
1.097560975609756184e+00 7.931950437224296380e+00 1.779434670660144491e+00 1.519921395102793005e+00 1.664689969210960407e-01 1.659041913958280379e+00 8.350203791988549673e-01
1.146341463414634276e+00 6.882594899679616240e+00 1.203642950572537229e+00 1.224419951138107088e+00 1.371851270219822394e-01 1.247758499718610414e+00 6.913333475858814969e-01
1.195121951219512368e+00 5.885049107079582953e+00 9.451240900268830236e-01 9.789760216165229734e-01 1.321317329789171990e-01 1.019106940517144455e+00 5.318029252953113684e-01
1.243902439024390238e+00 5.032627065007988953e+00 7.470121374442462159e-01 7.375695682911588280e-01 1.159337657129061866e-01 8.173068189172301157e-01 4.209812080751457741e-01
1.292682926829268331e+00 4.291231969486569930e+00 5.943919120186372806e-01 6.534525096459669058e-01 1.077729708840586553e-01 6.436090767080786534e-01 3.268524526811614761e-01
1.341463414634146423e+00 3.571408564464995106e+00 4.728151899564117522e-01 5.007852243416933691e-01 9.728707612271847438e-02 5.012716597223069170e-01 2.668098062665554271e-01
1.390243902439024515e+00 3.004186507876339896e+00 3.670453635121159186e-01 3.888709509843836787e-01 8.260867516385217435e-02 3.923912070282978282e-01 2.198986608765042261e-01
1.439024390243902385e+00 2.502854314937634772e+00 3.033625394860545166e-01 3.271690167999825594e-01 6.189684101621291401e-02 3.044961812629082276e-01 1.632444158669351664e-01
1.487804878048780477e+00 2.051939935262919068e+00 2.374960938217101081e-01 2.640307451166564734e-01 5.811307928232057468e-02 2.616185040898431624e-01 1.342083189463403325e-01
1.536585365853658569e+00 1.701211228739568204e+00 1.925859441421353402e-01 2.176412268419941898e-01 4.926123378277331988e-02 2.059629171090091304e-01 1.210297554145723792e-01
1.585365853658536661e+00 1.429483911198543789e+00 1.401495167760161698e-01 1.749296464898880132e-01 4.404111099863063095e-02 1.452945063786599267e-01 9.116921575884752438e-02
1.634146341463414753e+00 1.155610739287544764e+00 1.142034110007732473e-01 1.441518579415354551e-01 2.934947800194697212e-02 1.301759160358464396e-01 6.648555220849211578e-02
1.682926829268292845e+00 9.313475091719127796e-01 9.654684836961126282e-02 1.194234108346998863e-01 2.946811436180906199e-02 1.011997085320021778e-01 5.602819112212380909e-02
1.731707317073170715e+00 7.766180643585037791e-01 7.856616517163902969e-02 9.231995427842476509e-02 2.204374418484835937e-02 8.572567182996584934e-02 4.860928204863997765e-02
1.780487804878048808e+00 6.175397109365023951e-01 6.303669452882991464e-02 7.421471303539568798e-02 2.125655978297753129e-02 6.230370970872724928e-02 3.683248721015934535e-02
1.829268292682926900e+00 5.126056040906036282e-01 4.762202376207069071e-02 5.992883889159457411e-02 1.319861332731547127e-02 5.065413763456207835e-02 3.228309476005541273e-02
1.878048780487804992e+00 3.966185621217255819e-01 4.030464582226909315e-02 4.881726498300695966e-02 1.389815373181692813e-02 4.603763423664357368e-02 2.762258054198614421e-02
1.926829268292682862e+00 3.378108996064979608e-01 3.217246662919028000e-02 3.335776803131833973e-02 9.651739988757084346e-03 3.742165855290027071e-02 2.302871295563093529e-02
1.975609756097560954e+00 2.802558410467262395e-01 2.378128527444229451e-02 3.170838036592305703e-02 9.248277606727559746e-03 2.923116314983532221e-02 1.816625958464342105e-02
2.049999999999999822e+00 2.038736002728375185e-01 2.057368776553767514e-02 2.476606187625101513e-02 8.462384779032479029e-03 1.933150284384483469e-02 1.249948577453421049e-02
2.150000000000000355e+00 1.316914622141774349e-01 1.428693210080733342e-02 1.665574985845414552e-02 4.811661070220086753e-03 1.354667655154270442e-02 8.216836596837378062e-03
2.250000000000000000e+00 8.339719018015345764e-02 8.912676813146171509e-03 8.983412343409236459e-03 2.546479089470334717e-03 9.124883403935364623e-03 5.517371360519058264e-03
2.349999999999999645e+00 5.722805400538359677e-02 4.537609015811480337e-03 6.840276277566560183e-03 2.031765230960364595e-03 6.501648739073166011e-03 2.641294800248473584e-03
2.450000000000000178e+00 3.566369949283692414e-02 3.183098861837903651e-03 4.612245289601860782e-03 1.429146427763956914e-03 3.572866069409891959e-03 2.208680842907933314e-03
2.549999999999999822e+00 2.477824015979702282e-02 2.746202939624858928e-03 3.307926268184489035e-03 6.241370317329224737e-04 2.496548126931689895e-03 1.248274063465844947e-03
2.650000000000000355e+00 1.633590359282848653e-02 1.081052443643061621e-03 1.621578665464592540e-03 6.005846909128120239e-04 1.741695603647154967e-03 1.261227850916905261e-03
2.750000000000000000e+00 1.093828517977030179e-02 1.504737643777925198e-03 1.273239544735167358e-03 6.944942971282731933e-04 1.041741445692409736e-03 7.523688218889625990e-04
2.849999999999999645e+00 7.203855318896309860e-03 6.142822364950342338e-04 9.493452745832347151e-04 1.116876793627334847e-04 6.142822364950342338e-04 2.233753587254669695e-04
2.950000000000000178e+00 3.722607143505344933e-03 2.697541408337206410e-04 3.776557971672089408e-04 1.618524845002323955e-04 4.855574535006971864e-04 3.776557971672089408e-04
3.049999999999999822e+00 3.183098861837904518e-03 2.087277942188789728e-04 2.609097427735987363e-04 1.043638971094394864e-04 3.652736398830382092e-04 1.565458456641592364e-04
3.150000000000000355e+00 1.768388256576613332e-03 3.031522725559908523e-04 1.010507575186636174e-04 1.515761362779954261e-04 1.515761362779954261e-04 3.031522725559908523e-04
3.250000000000000000e+00 1.958830068823334131e-03 1.469122551617500652e-04 1.469122551617500652e-04 4.897075172058335056e-05 1.469122551617500652e-04 1.469122551617500652e-04
3.350000000000000089e+00 6.176161970730234584e-04 4.750893823638641675e-05 4.750893823638641675e-05 9.501787647277283350e-05 1.900357529455456670e-04 0.000000000000000000e+00
3.450000000000000178e+00 7.381098810058939197e-04 0.000000000000000000e+00 4.613186756286836998e-05 4.613186756286836998e-05 9.226373512573673996e-05 0.000000000000000000e+00
3.549999999999999822e+00 3.586590266859610542e-04 1.793295133429805271e-04 8.966475667149026354e-05 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00
3.650000000000000355e+00 3.052286579844565241e-04 4.360409399777950151e-05 8.720818799555900302e-05 0.000000000000000000e+00 1.744163759911180060e-04 0.000000000000000000e+00
3.750000000000000000e+00 2.122065907891945507e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00 4.244131815783891014e-05
3.850000000000000089e+00 2.066947312881746792e-04 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00 4.029239065617617674e-05


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en12.39_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 16.4371 57.9473 13.3407 0.36665 62.09005 7.18145
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 6.939438496295450420e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.517056189005060673e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.953482751394686829e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.187044699396303713e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.187328303026722267e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.352102883372014333e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.611146945899310197e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.729156169236167671e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.178881757632972551e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.268754436011953999e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 8.770389376181363161e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.315456434671581576e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 6.490349907374620386e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.992851962471421245e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.874568949128815376e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.200192633190874858e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.672998277347188889e+01 2.041389774616211028e+01 0.000000000000000000e+00 3.909961798474667205e+01 1.069775638122278316e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.778629928227805834e+01 1.950537140826288152e+01 0.000000000000000000e+00 2.986321973726528611e+01 1.039797924790302730e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.121213357303115288e+01 1.609677911049860555e+01 0.000000000000000000e+00 2.259210210429385413e+01 8.619051222016139491e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.634121108764437835e+01 1.307177980585177934e+01 0.000000000000000000e+00 1.729543515928137509e+01 6.995165974788556618e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.256466781533365840e+01 1.057334394298902858e+01 0.000000000000000000e+00 1.340603328745703315e+01 5.610025697348946849e+00
7.560975609756097615e-01 0.000000000000000000e+00 9.700462977268477616e+00 8.430082060672463129e+00 0.000000000000000000e+00 1.048668377551505948e+01 4.581397483525775804e+00
8.048780487804878536e-01 0.000000000000000000e+00 7.520696347103315915e+00 6.610656822538720334e+00 0.000000000000000000e+00 8.059018168315692066e+00 3.647454628967587098e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.934789606560476827e+00 5.381365124959526014e+00 0.000000000000000000e+00 6.290999286706945526e+00 2.933379072021616185e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.625901867868923212e+00 4.222784979813131834e+00 0.000000000000000000e+00 4.911156777892258241e+00 2.304093208591531550e+00
9.512195121951219079e-01 9.497307807173573480e+00 3.558960807802123316e+00 3.417645093382840837e+00 1.293107386797803238e-01 3.840220239413316694e+00 1.881008198726565661e+00
1.000000000000000000e+00 1.099521924350358049e+01 2.813405802276895518e+00 2.691055439775000835e+00 1.794471983361118350e-01 2.970014266279320303e+00 1.502788719156602060e+00
1.048780487804878092e+00 9.955267718905307817e+00 2.227732637576353980e+00 2.169869452184760572e+00 1.732784637802023686e-01 2.338792622440864388e+00 1.209216137726475182e+00
1.097560975609756184e+00 8.807101735323772829e+00 1.915879794922257240e+00 1.761598706704312844e+00 1.658744647892349822e-01 1.885855922263273809e+00 9.351990434174431988e-01
1.146341463414634276e+00 7.661874729111540105e+00 1.373558968896444688e+00 1.373843585342548357e+00 1.610929084946928491e-01 1.422512997626280695e+00 7.778567472014056294e-01
1.195121951219512368e+00 6.654634551847284918e+00 1.039035900243303390e+00 1.119570737492850077e+00 1.520606927050762169e-01 1.141956692253740968e+00 6.027827818542338401e-01
1.243902439024390238e+00 5.794327643357037871e+00 8.540279211792365377e-01 8.873392068026281221e-01 1.471467026356116925e-01 9.083226938094890457e-01 4.841939626833141053e-01
1.292682926829268331e+00 4.787441947842680179e+00 6.966121771428616105e-01 7.067080057971059093e-01 1.150924466583858330e-01 7.019124871863399173e-01 3.775839916687394604e-01
1.341463414634146423e+00 4.097731646288901963e+00 5.294849117978952524e-01 5.861546336393788081e-01 9.971925302578643624e-02 5.795877560010952445e-01 3.181287389212894001e-01
1.390243902439024515e+00 3.459472956222570783e+00 4.217266740609157960e-01 4.620922766977981211e-01 8.964918725168048719e-02 4.548170808737088677e-01 2.436017182388595381e-01
1.439024390243902385e+00 2.897815109993469918e+00 3.337441391057340834e-01 3.684335774774578076e-01 7.935492437976014723e-02 3.736483296509849339e-01 1.952131139742099564e-01
1.487804878048780477e+00 2.392943098598800500e+00 2.745568877791145779e-01 2.993371819636512776e-01 6.118320422553751026e-02 2.826707894147593159e-01 1.521904793280395296e-01
1.536585365853658569e+00 1.992956639159958465e+00 2.023532577369955843e-01 2.437581740630334892e-01 5.626821962256435550e-02 2.133945687572723626e-01 1.286737399670716819e-01
1.585365853658536661e+00 1.597416371828836112e+00 1.611410743548027380e-01 2.012719932554240809e-01 4.589330725558238289e-02 1.850138261110697846e-01 1.018707941323465510e-01
1.634146341463414753e+00 1.346282518143730789e+00 1.349676675463683806e-01 1.521381104590720512e-01 3.773504314536039322e-02 1.429539200639049767e-01 9.463709233280860611e-02
1.682926829268292845e+00 1.090707969733801130e+00 1.039138769600635309e-01 1.240762709970907873e-01 3.082519857583974204e-02 1.172908499269373905e-01 6.475230392660676071e-02
1.731707317073170715e+00 8.906049466818649618e-01 8.026183780124275524e-02 9.571129953763220233e-02 2.731917014361549129e-02 8.629089603983375323e-02 5.463834028723098257e-02
1.780487804878048808e+00 7.359167593830842069e-01 6.780109585949729845e-02 8.081157641631975252e-02 2.107331357795186322e-02 7.732989852083205218e-02 4.324610438605773488e-02
1.829268292682926900e+00 5.903704069380298902e-01 5.386461114661179189e-02 7.009533834641865080e-02 1.480385008334032630e-02 6.153407564761943088e-02 3.424505079519690048e-02
1.878048780487804992e+00 4.866091075352402262e-01 4.464781886346188416e-02 5.072826112113178881e-02 1.476678834005548668e-02 4.464781886346188416e-02 2.605903824715673917e-02
1.926829268292682862e+00 3.960599970825056104e-01 4.030024767235414196e-02 4.131622030274962470e-02 1.185301402128062856e-02 3.843763118329575346e-02 2.573797330335222261e-02
1.975609756097560954e+00 3.174140992880423173e-01 2.906601533542947299e-02 3.600222354047514367e-02 1.023916449316265506e-02 3.154323255151721128e-02 2.080862461513700856e-02
2.049999999999999822e+00 2.393535070986892721e-01 2.197114580244212412e-02 2.515424466428002603e-02 8.151838548609268917e-03 2.096187055356668952e-02 1.327585135059223750e-02
2.150000000000000355e+00 1.501978509457931599e-01 1.517523875992488752e-02 1.709990318801292430e-02 5.033737734999475279e-03 1.428693210080733342e-02 8.735015481322619402e-03
2.250000000000000000e+00 1.004444529735520897e-01 8.346792571041651912e-03 1.195430461445795914e-02 3.041627801311788497e-03 9.478561055250689371e-03 5.375900299992928365e-03
2.349999999999999645e+00 6.278154563667526222e-02 4.876236554304874508e-03 6.569374246771844499e-03 2.438118277152437254e-03 5.824393662086377668e-03 3.928079446523371349e-03
2.450000000000000178e+00 4.164013000894074140e-02 3.572866069409891959e-03 3.962633276981880268e-03 1.818913635335945005e-03 4.157516880767874422e-03 2.858292855527913828e-03
2.549999999999999822e+00 2.796133902163492474e-02 2.122065907891936345e-03 2.683789236451566453e-03 8.737918444260913981e-04 2.683789236451566453e-03 9.362055475993836563e-04
2.650000000000000355e+00 1.681637134555873797e-02 2.102046418194842246e-03 1.981929480012279820e-03 7.807600981866556636e-04 2.162104887286123243e-03 6.606431600040932372e-04
2.750000000000000000e+00 1.157490495213788634e-02 1.041741445692409736e-03 1.504737643777925198e-03 7.523688218889625990e-04 1.157490495213788547e-03 1.041741445692409736e-03
2.849999999999999645e+00 8.655795150611845026e-03 4.467507174509339389e-04 5.025945571323006678e-04 2.792191984068336983e-04 5.584383968136673966e-04 7.818137555391344203e-04
2.950000000000000178e+00 5.233230332174180696e-03 4.316066253339530365e-04 5.395082816674412821e-04 2.158033126669765182e-04 5.934591098341854319e-04 3.237049690004647909e-04
3.049999999999999822e+00 2.870007170509585991e-03 4.174555884377579456e-04 2.609097427735987363e-04 0.000000000000000000e+00 4.174555884377579456e-04 3.130916913283184728e-04
3.150000000000000355e+00 2.223116665410599692e-03 1.515761362779954261e-04 3.031522725559908523e-04 1.010507575186636174e-04 1.010507575186636174e-04 5.052537875933180871e-05
3.250000000000000000e+00 1.420151799896917288e-03 9.794150344116670111e-05 4.897075172058335056e-05 4.897075172058335056e-05 3.427952620440834946e-04 1.469122551617500652e-04
3.350000000000000089e+00 8.076519500185690712e-04 4.750893823638641675e-05 9.501787647277283350e-05 4.750893823638641675e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 2.767912053772102199e-04 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00 4.613186756286836998e-05 4.613186756286836998e-05
3.549999999999999822e+00 6.276532967004318448e-04 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.966475667149026354e-05 0.000000000000000000e+00
3.650000000000000355e+00 2.616245639866770362e-04 4.360409399777950151e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05
3.750000000000000000e+00 1.697652726313556406e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 0.000000000000000000e+00 4.029239065617617674e-05 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en12.39_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 17.29165 60.9285 14.16745 0.37475 65.0788 7.6732
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 7.207780574010938324e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.772556372672350733e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 3.056237013741658757e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.290945559426150453e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.277162108150928077e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.432260678050181468e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.671671668132156299e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.800297343650905475e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.234457935320730684e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.317240818027268858e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 9.209154089494825257e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.760642095009141883e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 6.848616718658010427e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.317755029413902434e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 5.122465379741250757e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.442808679737439093e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.870658977900566811e+01 2.135665584097036174e+01 0.000000000000000000e+00 4.141383430801583643e+01 1.128315819820168819e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.973759251288073457e+01 2.053772475679335940e+01 0.000000000000000000e+00 3.176798436624405397e+01 1.103134983750848619e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.280559859284516122e+01 1.671533034048685096e+01 0.000000000000000000e+00 2.401273663337585518e+01 9.033737383989228320e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.737074256265044170e+01 1.384467157727115527e+01 0.000000000000000000e+00 1.863511422974162457e+01 7.425210883501388359e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.356056038897092009e+01 1.119837147299296021e+01 0.000000000000000000e+00 1.435625964303496716e+01 6.013641261004622152e+00
7.560975609756097615e-01 0.000000000000000000e+00 1.042195648696567112e+01 9.019531901728901957e+00 0.000000000000000000e+00 1.109555180313631517e+01 4.921431506038567605e+00
8.048780487804878536e-01 0.000000000000000000e+00 8.067936150293608222e+00 7.215458145768287146e+00 0.000000000000000000e+00 8.847043484909711708e+00 3.927560335637580557e+00
8.536585365853659457e-01 0.000000000000000000e+00 6.327308213331317432e+00 5.661517158808625716e+00 0.000000000000000000e+00 6.652177556812538306e+00 3.186394960709344026e+00
9.024390243902439268e-01 0.000000000000000000e+00 5.166403883692606946e+00 4.578178612960075888e+00 0.000000000000000000e+00 5.257150375981400003e+00 2.455216849136213852e+00
9.512195121951219079e-01 9.668121461981346698e+00 3.922197073748774354e+00 3.697875527073505530e+00 1.378857213508532797e-01 4.061797791633842358e+00 1.972246014346781928e+00
1.000000000000000000e+00 1.141153674364336013e+01 3.053865048047285313e+00 2.895625245878168386e+00 1.944555094696775732e-01 3.245057881183579074e+00 1.629706828525233853e+00
1.048780487804878092e+00 1.032951186958319489e+01 2.399766731778242512e+00 2.300839350302292363e+00 1.776337573043008100e-01 2.501805037199977377e+00 1.290722345106031677e+00
1.097560975609756184e+00 9.167090941165643159e+00 1.856129315670220992e+00 1.874559811757913863e+00 1.510111614927085733e-01 2.180743859666358198e+00 1.008029229570422736e+00
1.146341463414634276e+00 8.066030082578791394e+00 1.455243888928205998e+00 1.469190094787287126e+00 1.676390867550779096e-01 1.546036535235285392e+00 8.276646252695526451e-01
1.195121951219512368e+00 7.059219734233143306e+00 1.171713632118827730e+00 1.218396537778734467e+00 1.515146938084691031e-01 1.262076449507302245e+00 6.767656323444953825e-01
1.243902439024390238e+00 6.069735910322086703e+00 9.369126948563368806e-01 9.560601267500974387e-01 1.439991795845825817e-01 9.723223291804146129e-01 5.101610278543043941e-01
1.292682926829268331e+00 5.123633042029018370e+00 7.152894601532137075e-01 7.751072449296115829e-01 1.143352595093174995e-01 7.708165177515576838e-01 4.240248034782635456e-01
1.341463414634146423e+00 4.406374895288226234e+00 5.683997422469826422e-01 6.172864979986486533e-01 1.033675183803883790e-01 5.968562120128778625e-01 3.439098140938097736e-01
1.390243902439024515e+00 3.638771330725931730e+00 5.174776384553808617e-01 5.109064938400743605e-01 8.401677758141783137e-02 4.958867347193740005e-01 2.884263118646998025e-01
1.439024390243902385e+00 3.067407919810785533e+00 3.693404908989407764e-01 4.006290039401033676e-01 7.776782589216493791e-02 3.820372787997023956e-01 2.201532330649917102e-01
1.487804878048780477e+00 2.510265730357447378e+00 2.767498341671266737e-01 3.263104225362000177e-01 7.236723080439920464e-02 3.103019139037117569e-01 1.747778271245641335e-01
1.536585365853658569e+00 2.075978804716270609e+00 2.350525249893537227e-01 2.632928012527539496e-01 5.414489058020343498e-02 2.473678334350470631e-01 1.503316961991530698e-01
1.585365853658536661e+00 1.725217913558507288e+00 1.829558302700122763e-01 2.127967699653461331e-01 4.815710268074564065e-02 1.963328032368860665e-01 1.113375750012110810e-01
1.634146341463414753e+00 1.445112393048246124e+00 1.445511705674122904e-01 1.764961806375586473e-01 4.053023152649819910e-02 1.543343299013946179e-01 8.724980875408724912e-02
1.682926829268292845e+00 1.159143787955634108e+00 1.184540649675351054e-01 1.296984770266464693e-01 3.431484369763292130e-02 1.227191867830601107e-01 7.173159417019310535e-02
1.731707317073170715e+00 9.804755960508620971e-01 9.420403497798444936e-02 1.077694160148142122e-01 3.127573961269083935e-02 9.684174795736801011e-02 5.972535817604213843e-02
1.780487804878048808e+00 7.965712532465804019e-01 7.146601996001065993e-02 9.235608733293686201e-02 2.400525285836255587e-02 8.026183780124275524e-02 5.149218361221281209e-02
1.829268292682926900e+00 6.629627802382650481e-01 5.939375997291962417e-02 6.759830339260221310e-02 1.819268323494835360e-02 6.296095276408596175e-02 3.674208574901333818e-02
1.878048780487804992e+00 5.185748611184191059e-01 4.621136115829128921e-02 5.924088028186965532e-02 1.685151139982802443e-02 4.951217266959780788e-02 3.074966513164495430e-02
1.926829268292682862e+00 4.236605868749162007e-01 3.674434346596994888e-02 4.453346696566864993e-02 1.574757577112997908e-02 3.860695995502833738e-02 2.641528839028254444e-02
1.975609756097560954e+00 3.504436621692121334e-01 3.170838036592305703e-02 3.996577108621552493e-02 9.083129792321710527e-03 3.385530195319910035e-02 1.915714647107851637e-02
2.049999999999999822e+00 2.534057240253395626e-01 2.414496941540459490e-02 2.655170270118447501e-02 6.521470838887414960e-03 2.383442318498138479e-02 1.568258463637211761e-02
2.150000000000000355e+00 1.670016519141002409e-01 1.413888099095440831e-02 1.554536653455720202e-02 5.922044394117029383e-03 1.613757097396890591e-02 1.080773101926357956e-02
2.250000000000000000e+00 1.072350638788063110e-01 9.761503176302949170e-03 1.188356908419489419e-02 3.041627801311788497e-03 9.832238706566014119e-03 6.649139844728095723e-03
2.349999999999999645e+00 6.725142914478805800e-02 5.485766123592983497e-03 8.668864985430888015e-03 2.031765230960364595e-03 5.214864092798268680e-03 4.131255969619407678e-03
2.450000000000000178e+00 4.449842286446865219e-02 4.157516880767874422e-03 4.417361685815866627e-03 1.104340421453966657e-03 4.222478082029872473e-03 2.988215258051909497e-03
2.549999999999999822e+00 2.933444049144735485e-02 3.058271455491320002e-03 2.558961830104981936e-03 1.061032953945968173e-03 2.496548126931689895e-03 9.986192507726759145e-04
2.650000000000000355e+00 1.759713144374539309e-02 1.561520196373311327e-03 2.041987949103560816e-03 4.804677527302496517e-04 1.441403258190748901e-03 1.261227850916905261e-03
2.750000000000000000e+00 1.232727377402684753e-02 1.273239544735167358e-03 1.504737643777925198e-03 6.366197723675836792e-04 1.215365019974477953e-03 1.157490495213788547e-03
2.849999999999999645e+00 6.868792280808109704e-03 2.792191984068336983e-04 1.787002869803735756e-03 3.350630380882004813e-04 7.818137555391344203e-04 2.792191984068336983e-04
2.950000000000000178e+00 5.826689442008366020e-03 5.934591098341854319e-04 2.697541408337206410e-04 5.395082816674412956e-05 6.474099380009295818e-04 2.158033126669765182e-04
3.049999999999999822e+00 3.548372501720942727e-03 1.565458456641592364e-04 2.609097427735987363e-04 5.218194855471974320e-05 2.609097427735987363e-04 6.783653312113566277e-04
3.150000000000000355e+00 2.576794316725922272e-03 0.000000000000000000e+00 3.536776513153226339e-04 1.010507575186636174e-04 4.042030300746544697e-04 1.515761362779954261e-04
3.250000000000000000e+00 1.224268793014583832e-03 0.000000000000000000e+00 1.958830068823334022e-04 4.897075172058335056e-05 4.897075172058335056e-05 1.958830068823334022e-04
3.350000000000000089e+00 1.425268147091592530e-03 4.750893823638641675e-05 9.501787647277283350e-05 4.750893823638641675e-05 9.501787647277283350e-05 1.425268147091592638e-04
3.450000000000000178e+00 8.303736161316306597e-04 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00 4.613186756286836998e-05 0.000000000000000000e+00
3.549999999999999822e+00 4.483237833574513177e-04 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 2.616245639866770362e-04 8.720818799555900302e-05 4.360409399777950151e-05 0.000000000000000000e+00 8.720818799555900302e-05 0.000000000000000000e+00
3.750000000000000000e+00 1.697652726313556406e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05 4.244131815783891014e-05 0.000000000000000000e+00
3.850000000000000089e+00 1.240168387729047967e-04 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en17.3_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 11.6425 59.0578 12.545 0.6317 62.4746 7.70525
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 7.422882299318268906e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.958496296911896195e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 3.094839135731780857e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.265491090866327681e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.252072852186391287e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.404823020164793661e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.633462168984958680e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.741681880286967612e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.196086602864213404e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.265266133061361558e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 8.873392068026292634e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.362454199695199009e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 6.551175790335757654e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.968694723054771600e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.906532874007555733e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.178015020114216327e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.659876103865398278e+01 1.967179424585697234e+01 0.000000000000000000e+00 3.892890232974085052e+01 1.196410982208683471e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.798288262413907290e+01 1.857596259082530210e+01 0.000000000000000000e+00 2.955380453646629491e+01 1.129074679156177829e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.183817590788084573e+01 1.575272336579060983e+01 0.000000000000000000e+00 2.250167376703778999e+01 9.302347001164052998e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.646011751401658785e+01 1.226123433274787189e+01 0.000000000000000000e+00 1.737024711920722453e+01 7.517858807383070108e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.267998654780670975e+01 9.712143648880289248e+00 0.000000000000000000e+00 1.329025328005409001e+01 5.991961339299688660e+00
7.560975609756097615e-01 0.000000000000000000e+00 9.698736916240493500e+00 7.687875818639466452e+00 0.000000000000000000e+00 1.035420859161730966e+01 4.852389064919218953e+00
8.048780487804878536e-01 0.000000000000000000e+00 7.764724763044468681e+00 6.462294031451574661e+00 0.000000000000000000e+00 7.951191658946345164e+00 3.920669167745554518e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.956957161762725050e+00 4.951390993881438440e+00 0.000000000000000000e+00 6.266920735366572792e+00 3.158112217865096660e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.619394151290443951e+00 3.998630297665516586e+00 0.000000000000000000e+00 4.801610215487859712e+00 2.408578213657113221e+00
9.512195121951219079e-01 6.713182433529603088e+00 3.531520863254689946e+00 3.143931646522192036e+00 2.785154371564498854e-01 3.817582285161684297e+00 1.922854114161401728e+00
1.000000000000000000e+00 8.017700821657477661e+00 3.090080755347845987e+00 2.487138168938510141e+00 3.259413657050467816e-01 2.931514685545390630e+00 1.559885554990819490e+00
1.048780487804878092e+00 7.150458689385909672e+00 2.226488267998040005e+00 1.962370825000927521e+00 3.135811337350879469e-01 2.303328089458919870e+00 1.236281176054801145e+00
1.097560975609756184e+00 6.259828816365073045e+00 1.708090814836817684e+00 1.579077342222968250e+00 3.174801584138046140e-01 1.847508599758235670e+00 1.007434697438561733e+00
1.146341463414634276e+00 5.454104956685157823e+00 1.359328146591259889e+00 1.281627856804950394e+00 2.666856099991646856e-01 1.443859231084058115e+00 7.835490761234795709e-01
1.195121951219512368e+00 4.782404335381553295e+00 1.054869868244909359e+00 1.013100952654466536e+00 2.517054913358712231e-01 1.176354622739988143e+00 6.309017250294992607e-01
1.243902439024390238e+00 4.082861984359949403e+00 8.314706726468611420e-01 7.934381024469258081e-01 2.174413841085955368e-01 9.015030605322592594e-01 5.209150649453205828e-01
1.292682926829268331e+00 3.422738309505197751e+00 6.784396855652217173e-01 6.680914611946212611e-01 1.981306373395457787e-01 7.337143474472096472e-01 4.111526219441020147e-01
1.341463414634146423e+00 2.901830263050384939e+00 5.635353884408467184e-01 5.163511565213282362e-01 1.775489139239612157e-01 5.479694562612117403e-01 3.380725895264466985e-01
1.390243902439024515e+00 2.405038929202151010e+00 4.362770657090943027e-01 4.186757854895234998e-01 1.523097448333524395e-01 4.569292345000573463e-01 2.673047756012148501e-01
1.439024390243902385e+00 1.969362494750276138e+00 3.423598166098223428e-01 3.409994464775978895e-01 1.267411506522454767e-01 3.500685806924276333e-01 2.022416929907029925e-01
1.487804878048780477e+00 1.682867058160483209e+00 2.765305395283254586e-01 2.684166378926806651e-01 1.057000159021830726e-01 2.885917446623919580e-01 1.679796933217266308e-01
1.536585365853658569e+00 1.376554218162583831e+00 2.197645558843551172e-01 2.167918952250498243e-01 8.620715911985331326e-02 2.322921972342845420e-01 1.426877116466537532e-01
1.585365853658536661e+00 1.138689098857118109e+00 1.640222685322832441e-01 1.724600514806190199e-01 7.449944944628171528e-02 1.829558302700122763e-01 1.088679799919420738e-01
1.634146341463414753e+00 9.216135405237225742e-01 1.345683549204915452e-01 1.419556384992128883e-01 6.448898907910796674e-02 1.469470463226732748e-01 9.064396607404030803e-02
1.682926829268292845e+00 7.745073478646526954e-01 1.079851296021555745e-01 1.231069251299260203e-01 5.467110690809312556e-02 1.186479341409680671e-01 7.522123929198629155e-02
1.731707317073170715e+00 6.128914515667668317e-01 8.723293638961360230e-02 9.872582865692769438e-02 4.295703994996091096e-02 9.288517848829266899e-02 5.840650168635035805e-02
1.780487804878048808e+00 5.042935562306393171e-01 6.706811103939462615e-02 7.366497442031869070e-02 3.280107069959464078e-02 7.109952754995932378e-02 4.526181264134009063e-02
1.829268292682926900e+00 4.043413028787050667e-01 5.404297078617011085e-02 5.386461114661179189e-02 3.228309476005541273e-02 5.618328646086991757e-02 3.923912070282978282e-02
1.878048780487804992e+00 3.321658741904245926e-01 4.169446119545078266e-02 4.846981113971153554e-02 2.414804210903191348e-02 4.569018039334814957e-02 3.300811511306520757e-02
1.926829268292682862e+00 2.714340210873263937e-01 3.657501469423737189e-02 4.046957644408671895e-02 1.879549366231642732e-02 3.894561749849349830e-02 2.167408278177029510e-02
1.975609756097560954e+00 2.198117409741853767e-01 2.790998063458852846e-02 3.236897162354646085e-02 1.684507706939662730e-02 3.269926725235815929e-02 2.047832898632531012e-02
2.049999999999999822e+00 1.611734935896461107e-01 2.189350924483631985e-02 2.235932859047113502e-02 1.180075675608198774e-02 2.142768989920150469e-02 1.475094594510248554e-02
2.150000000000000355e+00 1.071890035335182345e-01 1.399082988110148147e-02 1.665574985845414552e-02 9.401245475660784112e-03 1.495316209514549986e-02 9.031117701028469613e-03
2.250000000000000000e+00 6.755243140122692280e-02 9.832238706566014119e-03 9.266354464461494522e-03 5.941784542097447094e-03 1.018591635788133887e-02 7.285759617095679402e-03
2.349999999999999645e+00 4.422475652723726475e-02 6.230746708278451194e-03 6.840276277566560183e-03 3.657177415728656098e-03 6.027570185182413998e-03 4.469883508112801850e-03
2.450000000000000178e+00 3.007703618430508999e-02 4.157516880767874422e-03 5.196896100959843244e-03 2.468525647955925519e-03 3.767749673195886113e-03 3.377982465623897805e-03
2.549999999999999822e+00 1.891135206150755185e-02 2.808616642798150969e-03 2.871030345971443444e-03 1.435515172985721722e-03 2.746202939624858928e-03 1.872411095198767313e-03
2.650000000000000355e+00 1.381344789099467688e-02 2.162104887286123243e-03 2.282221825468685669e-03 1.321286320008186474e-03 2.222163356377404673e-03 1.561520196373311327e-03
2.750000000000000000e+00 8.102433466496519396e-03 1.041741445692409736e-03 1.157490495213788547e-03 5.787452476068942735e-04 1.909859317102751038e-03 9.838669209317203301e-04
2.849999999999999645e+00 5.137633250685740352e-03 9.493452745832347151e-04 1.228564472990068468e-03 3.909068777695672101e-04 6.701260761764009626e-04 7.818137555391344203e-04
2.950000000000000178e+00 4.531869566006507290e-03 6.474099380009295818e-04 5.934591098341854319e-04 3.776557971672089408e-04 4.316066253339530365e-04 4.855574535006971864e-04
3.049999999999999822e+00 1.513276508086872519e-03 3.652736398830382092e-04 4.696375369924776820e-04 2.087277942188789728e-04 3.130916913283184728e-04 1.565458456641592364e-04
3.150000000000000355e+00 1.515761362779954099e-03 2.021015150373272349e-04 4.042030300746544697e-04 2.526268937966590165e-04 1.010507575186636174e-04 1.010507575186636174e-04
3.250000000000000000e+00 8.325027792499170272e-04 1.958830068823334022e-04 4.897075172058335056e-05 2.448537586029167663e-04 0.000000000000000000e+00 9.794150344116670111e-05
3.350000000000000089e+00 9.026698264913419860e-04 9.501787647277283350e-05 9.501787647277283350e-05 4.750893823638641675e-05 4.750893823638641675e-05 9.501787647277283350e-05
3.450000000000000178e+00 6.458461458801571797e-04 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00 9.226373512573673996e-05 9.226373512573673996e-05
3.549999999999999822e+00 2.689942700144707906e-04 4.483237833574513177e-05 4.483237833574513177e-05 4.483237833574513177e-05 8.966475667149026354e-05 4.483237833574513177e-05
3.650000000000000355e+00 1.744163759911180060e-04 1.308122819933385181e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 1.273239544735167304e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05 1.273239544735167304e-04 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.208771719685285302e-04 4.029239065617617674e-05 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en17.3_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 13.7799 67.28635 14.49055 0.6996 71.07535 8.96825
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 8.222825282737322539e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.782785371130660224e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 3.452271853406648461e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.644518064902006813e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.535932218543453587e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.690599752647107721e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.862998864211997727e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.969783591141196553e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.367322146819403486e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.438919822129793999e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 1.004592833848267048e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.062176243479669893e+02 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 7.537530826452011468e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.989593824656070353e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 5.655080119185463161e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.947895016918242561e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 4.289740430991341213e+01 2.221214511213757348e+01 0.000000000000000000e+00 4.500969204125405554e+01 1.350692070426627822e+01
5.609756097560976151e-01 0.000000000000000000e+00 3.223385199000344414e+01 2.120482858257615177e+01 0.000000000000000000e+00 3.416129931227386862e+01 1.299253039595624237e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.481535501138828437e+01 1.743768688069803474e+01 0.000000000000000000e+00 2.600697576327740279e+01 1.083588318208646761e+01
6.585365853658536883e-01 0.000000000000000000e+00 1.904633228761218788e+01 1.399479094056607131e+01 0.000000000000000000e+00 2.011004936020026435e+01 8.677196464512132223e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.461872507814362976e+01 1.142854766300916758e+01 0.000000000000000000e+00 1.546562584942570950e+01 7.035365230715846963e+00
7.560975609756097615e-01 0.000000000000000000e+00 1.140192763560342470e+01 9.062251912171499058e+00 0.000000000000000000e+00 1.204057021595740018e+01 5.709378365313132697e+00
8.048780487804878536e-01 0.000000000000000000e+00 8.742054515260610614e+00 7.275046479893451767e+00 0.000000000000000000e+00 9.231327435594449682e+00 4.548170808737088677e+00
8.536585365853659457e-01 0.000000000000000000e+00 6.888376679484768061e+00 5.890072296928355655e+00 0.000000000000000000e+00 7.242293164265486638e+00 3.583882157439309157e+00
9.024390243902439268e-01 0.000000000000000000e+00 5.351873806179262338e+00 4.638917301025880846e+00 0.000000000000000000e+00 5.672198077764402768e+00 2.918349345637979209e+00
9.512195121951219079e-01 7.579255683307972724e+00 4.248046415249547181e+00 3.684155554799788845e+00 2.826314288385649576e-01 4.414401079068362321e+00 2.308385335052842269e+00
1.000000000000000000e+00 9.143976691941583468e+00 3.278010912150755907e+00 2.946196729045618135e+00 3.197422806716174737e-01 3.381437751919023960e+00 1.841454522561845941e+00
1.048780487804878092e+00 8.250792489009922903e+00 2.607265358962075563e+00 2.390745052335467413e+00 3.254026447290694346e-01 2.748501306100696429e+00 1.477066689458529369e+00
1.097560975609756184e+00 7.421247335955648339e+00 2.000600623712458059e+00 1.915285262790396237e+00 3.278844707213731113e-01 2.129911362392237884e+00 1.193820520777003180e+00
1.146341463414634276e+00 6.399031557749433219e+00 1.567667385139166480e+00 1.500497903858693860e+00 2.988472684088824827e-01 1.717375635789711419e+00 9.597266562616684205e-01
1.195121951219512368e+00 5.564001755874611099e+00 1.255524462748017100e+00 1.209387555984717366e+00 3.043943848584559908e-01 1.344795282343277165e+00 7.660364519397555583e-01
1.243902439024390238e+00 4.822792194939380828e+00 1.001961504577605577e+00 9.828140726838450192e-01 2.355396416520130209e-01 1.049436643930628188e+00 5.825540580279743308e-01
1.292682926829268331e+00 4.145347245432738248e+00 7.695545391697771187e-01 7.778835978095287595e-01 2.228654175424444883e-01 8.286151367971067438e-01 4.747563424658415299e-01
1.341463414634146423e+00 3.475824012174423938e+00 6.146111034052739175e-01 6.413650493390214979e-01 1.911691045811417800e-01 6.401489608874875170e-01 3.740688076918525229e-01
1.390243902439024515e+00 2.917822892932312673e+00 4.843872316425877345e-01 4.761733008734547190e-01 1.774209046132734224e-01 5.144267498839885100e-01 3.100172156007066082e-01
1.439024390243902385e+00 2.424179575623987226e+00 3.920133264360151082e-01 4.312373319151536766e-01 1.528149115198809693e-01 4.133257918408649867e-01 2.611910653870962440e-01
1.487804878048780477e+00 2.031326239215605511e+00 3.078896728768984459e-01 3.311349045898266397e-01 1.223664084510750205e-01 3.320120831450315002e-01 2.124965049983721932e-01
1.536585365853658569e+00 1.647066338159364873e+00 2.414225121164364773e-01 2.586214773595599259e-01 1.097761114900595164e-01 2.484294979562275130e-01 1.569140162304719088e-01
1.585365853658536661e+00 1.387294996456864826e+00 1.961270036527803240e-01 2.027125903441643340e-01 8.581842657209799718e-02 2.078575799468081187e-01 1.372683225985356636e-01
1.634146341463414753e+00 1.115879133012800173e+00 1.593257377248549767e-01 1.683102718070836612e-01 7.347352316133663741e-02 1.569298619695940200e-01 1.094116594902512923e-01
1.682926829268292845e+00 9.470509122199820551e-01 1.178724574472362480e-01 1.382287206576964522e-01 6.242587384541130324e-02 1.419122349529226002e-01 8.607791300423173197e-02
1.731707317073170715e+00 7.622990510418501398e-01 1.026823981260030494e-01 1.056969272452985553e-01 5.087017888811160016e-02 1.056969272452985553e-01 6.047899045586601491e-02
1.780487804878048808e+00 6.250528053425548070e-01 8.411000810678177786e-02 8.960739425755183396e-02 3.664924100513367727e-02 8.630896256708980863e-02 5.405763048257217207e-02
1.829268292682926900e+00 5.077898938225290371e-01 6.082063708938616198e-02 7.241401366067677647e-02 3.638536646989670720e-02 7.277073293979341440e-02 5.386461114661179189e-02
1.878048780487804992e+00 4.082582658721222724e-01 4.412663809851874452e-02 5.472398031902915572e-02 2.762258054198614421e-02 5.368161878914288337e-02 3.474538432954232120e-02
1.926829268292682862e+00 3.417054613563472731e-01 4.182420661794736261e-02 4.724272731338993725e-02 2.201274032523545601e-02 4.385615187873832810e-02 2.810857610760834902e-02
1.975609756097560954e+00 2.663834246366348912e-01 3.996577108621552493e-02 4.013091890062137068e-02 1.981773772870191325e-02 3.418559758201079879e-02 2.378128527444229451e-02
2.049999999999999822e+00 2.062026970010115701e-01 2.391205974258718558e-02 2.725043171963669603e-02 1.335348790819804003e-02 2.515424466428002603e-02 1.537203840594890576e-02
2.150000000000000355e+00 1.365771488393239808e-01 1.598951986411598081e-02 1.932066983580680783e-02 9.919424360146023717e-03 1.709990318801292430e-02 1.273239544735161287e-02
2.250000000000000000e+00 8.884382601040945182e-02 1.082253613024892168e-02 1.145915590261650449e-02 6.719875374991160673e-03 1.068106506972279178e-02 6.719875374991160673e-03
2.349999999999999645e+00 5.641534791299945145e-02 5.892119169785057023e-03 8.397962954636172331e-03 4.469883508112801850e-03 6.230746708278451194e-03 3.589451908029977177e-03
2.450000000000000178e+00 3.559873829157492175e-02 3.962633276981880268e-03 4.222478082029872473e-03 2.923254056789911879e-03 4.742167692125856884e-03 3.442943666885895856e-03
2.549999999999999822e+00 2.558961830104982196e-02 2.871030345971443444e-03 2.746202939624858928e-03 1.248274063465844947e-03 2.683789236451566453e-03 1.934824798372059571e-03
2.650000000000000355e+00 1.405368176735980260e-02 1.561520196373311327e-03 2.162104887286123243e-03 1.621578665464592540e-03 2.041987949103560816e-03 1.020993974551780408e-03
2.750000000000000000e+00 1.174852852641995390e-02 1.446863119017235792e-03 1.678361218059993415e-03 8.681178714103414103e-04 1.678361218059993415e-03 1.273239544735167358e-03
2.849999999999999645e+00 7.483074517303144046e-03 8.376575952205011491e-04 5.025945571323006678e-04 7.259699158577676914e-04 7.818137555391344203e-04 3.350630380882004813e-04
2.950000000000000178e+00 4.639771222339995373e-03 5.934591098341854319e-04 5.934591098341854319e-04 6.474099380009295818e-04 6.474099380009295818e-04 5.395082816674412821e-04
3.049999999999999822e+00 2.713461324845426511e-03 3.130916913283184728e-04 4.174555884377579456e-04 1.565458456641592364e-04 3.130916913283184728e-04 3.130916913283184728e-04
3.150000000000000355e+00 1.919964392854608569e-03 1.515761362779954261e-04 5.052537875933180329e-04 1.010507575186636174e-04 2.526268937966590165e-04 3.031522725559908523e-04
3.250000000000000000e+00 1.518093303338083908e-03 1.958830068823334022e-04 9.794150344116670111e-05 2.938245103235001304e-04 1.469122551617500652e-04 2.938245103235001304e-04
3.350000000000000089e+00 6.176161970730234584e-04 1.425268147091592638e-04 1.425268147091592638e-04 0.000000000000000000e+00 4.750893823638641675e-05 1.900357529455456670e-04
3.450000000000000178e+00 7.842417485687622897e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.226373512573673996e-05 4.613186756286836998e-05
3.549999999999999822e+00 2.241618916787256588e-04 0.000000000000000000e+00 4.483237833574513177e-05 4.483237833574513177e-05 8.966475667149026354e-05 0.000000000000000000e+00
3.650000000000000355e+00 3.052286579844565241e-04 8.720818799555900302e-05 1.308122819933385181e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 1.697652726313556406e-04 8.488263631567782028e-05 4.244131815783891014e-05 0.000000000000000000e+00 4.244131815783891014e-05 4.244131815783891014e-05
3.850000000000000089e+00 1.240168387729047967e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05 8.267789251526986899e-05 0.000000000000000000e+00
3.950000000000000178e+00 8.058478131235235348e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en17.3_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 14.758 73.2369 15.8788 0.74725 77.7075 9.9473
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 8.765930385192399399e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.235729675789006876e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 3.683005527123840466e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.907203594048645527e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.701375647537089435e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.891789426068889952e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.999979067392785339e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.129857314016614396e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.480028289054917821e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.572504332172836996e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 1.104233446487521064e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.169477402637953674e+02 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 8.203704080202327020e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.742560026538514251e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 6.176148418805637164e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.547676241680336773e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 4.697101107768283157e+01 2.382184085915138638e+01 0.000000000000000000e+00 4.956805482939447671e+01 1.468982731376554618e+01
5.609756097560976151e-01 0.000000000000000000e+00 3.591019312581254042e+01 2.299094527741395311e+01 0.000000000000000000e+00 3.798129750559677831e+01 1.415807186663515971e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.741155792479915476e+01 1.878769099251494268e+01 0.000000000000000000e+00 2.922387022235121989e+01 1.186537502161707813e+01
6.585365853658536883e-01 0.000000000000000000e+00 2.092901737183887079e+01 1.554899702193951860e+01 0.000000000000000000e+00 2.246092849826752769e+01 9.675515002595490799e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.638402423484108184e+01 1.249732167556939721e+01 0.000000000000000000e+00 1.768943228643600918e+01 7.728200175413933337e+00
7.560975609756097615e-01 0.000000000000000000e+00 1.302485651716511228e+01 1.007329215931295963e+01 0.000000000000000000e+00 1.320220928779044023e+01 6.346294884639124056e+00
8.048780487804878536e-01 0.000000000000000000e+00 9.757083009474307289e+00 8.065909336207717217e+00 0.000000000000000000e+00 1.026094899122655413e+01 5.082439001777684595e+00
8.536585365853659457e-01 0.000000000000000000e+00 7.559900722421833308e+00 6.471779521373554722e+00 0.000000000000000000e+00 8.085806859633787980e+00 4.078447957986015560e+00
9.024390243902439268e-01 0.000000000000000000e+00 6.132799795596759473e+00 5.106026735436717701e+00 0.000000000000000000e+00 6.374308388620319121e+00 3.305558482057488146e+00
9.512195121951219079e-01 8.021381789828494036e+00 4.723786453840674859e+00 4.169156574675676019e+00 2.809164323043503164e-01 4.896315105182662997e+00 2.570436805480832199e+00
1.000000000000000000e+00 9.514290455780649580e+00 3.801670463658863852e+00 3.278337179784094335e+00 3.549791850721630837e-01 3.849631805759606618e+00 2.115519334566089427e+00
1.048780487804878092e+00 8.702187553543268450e+00 2.833118437426037861e+00 2.677883332531385996e+00 3.397128948796785952e-01 2.986798080347797146e+00 1.674921452410430112e+00
1.097560975609756184e+00 7.673626225930666678e+00 2.508033798255870472e+00 2.076403470524742723e+00 3.373969848311500486e-01 2.356725370697231092e+00 1.347507076863086350e+00
1.146341463414634276e+00 6.905079598921807893e+00 1.773445075672139826e+00 1.669844689290393980e+00 3.110857755913414846e-01 1.874483914038952426e+00 1.036288480263563017e+00
1.195121951219512368e+00 5.939375997291989506e+00 1.390386190209969675e+00 1.378374214484613614e+00 2.888334163051537451e-01 1.465734037941748946e+00 8.678652461569789089e-01
1.243902439024390238e+00 5.110528260520959876e+00 1.103731416560880696e+00 1.059141506671301469e+00 2.628181747609321106e-01 1.133895179133243225e+00 6.803895661974630471e-01
1.292682926829268331e+00 4.458065537997957684e+00 8.861613601262996465e-01 8.407301311821999690e-01 2.347280162111816115e-01 9.293210276231943512e-01 5.557753674161526325e-01
1.341463414634146423e+00 3.755037920646626226e+00 6.822256213105633016e-01 6.834417097620972825e-01 2.052757306189359754e-01 7.174921864050487486e-01 4.154158150440078745e-01
1.390243902439024515e+00 3.170342593149088284e+00 5.461090542792159663e-01 5.634756507625258148e-01 1.879816727450158709e-01 7.474676999911056274e-01 3.435769898860215332e-01
1.439024390243902385e+00 2.647960462374910673e+00 4.337313438242318964e-01 4.573110927827891969e-01 1.673255262636085261e-01 4.548170808737109772e-01 2.906657515852928975e-01
1.487804878048780477e+00 2.201718173564145342e+00 3.473627078611161711e-01 3.506521274431343427e-01 1.414450420267802655e-01 3.719237074068516558e-01 2.412241026813306821e-01
1.536585365853658569e+00 1.808227012474558526e+00 2.556488167002546330e-01 2.743341122730307280e-01 1.121117734366565144e-01 3.036360530576114325e-01 1.755993118032480038e-01
1.585365853658536661e+00 1.510774746920315215e+00 2.072401811944908634e-01 2.333767283759211886e-01 9.631420536149128131e-02 2.479884988474294893e-01 1.455003059627656692e-01
1.634146341463414753e+00 1.264423429838980706e+00 1.776941185151891534e-01 1.866786525974178101e-01 8.525324562470310008e-02 1.810882758351421984e-01 1.136044420619580081e-01
1.682926829268292845e+00 1.028669834235255820e+00 1.345452063624703321e-01 1.516056936245702980e-01 6.921129491556470004e-02 1.359022905765009948e-01 9.092464234005559476e-02
1.731707317073170715e+00 8.536769649704950558e-01 1.207695728417760572e-01 1.211463889816880024e-01 5.746446133657051591e-02 1.249145503808073709e-01 7.724730868194724931e-02
1.780487804878048808e+00 7.010999804282072034e-01 8.740843979724381707e-02 1.004189203540662712e-01 4.581155125641709486e-02 9.693724245857857080e-02 5.882203181323954894e-02
1.829268292682926900e+00 5.746747586568979882e-01 7.562448717272649001e-02 8.008347816168441546e-02 4.209287493576285843e-02 7.562448717272649001e-02 4.637350628516247186e-02
1.878048780487804992e+00 4.723634999601278306e-01 6.219423794988075682e-02 6.393150716635787045e-02 2.988103052340639401e-02 6.462641485294871868e-02 4.204191503874620678e-02
1.926829268292682862e+00 3.748939006159330289e-01 4.622675468299445450e-02 4.995198766111122457e-02 2.878589119453867085e-02 4.538011082433154875e-02 3.505105574864414431e-02
1.975609756097560954e+00 2.967706224873111198e-01 3.930517982859212806e-02 4.211269267349156131e-02 2.427672871765984217e-02 4.343387518873836201e-02 2.625850249053003280e-02
2.049999999999999822e+00 2.274751137850014870e-01 2.608588335554965984e-02 2.849261664132953648e-02 1.552731152116051082e-02 3.012298435105139130e-02 1.917622972863322964e-02
2.150000000000000355e+00 1.501238253908666886e-01 1.813626095698340351e-02 1.806223540205693923e-02 9.475271030587246665e-03 1.850638873161571801e-02 1.295447211213100226e-02
2.250000000000000000e+00 9.612958562750513469e-02 1.237871779603634884e-02 1.244945332629941379e-02 7.497966207884874251e-03 1.124694931182731138e-02 9.549296585513754321e-03
2.349999999999999645e+00 6.515193840612901188e-02 6.298472215977129682e-03 7.856158893046742697e-03 4.198981477318086165e-03 7.111178308361274999e-03 5.350315108195626522e-03
2.450000000000000178e+00 4.060075078874877258e-02 5.976430516103818993e-03 4.677206490863858833e-03 3.053176459313907548e-03 4.092555679505876370e-03 3.637827270671890011e-03
2.549999999999999822e+00 2.552720459787652732e-02 2.683789236451566453e-03 4.119304409437288608e-03 2.059652204718644304e-03 2.933444049144735485e-03 1.497928876159013980e-03
2.650000000000000355e+00 1.741695603647154880e-02 1.921871010920998607e-03 1.741695603647154967e-03 1.201169381825624048e-03 2.102046418194842246e-03 1.201169381825624048e-03
2.750000000000000000e+00 1.018591635788133887e-02 1.273239544735167358e-03 1.967733841863440660e-03 8.681178714103414103e-04 1.504737643777925198e-03 8.681178714103414103e-04
2.849999999999999645e+00 6.645416922082642355e-03 1.284408312671435088e-03 9.493452745832347151e-04 2.792191984068336983e-04 1.005189114264601336e-03 6.701260761764009626e-04
2.950000000000000178e+00 5.556935301174645812e-03 4.855574535006971864e-04 6.474099380009295818e-04 7.013607661676737317e-04 6.474099380009295818e-04 3.776557971672089408e-04
3.049999999999999822e+00 3.809282244494541139e-03 3.652736398830382092e-04 2.609097427735987363e-04 2.087277942188789728e-04 5.218194855471974727e-04 2.609097427735987363e-04
3.150000000000000355e+00 2.071540529132604239e-03 1.010507575186636174e-04 2.526268937966590165e-04 1.515761362779954261e-04 4.547284088339862513e-04 1.515761362779954261e-04
3.250000000000000000e+00 1.371181048176333978e-03 2.448537586029167663e-04 4.897075172058335056e-05 1.469122551617500652e-04 1.469122551617500652e-04 4.897075172058335056e-05
3.350000000000000089e+00 8.551608882549555828e-04 9.501787647277283350e-05 9.501787647277283350e-05 4.750893823638641675e-05 2.375446911819320973e-04 1.425268147091592638e-04
3.450000000000000178e+00 4.151868080658153298e-04 4.613186756286836998e-05 1.383956026886051099e-04 0.000000000000000000e+00 9.226373512573673996e-05 2.306593378143418499e-04
3.549999999999999822e+00 3.586590266859610542e-04 8.966475667149026354e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00
3.650000000000000355e+00 4.360409399777950151e-05 4.360409399777950151e-05 8.720818799555900302e-05 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 2.546479089470334608e-04 0.000000000000000000e+00 8.488263631567782028e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.240168387729047967e-04 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.267789251526986899e-05
3.950000000000000178e+00 8.058478131235235348e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en2.69_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 21.65355 2.29855 0.4567 0.0 3.72365 0.01985 0.55685 0.01705
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 1.965023867241514210e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.337930035356509251e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 4.650775552010851754e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.064557261172529934e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.422252988185794464e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.445257096992848744e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 3.758408288278606335e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.318272074411572703e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 3.037842961809106512e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.935979574988338214e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.404182065314927996e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.000961725551238857e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 1.893775758633540107e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.108811389210228526e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.498971467424015991e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.392297897504995063e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.193112988635548000e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.875720581809532561e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 9.172893773076017609e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.419142986580406429e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 7.330561804882001375e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.135163390348183476e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 5.403024562503841111e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.911430702284885541e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.303659932843992841e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.791130621931464439e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.478366768524197905e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.266938727592928693e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.878286539097102192e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.133353343935954882e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.078880410980881610e+00 3.705691881135905419e+00 0.000000000000000000e+00 3.323661790297152141e+00 1.241597795225947709e-01 4.539790912800516054e+00 7.640601816775062505e-02
5.308641975308641126e-01 0.000000000000000000e+00 1.839519309492182453e+00 3.199427973935248026e+00 0.000000000000000000e+00 2.671249162298878765e+00 1.153493956447243091e-01 3.924914962332330060e+00 8.499429152769159834e-02
5.555555555555555802e-01 0.000000000000000000e+00 1.517013192195441507e+00 2.500316198226521180e+00 0.000000000000000000e+00 2.152244337684546149e+00 8.701796513549377166e-02 3.303782076310913585e+00 8.121676745979419798e-02
5.802469135802468259e-01 0.000000000000000000e+00 1.194182713029648735e+00 2.218958110955091545e+00 0.000000000000000000e+00 1.605203739839853538e+00 1.194182713029648818e-01 2.660527997866054761e+00 7.776073480193061715e-02
6.049382716049382935e-01 0.000000000000000000e+00 9.403267865151828664e-01 1.893972649326614688e+00 0.000000000000000000e+00 1.305269477032406700e+00 7.725064251824448336e-02 2.402761363843328279e+00 7.192301199974486525e-02
6.296296296296295392e-01 0.000000000000000000e+00 7.063811287469495825e-01 1.563764020523138454e+00 0.000000000000000000e+00 1.074927804614923321e+00 5.886509406224579855e-02 1.824817915929619838e+00 6.654314980949525837e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.427836481235059685e-01 1.361913246790416920e+00 0.000000000000000000e+00 8.792098175482438993e-01 5.664376975801010961e-02 1.551546736849842123e+00 6.156931495435881418e-02
6.790123456790122525e-01 0.000000000000000000e+00 4.912559668103785304e-01 1.060828102242701521e+00 0.000000000000000000e+00 6.906062142116915492e-01 4.271791015742422426e-02 1.212714005024654318e+00 3.322504123355217442e-02
7.037037037037037202e-01 0.000000000000000000e+00 4.511194508340072296e-01 9.434579377848273385e-01 0.000000000000000000e+00 6.686643636727417350e-01 2.976930386214261121e-02 1.126653653859551074e+00 4.808887546961498199e-02
7.283950617283949658e-01 0.000000000000000000e+00 3.229988875368328682e-01 7.079427672040171649e-01 0.000000000000000000e+00 5.619295714681886711e-01 3.318481721268830287e-02 9.800582683480613122e-01 3.539713836020085685e-02
7.530864197530864335e-01 0.000000000000000000e+00 3.081291880207648881e-01 6.761723848233451850e-01 0.000000000000000000e+00 4.065593453051759010e-01 3.637636247467363609e-02 8.002799744428199524e-01 2.995700439090769746e-02
7.777777777777776791e-01 0.000000000000000000e+00 2.486227575299822246e-01 4.993173713727142582e-01 0.000000000000000000e+00 3.480718605419750866e-01 1.864670681474866684e-02 6.049820433229566863e-01 3.107784469124777807e-02
8.024691358024691468e-01 0.000000000000000000e+00 2.088431163251850686e-01 4.056375913239171904e-01 0.000000000000000000e+00 2.731025367329343312e-01 2.811349642839030064e-02 5.261240045884469918e-01 1.807296198967947923e-02
8.271604938271603924e-01 0.000000000000000000e+00 1.694902156743573196e-01 3.876845163126104166e-01 0.000000000000000000e+00 2.610538954064813844e-01 1.168898039133498858e-02 4.441812548707295694e-01 1.753347058700248026e-02
8.518518518518518601e-01 0.000000000000000000e+00 1.191767783377414708e-01 3.386133860707257748e-01 0.000000000000000000e+00 1.683608455882379396e-01 1.513355915399891560e-02 3.896891482154720698e-01 1.702525404824878005e-02
8.765432098765431057e-01 0.000000000000000000e+00 1.139812782760693394e-01 2.720843416912622770e-01 0.000000000000000000e+00 1.581030634151929515e-01 1.470726171304120519e-02 2.886300111184336159e-01 1.286885399891105411e-02
9.012345679012345734e-01 0.000000000000000000e+00 8.761397859532593646e-02 2.449615319910133093e-01 0.000000000000000000e+00 1.341030284622335700e-01 1.072824227697868546e-02 2.592658550269849038e-01 1.251628265647513304e-02
9.259259259259258190e-01 1.132973906064129066e+00 8.005652792465428602e-02 2.175449128387344777e-01 0.000000000000000000e+00 1.096426360707221798e-01 1.218251511896913108e-02 2.506117395902220935e-01 1.740359302709875745e-03
9.506172839506172867e-01 9.184859230395700536e+01 8.306260308388042912e-02 1.339172580331949580e-01 0.000000000000000000e+00 9.492868923872048448e-02 8.475775824885758286e-03 2.051137749622353457e-01 0.000000000000000000e+00
9.753086419753085323e-01 8.169995582316261107e+01 4.130599610862047827e-02 1.354836672362751682e-01 0.000000000000000000e+00 6.443735392944793805e-02 3.304479688689637793e-03 1.619195047457922532e-01 1.652239844344818897e-03
1.000000000000000000e+00 6.896657170127492975e+01 5.317764536057929814e-02 1.128010659163803248e-01 0.000000000000000000e+00 5.317764536057929814e-02 1.611443798805433161e-02 1.353612790996563953e-01 4.834331396416299831e-03
1.024691358024691468e+00 5.984110137353897585e+01 3.931534569374735971e-02 8.963898818174398375e-02 0.000000000000000000e+00 4.875102866024672715e-02 6.290455310999577138e-03 1.242364923922416459e-01 4.717841483249682853e-03
1.049382716049382491e+00 5.101146677357614578e+01 3.224783413844784646e-02 6.756689057579549906e-02 0.000000000000000000e+00 4.299711218459713324e-02 4.606833448349692724e-03 1.028859470131431308e-01 3.071222298899795294e-03
1.074074074074073959e+00 4.350298132877183122e+01 2.850588513059266332e-02 7.051455795462395482e-02 0.000000000000000000e+00 3.150650461802347035e-02 3.000619487430806597e-03 8.251703590434718294e-02 1.500309743715403299e-03
1.098765432098765427e+00 3.771935469640035876e+01 2.346551868822293815e-02 5.573060688452947248e-02 0.000000000000000000e+00 4.106465770439014090e-02 4.399784754041800687e-03 5.133082213048767439e-02 2.933189836027867269e-03
1.123456790123456894e+00 3.131499255227651091e+01 1.721234475207576720e-02 5.307139631890028103e-02 0.000000000000000000e+00 2.438415506544067135e-02 2.868724125345961055e-03 6.167756869493816463e-02 4.303086188018941799e-03
1.148148148148147918e+00 2.655872506869284777e+01 1.543867123371671195e-02 3.789492030094102071e-02 0.000000000000000000e+00 2.666679576732886719e-02 7.017577833507595945e-03 4.912304483455317422e-02 5.614062266806076756e-03
1.172839506172839386e+00 2.331348682766924085e+01 8.243807223362532161e-03 3.709713250513139299e-02 0.000000000000000000e+00 1.786158231728548346e-02 2.747935741120843909e-03 3.297522889345012864e-02 4.121903611681266080e-03
1.197530864197530853e+00 2.001502907358755579e+01 8.073831816695263563e-03 2.153021817785403386e-02 0.000000000000000000e+00 1.345638636115877203e-02 1.345638636115877116e-03 3.498660453901280415e-02 2.691277272231754232e-03
1.222222222222222321e+00 1.632905300307719898e+01 9.229178120431199076e-03 2.241371829247576844e-02 0.000000000000000000e+00 5.273816068817827919e-03 2.636908034408913960e-03 3.296135043011142601e-02 5.273816068817827919e-03
1.246913580246913344e+00 1.467846605953875638e+01 9.046422118046425209e-03 2.326222830354795004e-02 0.000000000000000000e+00 6.461730084318874530e-03 1.292346016863774906e-03 1.033876813491019925e-02 0.000000000000000000e+00
1.271604938271604812e+00 1.159662231487718387e+01 2.534503838897865687e-03 1.774152687228506067e-02 0.000000000000000000e+00 7.603511516693597060e-03 0.000000000000000000e+00 2.914679414732545409e-02 0.000000000000000000e+00
1.296296296296296280e+00 9.554572571877173459e+00 3.729341362949716455e-03 1.367425166414896164e-02 0.000000000000000000e+00 9.944910301199243879e-03 1.243113787649905485e-03 1.988982060239848776e-02 2.486227575299810970e-03
1.320987654320987748e+00 8.236616363479297931e+00 6.099390079590712166e-03 1.585841420693585163e-02 0.000000000000000000e+00 4.879512063672569733e-03 0.000000000000000000e+00 1.585841420693585163e-02 0.000000000000000000e+00
1.345679012345678771e+00 6.908348268807329440e+00 2.394989866114518792e-03 8.382464531400814906e-03 0.000000000000000000e+00 3.592484799171778188e-03 2.394989866114518792e-03 1.317244426362985249e-02 0.000000000000000000e+00
1.370370370370370239e+00 5.845490603899157200e+00 3.527755343330813038e-03 1.293510292554631361e-02 0.000000000000000000e+00 5.879592238884688397e-03 0.000000000000000000e+00 9.407347582215501436e-03 0.000000000000000000e+00
1.395061728395061706e+00 5.000452713339170074e+00 3.465317195661240558e-03 8.085740123209561592e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.155105731887080258e-03 8.085740123209561592e-03 0.000000000000000000e+00
1.419753086419753174e+00 4.053145480419778401e+00 2.270033873099847922e-03 4.540067746199695845e-03 0.000000000000000000e+00 3.405050809649771883e-03 0.000000000000000000e+00 7.945118555849468162e-03 0.000000000000000000e+00
1.444444444444444198e+00 3.736194426138077063e+00 1.115614937634540772e-03 5.578074688172704292e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.809304563441785835e-03 1.115614937634540772e-03
1.469135802469135665e+00 2.912176858421029024e+00 1.096865106749916668e-03 3.290595320249750221e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.096865106749916668e-03 2.193730213499833336e-03 0.000000000000000000e+00
1.493827160493827133e+00 2.463830979786779452e+00 0.000000000000000000e+00 4.314940419941820648e-03 0.000000000000000000e+00 1.078735104985455162e-03 0.000000000000000000e+00 4.314940419941820648e-03 1.078735104985455162e-03
1.518518518518518601e+00 2.094798331432506266e+00 2.122389393548638255e-03 4.244778787097276511e-03 0.000000000000000000e+00 2.122389393548638255e-03 0.000000000000000000e+00 5.305973483871595855e-03 0.000000000000000000e+00
1.543209876543209624e+00 1.604959348959054566e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.044215581625930174e-03 0.000000000000000000e+00 1.044215581625930174e-03 1.044215581625930174e-03
1.567901234567901092e+00 1.442990823427945601e+00 2.055542483515592194e-03 3.083313725273388074e-03 0.000000000000000000e+00 1.027771241757796097e-03 1.027771241757796097e-03 1.027771241757796097e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.246582942406137651e+00 0.000000000000000000e+00 1.011836803901085789e-03 0.000000000000000000e+00 1.011836803901085789e-03 1.011836803901085789e-03 3.035510411703257368e-03 0.000000000000000000e+00
1.617283950617284027e+00 1.014323914212974076e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.963889137652004024e-04 0.000000000000000000e+00
1.641975308641975051e+00 8.459716460164961038e-01 0.000000000000000000e+00 1.962811243657763306e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.962811243657763306e-03 0.000000000000000000e+00
1.666666666666666519e+00 6.990443199217970527e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.668662792832600746e-04 0.000000000000000000e+00 2.900598837849780332e-03 0.000000000000000000e+00
1.691358024691357986e+00 6.059499178048225465e-01 1.905502886178687180e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.527514430893435898e-04 0.000000000000000000e+00
1.716049382716049454e+00 5.014488494498620108e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.390427892319514521e-04 0.000000000000000000e+00 0.000000000000000000e+00
1.740740740740740478e+00 4.267583183772639677e-01 9.257230333563210012e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.257230333563210012e-04 0.000000000000000000e+00 2.777169100068963004e-03 0.000000000000000000e+00
1.765432098765431945e+00 3.441164984903603008e-01 9.127758580646161066e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.127758580646161066e-04 0.000000000000000000e+00
1.790123456790123413e+00 3.312683914123610851e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00
1.814814814814814881e+00 2.361916196534841750e-01 0.000000000000000000e+00 8.879384197499405433e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.839506172839505904e+00 2.268891238599965721e-01 8.760197832432300557e-04 8.760197832432300557e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.760197832432300557e-04 0.000000000000000000e+00
1.864197530864197372e+00 1.797987094190326984e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.888888888888888840e+00 1.655047572184874527e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913580246913580307e+00 1.414743691235131051e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.938271604938271331e+00 1.080796382256137833e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 9.604813132879930215e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987654320987654266e+00 8.512627024124354291e-02 0.000000000000000000e+00 8.107263832499385153e-04 0.000000000000000000e+00 0.000000000000000000e+00 8.107263832499385153e-04 0.000000000000000000e+00 0.000000000000000000e+00
2.049999999999999822e+00 4.794057432158307930e-02 0.000000000000000000e+00 3.881827880290127488e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.150000000000000355e+00 2.775958309742357355e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.250000000000000000e+00 1.397026722695530673e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.768388256576621301e-04 0.000000000000000000e+00
2.349999999999999645e+00 7.449805846854670038e-03 0.000000000000000000e+00 1.693137692466970315e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.450000000000000178e+00 2.923254056789911445e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 2.184479611065228387e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 2.252192590923044954e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 5.787452476068941651e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 4.046312112505809615e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en2.69_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 22.5229 2.53075 0.52575 0.0 3.9943 0.0246 0.6347 0.0196
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 2.073005251250558700e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.563385672298470297e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 5.377710245373515363e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.276449767924925993e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.839939220836163969e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.217976627396032541e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 4.096242741157581690e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.656106527290549479e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 3.281722258833582373e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.337865177127263649e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.639752128074586324e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.181834781654301025e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 2.143479484674522340e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.301196759955439575e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.660302774785221658e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.516037443927667283e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.307203209590973181e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.940984055661153107e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 9.843532228516805205e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.479455438277766000e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 7.637931713989632776e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.174742529329166274e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 6.269248851807165401e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.101288080762326871e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.870519820012352064e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.454953384536517014e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.788809238737310903e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.612658751239349542e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 3.045628779742282521e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.464690980413411836e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.562785192709968740e+00 4.297838521935973155e+00 0.000000000000000000e+00 3.263173692581016194e+00 1.719135408774389029e-01 5.364339192194158557e+00 1.241597795225947709e-01
5.308641975308641126e-01 0.000000000000000000e+00 1.793986653316633317e+00 3.742784337630133518e+00 0.000000000000000000e+00 2.941409588940469888e+00 1.244559268798341306e-01 4.440951732321885892e+00 1.123138852330210491e-01
5.555555555555555802e-01 0.000000000000000000e+00 1.624335349195883849e+00 3.036926983228732890e+00 0.000000000000000000e+00 2.189952122576593219e+00 1.218251511896912831e-01 3.820088669448176599e+00 7.831616862194440420e-02
5.802469135802468259e-01 0.000000000000000000e+00 1.221954404030338281e+00 2.505006528262193388e+00 0.000000000000000000e+00 1.830154436945438556e+00 1.055324258026201223e-01 3.118760899377431617e+00 1.110867640027580205e-01
6.049382716049382935e-01 0.000000000000000000e+00 1.076181364736923163e+00 2.181664697325594204e+00 0.000000000000000000e+00 1.393175380587650558e+00 1.012249798514927718e-01 2.711763933916306435e+00 8.257827303674410147e-02
6.296296296296295392e-01 0.000000000000000000e+00 8.317893726186906811e-01 1.794105692940622054e+00 0.000000000000000000e+00 1.202895400402414161e+00 6.654314980949525837e-02 2.111465330493599524e+00 7.678055747249452889e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.526347385162034609e-01 1.504754057484529506e+00 0.000000000000000000e+00 9.851090392697410270e-01 7.388317794523058257e-02 1.704238637936651868e+00 4.679267936531270045e-02
6.790123456790122525e-01 0.000000000000000000e+00 5.719453526632909401e-01 1.267298001336918611e+00 0.000000000000000000e+00 8.638510720723564518e-01 6.170364800516832393e-02 1.509366158895655952e+00 5.221077908129627410e-02
7.037037037037037202e-01 0.000000000000000000e+00 4.671490759905455592e-01 1.090014510644606416e+00 0.000000000000000000e+00 6.824040423783459541e-01 5.724866127335117433e-02 1.282370012523066372e+00 5.953860772428522241e-02
7.283950617283949658e-01 0.000000000000000000e+00 3.849438796671843521e-01 8.074972188420821428e-01 0.000000000000000000e+00 5.575049291731635215e-01 5.752034983532639673e-02 1.088462004576176367e+00 5.530802868781384274e-02
7.530864197530864335e-01 0.000000000000000000e+00 3.017098299369989634e-01 7.660433979960682427e-01 0.000000000000000000e+00 4.172582754447857756e-01 2.995700439090769746e-02 8.751724854200891857e-01 2.995700439090769746e-02
7.777777777777776791e-01 0.000000000000000000e+00 2.962754527232288049e-01 5.241796471257125223e-01 0.000000000000000000e+00 3.667185673567237569e-01 2.900598837849792389e-02 7.500119852154463196e-01 2.279041944024836827e-02
8.024691358024691468e-01 0.000000000000000000e+00 2.530214678555127161e-01 5.703023561187746671e-01 0.000000000000000000e+00 3.012160331613246145e-01 2.409728265290596999e-02 6.024320663226492290e-01 1.606485510193731217e-02
8.271604938271603924e-01 0.000000000000000000e+00 2.240387908339206147e-01 4.285959476822828740e-01 0.000000000000000000e+00 2.668983856021489021e-01 1.363714378989081856e-02 4.617147254577320115e-01 1.168898039133498858e-02
8.518518518518518601e-01 0.000000000000000000e+00 1.210684732319913248e-01 3.840140635327224938e-01 0.000000000000000000e+00 1.986279638962357708e-01 2.648372851949810231e-02 3.726638941672232863e-01 1.324186425974905115e-02
8.765432098765431057e-01 0.000000000000000000e+00 1.342037631315009805e-01 2.831147879760431696e-01 0.000000000000000000e+00 1.691335096999738441e-01 2.022248485543165497e-02 3.364286116858175579e-01 5.515223142390451513e-03
9.012345679012345734e-01 0.000000000000000000e+00 9.834222087230461151e-02 2.503256531295026677e-01 0.000000000000000000e+00 1.734399168111554201e-01 1.788040379496447577e-02 2.986027433759067540e-01 1.430432303597158061e-02
9.259259259259258190e-01 1.188665403750845062e+00 8.179688722736416784e-02 2.123238349306048323e-01 0.000000000000000000e+00 8.701796513549378553e-02 1.044215581625925447e-02 2.453906616820924758e-01 1.044215581625925447e-02
9.506172839506172867e-01 9.801895710447382726e+01 7.119651692904035989e-02 1.746009819926466200e-01 0.000000000000000000e+00 8.475775824885757592e-02 1.017093098986290856e-02 1.949428439723724371e-01 5.085465494931454278e-03
9.753086419753085323e-01 8.459302779061039246e+01 6.278511408510312197e-02 1.305269477032406922e-01 0.000000000000000000e+00 7.435079299551684839e-02 1.321791875475855117e-02 1.718329438118611774e-01 9.913439066068913813e-03
1.000000000000000000e+00 7.210405277754911424e+01 5.478908915938472679e-02 1.369727228984618239e-01 0.000000000000000000e+00 7.573785854385535476e-02 6.445775195221732819e-03 1.595329360817378805e-01 1.611443798805433205e-03
1.024691358024691468e+00 6.364053638138272362e+01 4.246057334924714655e-02 9.907467114824333732e-02 0.000000000000000000e+00 5.032364248799661710e-02 9.435682966499365706e-03 1.289543338754913226e-01 9.435682966499365706e-03
1.049382716049382491e+00 5.473378819984269938e+01 3.378344528789774953e-02 6.603127942634559600e-02 0.000000000000000000e+00 3.839027873624743792e-02 4.606833448349692724e-03 1.136352250592924246e-01 4.606833448349692724e-03
1.074074074074073959e+00 4.625604970848959852e+01 2.250464615573104926e-02 8.251703590434718294e-02 0.000000000000000000e+00 3.900805333660048446e-02 4.500929231146209679e-03 8.701796513549339696e-02 3.000619487430806597e-03
1.098765432098765427e+00 3.812120170393617258e+01 2.346551868822293815e-02 6.746336622864093635e-02 0.000000000000000000e+00 3.079849327829260394e-02 5.866379672055734538e-03 8.359591032679421219e-02 1.466594918013933635e-03
1.123456790123456894e+00 3.256575627092735203e+01 2.008106887742172955e-02 5.737448250691922630e-02 0.000000000000000000e+00 2.725287919078663024e-02 0.000000000000000000e+00 5.450575838157326047e-02 5.737448250691922109e-03
1.148148148148147918e+00 2.947242338516520377e+01 1.543867123371671195e-02 4.491249813444861405e-02 0.000000000000000000e+00 2.526328020062734714e-02 4.210546700104557567e-03 5.754413823476228762e-02 1.403515566701519189e-03
1.172839506172839386e+00 2.321730907673001099e+01 1.373967870560421911e-02 4.946284334017519296e-02 0.000000000000000000e+00 1.648761444672506432e-02 4.121903611681266080e-03 4.946284334017519296e-02 1.373967870560421954e-03
1.197530864197530853e+00 1.934624667143796728e+01 1.749330226950640207e-02 3.229532726678105425e-02 0.000000000000000000e+00 1.480202499727464871e-02 2.691277272231754232e-03 3.094968863066517584e-02 0.000000000000000000e+00
1.222222222222222321e+00 1.661647597882777205e+01 7.910724103226742313e-03 3.032444239570250902e-02 0.000000000000000000e+00 9.229178120431199076e-03 1.318454017204456980e-03 2.636908034408913873e-02 0.000000000000000000e+00
1.246913580246913344e+00 1.450787638531273771e+01 2.584692033727549812e-03 1.938519025295662446e-02 0.000000000000000000e+00 1.033876813491019925e-02 2.584692033727549812e-03 2.455457432041172408e-02 0.000000000000000000e+00
1.271604938271604812e+00 1.165491590317183501e+01 5.069007677795731373e-03 1.393977111393826171e-02 0.000000000000000000e+00 8.870763436142530337e-03 3.801755758346798530e-03 2.154328263063185964e-02 0.000000000000000000e+00
1.296296296296296280e+00 9.823085150009553956e+00 1.243113787649905485e-03 1.864670681474858357e-02 0.000000000000000000e+00 4.972455150599621940e-03 0.000000000000000000e+00 1.616047923944877174e-02 2.486227575299810970e-03
1.320987654320987748e+00 8.433016724042118994e+00 3.659634047754427300e-03 1.463853619101770920e-02 0.000000000000000000e+00 9.759024127345139465e-03 1.219878015918142433e-03 8.539146111426997032e-03 0.000000000000000000e+00
1.345679012345678771e+00 6.922718208004016383e+00 4.789979732229037585e-03 8.382464531400814906e-03 0.000000000000000000e+00 1.197494933057259396e-03 1.197494933057259396e-03 1.796242399585889007e-02 1.197494933057259396e-03
1.370370370370370239e+00 5.857249788376926780e+00 2.351836895553875359e-03 1.058326602999243825e-02 0.000000000000000000e+00 1.175918447776937679e-03 1.175918447776937679e-03 4.703673791107750718e-03 0.000000000000000000e+00
1.395061728395061706e+00 5.047812048346540514e+00 4.620422927548321033e-03 9.240845855096642067e-03 0.000000000000000000e+00 2.310211463774160517e-03 1.155105731887080258e-03 6.930634391322481117e-03 0.000000000000000000e+00
1.419753086419753174e+00 4.066765683658378094e+00 1.135016936549923961e-03 7.945118555849468162e-03 0.000000000000000000e+00 1.135016936549923961e-03 0.000000000000000000e+00 6.810101619299543767e-03 0.000000000000000000e+00
1.444444444444444198e+00 3.508608978860630945e+00 1.115614937634540772e-03 2.231229875269081543e-03 0.000000000000000000e+00 3.346844812903622315e-03 0.000000000000000000e+00 7.809304563441785835e-03 1.115614937634540772e-03
1.469135802469135665e+00 2.906692532887279246e+00 2.193730213499833336e-03 4.387460426999666672e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.290595320249750221e-03 0.000000000000000000e+00
1.493827160493827133e+00 2.543657377555703203e+00 0.000000000000000000e+00 2.157470209970910324e-03 0.000000000000000000e+00 1.078735104985455162e-03 2.157470209970910324e-03 5.393675524927274943e-03 0.000000000000000000e+00
1.518518518518518601e+00 1.997168419329268696e+00 1.061194696774319128e-03 3.183584090322957600e-03 0.000000000000000000e+00 2.122389393548638255e-03 0.000000000000000000e+00 5.305973483871595855e-03 0.000000000000000000e+00
1.543209876543209624e+00 1.810669818539362819e+00 1.044215581625930174e-03 2.088431163251860349e-03 0.000000000000000000e+00 1.044215581625930174e-03 1.044215581625930174e-03 1.044215581625930174e-03 0.000000000000000000e+00
1.567901234567901092e+00 1.442990823427945601e+00 1.027771241757796097e-03 4.111084967031184388e-03 0.000000000000000000e+00 1.027771241757796097e-03 0.000000000000000000e+00 3.083313725273388074e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.199026612622786647e+00 1.011836803901085789e-03 1.011836803901085789e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.011836803901085789e-03 2.023673607802171578e-03 0.000000000000000000e+00
1.617283950617284027e+00 1.037240859229573653e+00 0.000000000000000000e+00 9.963889137652004024e-04 0.000000000000000000e+00 9.963889137652004024e-04 0.000000000000000000e+00 3.985555655060801609e-03 9.963889137652004024e-04
1.641975308641975051e+00 8.842464652678224679e-01 0.000000000000000000e+00 9.814056218288816531e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.869839352802172006e-03 0.000000000000000000e+00
1.666666666666666519e+00 7.512550990030930631e-01 0.000000000000000000e+00 9.668662792832600746e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.668662792832600746e-04 9.668662792832600746e-04 0.000000000000000000e+00
1.691358024691357986e+00 6.507292356300217184e-01 9.527514430893435898e-04 9.527514430893435898e-04 0.000000000000000000e+00 1.905502886178687180e-03 0.000000000000000000e+00 9.527514430893435898e-04 0.000000000000000000e+00
1.716049382716049454e+00 5.042659778175578866e-01 0.000000000000000000e+00 9.390427892319514521e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.390427892319514521e-04 0.000000000000000000e+00
1.740740740740740478e+00 4.230554262438386837e-01 0.000000000000000000e+00 9.257230333563210012e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.851446066712642002e-03 0.000000000000000000e+00
1.765432098765431945e+00 3.231226537548740896e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.127758580646161066e-04 0.000000000000000000e+00 1.825551716129232213e-03 0.000000000000000000e+00
1.790123456790123413e+00 2.970613292556498752e-01 9.001858462292421309e-04 9.001858462292421309e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.800371692458484262e-03 0.000000000000000000e+00
1.814814814814814881e+00 2.823644174804810780e-01 0.000000000000000000e+00 8.879384197499405433e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.879384197499405433e-04 0.000000000000000000e+00
1.839506172839505904e+00 1.857161940475647588e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.752039566486460111e-03 0.000000000000000000e+00
1.864197530864197372e+00 2.100532999462737527e-01 0.000000000000000000e+00 1.728833744413775780e-03 0.000000000000000000e+00 2.593250616620663886e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.888888888888888840e+00 1.680641091342372495e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.531173052499352706e-04 0.000000000000000000e+00
1.913580246913580307e+00 1.600007746039731338e-01 1.684218680041822680e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.421093400209113400e-04 0.000000000000000000e+00
1.938271604938271331e+00 1.197189838806798773e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 1.001527523257565305e-01 8.209241993914470409e-04 0.000000000000000000e+00 0.000000000000000000e+00 8.209241993914470409e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987654320987654266e+00 6.404738427674513956e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.049999999999999822e+00 5.531604729413432120e-02 0.000000000000000000e+00 1.940913940145063744e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.150000000000000355e+00 2.609400811157815830e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.850638873161571682e-04 1.850638873161571682e-04 1.850638873161571682e-04 0.000000000000000000e+00
2.250000000000000000e+00 1.397026722695530673e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.768388256576621301e-04 0.000000000000000000e+00
2.349999999999999645e+00 6.941864539114578347e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.450000000000000178e+00 4.060075078874876911e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 2.184479611065228387e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 6.005846909128119155e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 4.340589357051706509e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 2.792191984068336983e-04 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 1.348770704168603205e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 1.304548713867993411e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en2.69_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 22.3138 2.4901 0.5625 0.0 4.05525 0.028 0.6782 0.01945
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 2.175053592182183237e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.482696286445558087e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 5.062437463997995479e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.615782601857755196e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.572794067870198376e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.902101413954190434e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 4.362671275587138098e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.159786984310112246e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 3.268669564063258548e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.325499466292219353e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.578217995585915645e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.229694662478822664e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 2.116806586665598999e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.274523861946516234e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.605481456749860314e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.486799407642141446e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.252575264811468791e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.330147733072666938e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 9.776018290049611537e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.470453579815473510e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 8.054775837299981589e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.505270445287372461e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 5.889534094852283630e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.022180839730058466e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.628112631420619572e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.190170147767085851e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.693559844467378284e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.665575081389311762e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.925142366477752720e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.478078359665026653e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.486379174542218351e+00 4.517505824168256190e+00 0.000000000000000000e+00 3.607000774335894278e+00 1.528120363355012501e-01 5.392991449007064730e+00 1.082418590709800510e-01
5.308641975308641126e-01 0.000000000000000000e+00 1.939691153078390462e+00 3.894559858215297155e+00 0.000000000000000000e+00 2.792669578767009497e+00 2.094502184075257289e-01 4.859852169136937405e+00 9.713633317450467985e-02
5.555555555555555802e-01 0.000000000000000000e+00 1.429995227059947638e+00 3.234167704202518756e+00 0.000000000000000000e+00 2.172548529549494845e+00 1.450299418924896333e-01 3.788182082231829284e+00 8.991856397334356543e-02
5.802469135802468259e-01 0.000000000000000000e+00 1.288606462431993060e+00 2.857707003970950232e+00 0.000000000000000000e+00 1.882920649846748562e+00 1.333041168033096413e-01 3.571439462688670741e+00 8.609224210213746453e-02
6.049382716049382935e-01 0.000000000000000000e+00 1.025568874811176645e+00 2.330838351843583567e+00 0.000000000000000000e+00 1.430468794217147899e+00 1.012249798514927718e-01 2.815652729027048995e+00 8.790590355524371957e-02
6.296296296296295392e-01 0.000000000000000000e+00 7.780429823879444484e-01 1.814580508266620651e+00 0.000000000000000000e+00 1.195217344655164826e+00 9.213666896699343467e-02 2.216398759039341915e+00 5.630574214649598092e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.600230563107264414e-01 1.650057640776816159e+00 0.000000000000000000e+00 1.034364491233228156e+00 7.634595054340492792e-02 1.943127579959564200e+00 5.171822456166140503e-02
6.790123456790122525e-01 0.000000000000000000e+00 5.458399631226428239e-01 1.362226690575639054e+00 0.000000000000000000e+00 8.329992480697723245e-01 6.407686523613632945e-02 1.563950155207920245e+00 4.983756185032826164e-02
7.037037037037037202e-01 0.000000000000000000e+00 4.167702540699965152e-01 1.041925635174991260e+00 0.000000000000000000e+00 6.205754882031266906e-01 6.182855417521926356e-02 1.335038780894549415e+00 5.266876837148307816e-02
7.283950617283949658e-01 0.000000000000000000e+00 4.358272660599730730e-01 8.694422109724335712e-01 0.000000000000000000e+00 5.530802868781384829e-01 5.088338639278873476e-02 1.123859142936377342e+00 4.645874409776362679e-02
7.530864197530864335e-01 0.000000000000000000e+00 3.295270482999846928e-01 7.981401884148979775e-01 0.000000000000000000e+00 4.814518562824451342e-01 4.493550658636154965e-02 9.179682059785286841e-01 3.851614850259561101e-02
7.777777777777776791e-01 0.000000000000000000e+00 2.776287459084801346e-01 6.277724627632050858e-01 0.000000000000000000e+00 3.957245557352216947e-01 3.936526994224718440e-02 7.686586920301949899e-01 2.486227575299822246e-02
8.024691358024691468e-01 0.000000000000000000e+00 2.068350094374429016e-01 5.421888596903843283e-01 0.000000000000000000e+00 2.992079262735824474e-01 3.614592397935895846e-02 6.968130900465310251e-01 1.807296198967947923e-02
8.271604938271603924e-01 0.000000000000000000e+00 1.733865424714689796e-01 4.656110522548436714e-01 0.000000000000000000e+00 3.058616535732655017e-01 2.337796078266997715e-02 6.058788169508635413e-01 2.142979738411414370e-02
8.518518518518518601e-01 0.000000000000000000e+00 1.437688119629897121e-01 4.029310124752211175e-01 0.000000000000000000e+00 1.986279638962357708e-01 2.080864383674850895e-02 5.012991469762141383e-01 2.080864383674850895e-02
8.765432098765431057e-01 0.000000000000000000e+00 1.305269477032406922e-01 3.511358733988587666e-01 0.000000000000000000e+00 1.930328099836658151e-01 1.838407714130150736e-02 3.327517962575572419e-01 2.206089256956180605e-02
9.012345679012345734e-01 0.000000000000000000e+00 8.940201897482237536e-02 3.093309856528854151e-01 0.000000000000000000e+00 1.448312707392122589e-01 8.940201897482237883e-03 3.433037528633179347e-01 8.940201897482237883e-03
9.259259259259258190e-01 1.183444325842715417e+00 8.353724653007403578e-02 2.419099430766727399e-01 0.000000000000000000e+00 1.444498221249196912e-01 1.740359302709875919e-02 2.732364105254505016e-01 1.218251511896913108e-02
9.506172839506172867e-01 9.746125105519634246e+01 8.645291341383472272e-02 1.847719129825095286e-01 0.000000000000000000e+00 9.492868923872048448e-02 2.712248263963442513e-02 2.271507921069383096e-01 5.085465494931454278e-03
9.753086419753085323e-01 8.566202696990148979e+01 5.287167501903420469e-02 1.701807039675163613e-01 0.000000000000000000e+00 9.582991097199949904e-02 1.817463828779300808e-02 1.867031024109645498e-01 8.261199221724094266e-03
1.000000000000000000e+00 7.137406873669024776e+01 5.478908915938472679e-02 1.337498353008509666e-01 0.000000000000000000e+00 7.573785854385535476e-02 0.000000000000000000e+00 1.611443798805433092e-01 3.222887597610866409e-03
1.024691358024691468e+00 6.221260302578581758e+01 3.459750421049767599e-02 1.289543338754913226e-01 0.000000000000000000e+00 5.661409779899619771e-02 1.572613827749894284e-03 1.509709274639898513e-01 7.863069138749472289e-03
1.049382716049382491e+00 5.368343017361896585e+01 3.224783413844784646e-02 1.105640027603926184e-01 0.000000000000000000e+00 4.606833448349692550e-02 3.071222298899795294e-03 1.120996139098425215e-01 7.678055747249487584e-03
1.074074074074073959e+00 4.561091651869197250e+01 3.750774359288508442e-02 7.501548718577016883e-02 0.000000000000000000e+00 5.101053128632371259e-02 6.001238974861613194e-03 9.752013334150121115e-02 4.500929231146209679e-03
1.098765432098765427e+00 3.742163592804352845e+01 2.346551868822293815e-02 7.186315098268274137e-02 0.000000000000000000e+00 3.373168311432046818e-02 4.399784754041800687e-03 8.652910016282207295e-02 0.000000000000000000e+00
1.123456790123456894e+00 3.143404460347836959e+01 1.004053443871086478e-02 6.598065488295710990e-02 0.000000000000000000e+00 2.868724125345961315e-02 2.868724125345961055e-03 5.450575838157326047e-02 1.434362062672980527e-03
1.148148148148147918e+00 2.692363911603524329e+01 1.122812453361215351e-02 4.210546700104558088e-02 0.000000000000000000e+00 1.964921793382127038e-02 5.614062266806076756e-03 5.052656040125469428e-02 2.807031133403038378e-03
1.172839506172839386e+00 2.230224647493676926e+01 1.236571083504379824e-02 4.396697185793350254e-02 0.000000000000000000e+00 1.923555018784590606e-02 6.869839352802109556e-03 5.495871482241687644e-02 1.373967870560421954e-03
1.197530864197530853e+00 1.925205196690985332e+01 2.018457954173815544e-02 4.171479771959218930e-02 0.000000000000000000e+00 1.883894090562228049e-02 2.691277272231754232e-03 2.691277272231754406e-02 4.036915908347631782e-03
1.222222222222222321e+00 1.618797842323632352e+01 9.229178120431199076e-03 2.373217230968022520e-02 0.000000000000000000e+00 1.054763213763565584e-02 2.636908034408913960e-03 2.768753436129359549e-02 0.000000000000000000e+00
1.246913580246913344e+00 1.511269432120498379e+01 9.046422118046425209e-03 1.680049821922907291e-02 0.000000000000000000e+00 1.033876813491019925e-02 1.292346016863774906e-03 3.747803448904947488e-02 1.292346016863774906e-03
1.271604938271604812e+00 1.150284567283796378e+01 3.801755758346798530e-03 1.267251919448932757e-02 0.000000000000000000e+00 7.603511516693597060e-03 1.267251919448932843e-03 2.661229030842758927e-02 0.000000000000000000e+00
1.296296296296296280e+00 1.032157377885716620e+01 6.215568938249527858e-03 1.988982060239848776e-02 0.000000000000000000e+00 3.729341362949716455e-03 0.000000000000000000e+00 1.988982060239848776e-02 0.000000000000000000e+00
1.320987654320987748e+00 8.069493075298511897e+00 3.659634047754427300e-03 1.097890214326328190e-02 0.000000000000000000e+00 7.319268095508854599e-03 0.000000000000000000e+00 1.829817023877213650e-02 1.219878015918142433e-03
1.345679012345678771e+00 6.866435946150325265e+00 5.987474665286296981e-03 9.579959464458075169e-03 0.000000000000000000e+00 3.592484799171778188e-03 0.000000000000000000e+00 1.796242399585889007e-02 1.197494933057259396e-03
1.370370370370370239e+00 5.974841633154619913e+00 2.351836895553875359e-03 8.231429134438562889e-03 0.000000000000000000e+00 2.351836895553875359e-03 0.000000000000000000e+00 1.175918447776937679e-02 0.000000000000000000e+00
1.395061728395061706e+00 4.941542321012929229e+00 3.465317195661240558e-03 1.155105731887080128e-02 0.000000000000000000e+00 6.930634391322481117e-03 0.000000000000000000e+00 1.848169171019328413e-02 0.000000000000000000e+00
1.419753086419753174e+00 4.231343139458116909e+00 3.405050809649771883e-03 1.021515242894931522e-02 0.000000000000000000e+00 2.270033873099847922e-03 0.000000000000000000e+00 6.810101619299543767e-03 0.000000000000000000e+00
1.444444444444444198e+00 3.559927265991819745e+00 3.346844812903622315e-03 1.227176431397994892e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.462459750538163086e-03 0.000000000000000000e+00
1.469135802469135665e+00 2.913273723527778802e+00 0.000000000000000000e+00 3.290595320249750221e-03 0.000000000000000000e+00 3.290595320249750221e-03 1.096865106749916668e-03 6.581190640499500442e-03 0.000000000000000000e+00
1.493827160493827133e+00 3.235126579851379525e+00 0.000000000000000000e+00 8.629880839883641297e-03 0.000000000000000000e+00 3.236205314956365053e-03 0.000000000000000000e+00 3.236205314956365053e-03 0.000000000000000000e+00
1.518518518518518601e+00 1.987617667058299897e+00 0.000000000000000000e+00 2.122389393548638255e-03 0.000000000000000000e+00 2.122389393548638255e-03 0.000000000000000000e+00 4.244778787097276511e-03 1.061194696774319128e-03
1.543209876543209624e+00 1.719823062937906988e+00 0.000000000000000000e+00 1.044215581625930174e-03 0.000000000000000000e+00 2.088431163251860349e-03 1.044215581625930174e-03 5.221077908129650655e-03 0.000000000000000000e+00
1.567901234567901092e+00 2.258013418141878059e+00 1.027771241757796097e-03 1.027771241757796097e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.027771241757796097e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.267831515288060373e+00 0.000000000000000000e+00 2.023673607802171578e-03 0.000000000000000000e+00 1.011836803901085789e-03 0.000000000000000000e+00 5.059184019505428946e-03 0.000000000000000000e+00
1.617283950617284027e+00 1.070121693383825345e+00 9.963889137652004024e-04 5.978333482591202848e-03 0.000000000000000000e+00 9.963889137652004024e-04 0.000000000000000000e+00 9.963889137652004024e-04 0.000000000000000000e+00
1.641975308641975051e+00 8.577485134784426091e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.814056218288816531e-04 9.814056218288816531e-04 9.814056218288816531e-04 9.814056218288816531e-04
1.666666666666666519e+00 7.995984129672560892e-01 0.000000000000000000e+00 9.668662792832600746e-04 0.000000000000000000e+00 9.668662792832600746e-04 0.000000000000000000e+00 9.668662792832600746e-04 0.000000000000000000e+00
1.691358024691357986e+00 6.545402414023790971e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.905502886178687180e-03 0.000000000000000000e+00 2.858254329268030986e-03 0.000000000000000000e+00
1.716049382716049454e+00 5.343153470729803400e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.878085578463902904e-03 0.000000000000000000e+00
1.740740740740740478e+00 4.165753650103444228e-01 9.257230333563210012e-04 9.257230333563210012e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.765432098765431945e+00 3.413781709161664013e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.790123456790123413e+00 3.159652320264639824e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00
1.814814814814814881e+00 2.503986343694832306e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.839506172839505904e+00 2.487896184410773315e-01 0.000000000000000000e+00 8.760197832432300557e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.864197530864197372e+00 1.919005456299291146e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.888888888888888840e+00 1.552673495554882377e-01 0.000000000000000000e+00 8.531173052499352706e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.531173052499352706e-04 0.000000000000000000e+00
1.913580246913580307e+00 1.212637449630112191e-01 0.000000000000000000e+00 8.421093400209113400e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.938271604938271331e+00 1.272014203732223792e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 1.075410701202795527e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987654320987654266e+00 7.782973279199409400e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.049999999999999822e+00 5.298695056596024189e-02 0.000000000000000000e+00 1.940913940145063744e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.150000000000000355e+00 2.590894422426200105e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.250000000000000000e+00 1.573865548353192700e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.768388256576621301e-04 0.000000000000000000e+00
2.349999999999999645e+00 6.264609462127790872e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.450000000000000178e+00 3.572866069409891526e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 1.872411095198767096e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 6.005846909128119155e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 1.012804183312064924e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 1.304548713867993411e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 1.224268793014583832e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en3.32_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 18.26155 5.8993 1.74195 0.0001 7.9966 0.21985 1.9379 0.19425
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.200594498813381961e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.908124296494866456e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 9.441114532719784336e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.326354599353699371e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 8.364166808823662791e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.153423127870970148e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 7.171304067930987003e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.005134277872425628e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.170489706686883125e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.627144259248927938e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.133438386100307582e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.203844399431234535e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.365275137970989050e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.980971747149798290e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 3.603587972191068900e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.909901664805101262e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.002603230314177196e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.048752544498668726e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.443554479589288420e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.323036051355261833e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.025272962750283057e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.750750159178294751e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.713858376964066110e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.243481355675094235e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.417895586193488633e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.894505412378464726e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.179681386809829391e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.571262229919551423e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.000706599058178625e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.307946952882729796e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 8.503353105252580590e+00 9.206925189213951199e+00 0.000000000000000000e+00 1.075414705711090058e+01 1.117438015703352994e+00 9.891395768633383767e+00 9.646259793678516603e-01
5.308641975308641126e-01 0.000000000000000000e+00 7.355041727557027009e+00 8.305156486420150586e+00 0.000000000000000000e+00 8.976004287406572857e+00 9.592212900982337587e-01 8.976004287406572857e+00 8.772625089822454481e-01
5.555555555555555802e-01 0.000000000000000000e+00 5.894016838510778733e+00 7.405228833030520263e+00 0.000000000000000000e+00 7.579264763301507557e+00 8.440742618142896836e-01 8.449444414656445801e+00 7.889628838951435741e-01
5.802469135802468259e-01 0.000000000000000000e+00 4.846160079620318584e+00 6.673537347465688718e+00 0.000000000000000000e+00 6.590222274463619634e+00 7.748301789192372224e-01 7.340057931482236953e+00 7.331726424182030133e-01
6.049382716049382935e-01 0.000000000000000000e+00 4.139568912874204365e+00 6.038869192719318768e+00 0.000000000000000000e+00 5.476804173017608690e+00 7.218939352566984269e-01 6.590278951384028971e+00 6.100136943682064050e-01
6.296296296296295392e-01 0.000000000000000000e+00 3.618923608870241893e+00 5.016329754869642166e+00 0.000000000000000000e+00 4.645223727085918242e+00 6.859063134209510970e-01 5.894187461971829300e+00 6.270412193587052707e-01
6.543209876543210068e-01 0.000000000000000000e+00 3.140035062672299482e+00 4.657102983147700215e+00 0.000000000000000000e+00 4.107904693754820258e+00 6.230814673381112057e-01 5.243242861513196296e+00 5.097939278220909864e-01
6.790123456790122525e-01 0.000000000000000000e+00 2.767171291308702319e+00 4.062947899417236997e+00 0.000000000000000000e+00 3.429298898748777802e+00 5.078684874271546246e-01 4.402317963445662841e+00 4.746434461936024918e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.273916825777508421e+00 3.549416998947772850e+00 0.000000000000000000e+00 2.894492313980635334e+00 4.625691830886775047e-01 4.021145967840186408e+00 4.121903611681284607e-01
7.283950617283949658e-01 0.000000000000000000e+00 2.064095630629212419e+00 3.249899765695941412e+00 0.000000000000000000e+00 2.493285933246648156e+00 3.628206681920588261e-01 3.599446507002924900e+00 3.429097778644458194e-01
7.530864197530864335e-01 0.000000000000000000e+00 1.859474058264199314e+00 2.850194989192075035e+00 0.000000000000000000e+00 2.178302176424574021e+00 3.659034107746583220e-01 3.237496260245953383e+00 3.124087600766088380e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.419221574233648475e+00 2.451006017983074603e+00 0.000000000000000000e+00 1.904035951417113681e+00 3.273532974144766072e-01 2.724491051266054953e+00 2.900598837849792666e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.241010056624657576e+00 2.166747331873795090e+00 0.000000000000000000e+00 1.602469296418246980e+00 2.670782160697078300e-01 2.502101182126736489e+00 2.891673918348716676e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.040319254828813822e+00 1.879977679606377183e+00 0.000000000000000000e+00 1.472811529308208467e+00 2.552094052108139222e-01 2.142979738411414647e+00 1.987126666526947971e-01
8.518518518518518601e-01 0.000000000000000000e+00 8.966633798744357842e-01 1.676041676305380035e+00 0.000000000000000000e+00 1.144475411021168121e+00 2.326784719927333378e-01 1.823593878056869455e+00 1.834944047422368552e-01
8.765432098765431057e-01 0.000000000000000000e+00 7.978689479324853062e-01 1.513009548729113973e+00 0.000000000000000000e+00 1.084660551336788847e+00 2.463466336934401757e-01 1.619637196148662639e+00 1.636182865575833978e-01
9.012345679012345734e-01 0.000000000000000000e+00 6.723031826906642472e-01 1.324937921206867708e+00 0.000000000000000000e+00 9.047484320252024981e-01 1.376791092212264755e-01 1.476921353464065723e+00 1.519834322571980423e-01
9.259259259259258190e-01 5.012234791804441869e-01 6.230486303701355810e-01 1.085984204890962479e+00 0.000000000000000000e+00 7.587966559815058076e-01 1.392287442167900735e-01 1.320932710756795636e+00 1.183444325842715472e-01
9.506172839506172867e-01 4.404352149643634817e+01 4.865095323484424639e-01 9.764093750268392213e-01 1.695155164977151570e-03 7.017942383005407736e-01 1.491736545179893347e-01 1.091679926245285648e+00 1.152705512184463016e-01
9.753086419753085323e-01 4.264431038253977846e+01 4.461047579731011181e-01 8.707303979697196272e-01 0.000000000000000000e+00 5.832406650537210746e-01 1.140045492597925036e-01 1.014475264427718848e+00 9.417767112765468296e-02
1.000000000000000000e+00 3.925638238269915803e+01 4.286440504822452424e-01 8.734025389525448269e-01 0.000000000000000000e+00 5.140505718189332107e-01 1.031324031235477251e-01 8.008875680063002322e-01 9.668662792832599662e-02
1.024691358024691468e+00 3.707594360303151149e+01 3.302489038274777911e-01 6.793691735879543447e-01 0.000000000000000000e+00 5.205351769852150090e-01 7.548546373199492565e-02 8.146139627744453104e-01 8.334853287074439621e-02
1.049382716049382491e+00 3.354388994858356199e+01 3.224783413844785063e-01 5.681761252964621089e-01 0.000000000000000000e+00 3.854383985119242961e-01 6.756689057579549906e-02 6.510991273667565693e-01 6.296005712744580374e-02
1.074074074074073959e+00 3.096639311028592445e+01 2.520520369441877628e-01 4.981028349135138700e-01 0.000000000000000000e+00 3.150650461802346758e-01 7.801610667320096892e-02 6.076254462047383509e-01 4.800991179889290555e-02
1.098765432098765427e+00 2.777730774718390094e+01 2.067898834399646280e-01 4.781099432725423592e-01 0.000000000000000000e+00 3.138513124549817679e-01 8.212931540878028180e-02 5.059752467148070920e-01 4.986422721247373707e-02
1.123456790123456894e+00 2.526485337192188041e+01 2.008106887742172886e-01 4.303086188018941938e-01 0.000000000000000000e+00 2.667913436571743846e-01 4.733394806820835632e-02 4.532584118046618649e-01 5.594012044424623992e-02
1.148148148148147918e+00 2.321555098880983081e+01 1.501761656370625697e-01 3.466683449752752666e-01 0.000000000000000000e+00 2.189484284054370178e-01 4.210546700104558088e-02 4.070195143434405805e-01 4.771952926785165416e-02
1.172839506172839386e+00 2.082935291769599573e+01 1.497624978910859772e-01 3.160126102288970396e-01 0.000000000000000000e+00 1.772418553022944154e-01 5.770665056353772165e-02 2.775415098532052482e-01 3.434919676401054778e-02
1.197530864197530853e+00 1.924532377372927527e+01 1.237987545226607033e-01 3.014230544899564879e-01 0.000000000000000000e+00 1.776242999672957845e-01 4.306043635570806771e-02 3.229532726678104870e-01 3.498660453901280415e-02
1.222222222222222321e+00 1.733635187222140317e+01 1.331638557376501608e-01 2.570985333548690965e-01 0.000000000000000000e+00 1.318454017204457041e-01 3.691671248172479630e-02 2.663277114753003216e-01 2.636908034408913873e-02
1.246913580246913344e+00 1.540734921304992433e+01 9.046422118046425209e-02 1.938519025295662446e-01 0.000000000000000000e+00 1.033876813491019925e-01 2.843161237100304967e-02 2.145294387993866569e-01 2.067753626982039850e-02
1.271604938271604812e+00 1.391442607554928301e+01 9.757839779756782850e-02 2.027603071118292410e-01 0.000000000000000000e+00 1.077164131531592878e-01 2.407778646952972446e-02 1.660100014478101960e-01 2.534503838897865513e-02
1.296296296296296280e+00 1.245351392467675389e+01 7.458682725899433430e-02 1.616047923944877174e-01 0.000000000000000000e+00 7.831616862194404338e-02 9.944910301199243879e-03 2.013844335992847068e-01 2.361916196534820378e-02
1.320987654320987748e+00 1.110332970088693294e+01 7.197280293917039662e-02 1.488251179420133630e-01 0.000000000000000000e+00 7.685231500284296635e-02 1.829817023877213650e-02 1.781021903240487814e-01 1.585841420693585163e-02
1.345679012345678771e+00 1.007572236674378097e+01 5.747975678674845101e-02 1.353169274354703022e-01 0.000000000000000000e+00 6.226973651897748513e-02 1.556743412974437128e-02 1.604643210296727573e-01 1.676492906280162981e-02
1.370370370370370239e+00 8.722963045609324340e+00 4.115714567219282138e-02 8.584204668771644453e-02 0.000000000000000000e+00 5.526816704551607007e-02 2.351836895553875359e-02 1.199436816732476346e-01 1.175918447776937679e-02
1.395061728395061706e+00 7.979470395875949862e+00 3.811848915227364354e-02 9.587377574662765689e-02 0.000000000000000000e+00 4.389401781170904765e-02 9.240845855096642067e-03 1.004941986741759719e-01 8.085740123209561592e-03
1.419753086419753174e+00 7.149471683327971228e+00 3.632054196959756676e-02 8.512627024124430619e-02 0.000000000000000000e+00 4.313064358889711486e-02 1.362020323859908753e-02 9.988149041639331205e-02 1.475522017514901106e-02
1.444444444444444198e+00 6.424826425837320443e+00 3.458406306667076435e-02 6.805251119570698837e-02 0.000000000000000000e+00 4.016213775484346604e-02 1.004053443871086651e-02 7.697743069678331107e-02 4.462459750538163086e-03
1.469135802469135665e+00 5.433869738839087304e+00 3.948714384299700092e-02 4.387460426999666846e-02 1.096865106749916668e-03 3.948714384299700092e-02 1.096865106749916711e-02 6.361817619149517933e-02 7.678055747249417327e-03
1.493827160493827133e+00 4.892063701109038654e+00 3.451952335953456519e-02 4.746434461936002019e-02 0.000000000000000000e+00 2.588964251965092042e-02 1.078735104985454989e-02 7.443272224399639925e-02 4.314940419941820648e-03
1.518518518518518601e+00 4.460201310542463382e+00 2.440747802580934059e-02 5.730451362581323593e-02 0.000000000000000000e+00 3.077464620645525492e-02 1.273433636129183040e-02 6.367168180645915720e-02 2.122389393548638255e-03
1.543209876543209624e+00 3.888658825974963928e+00 1.253058697951116122e-02 5.012234791804464490e-02 0.000000000000000000e+00 2.192852721414453518e-02 1.044215581625930174e-03 5.325499466292243911e-02 4.176862326503720697e-03
1.567901234567901092e+00 3.541699699097365261e+00 1.747211110988253213e-02 4.213862091206963673e-02 0.000000000000000000e+00 2.055542483515591934e-02 6.166627450546776149e-03 5.036079084613200724e-02 6.166627450546776149e-03
1.592592592592592560e+00 3.059794494996883163e+00 1.315387845071411439e-02 3.642612494043908494e-02 0.000000000000000000e+00 1.517755205851628597e-02 2.023673607802171578e-03 3.440245133263691857e-02 8.094694431208686314e-03
1.617283950617284027e+00 2.638437843650250691e+00 9.963889137652004457e-03 3.188444524048641288e-02 0.000000000000000000e+00 1.195666696518240570e-02 0.000000000000000000e+00 3.088805632672121312e-02 4.981944568826002229e-03
1.641975308641975051e+00 2.434867347757455391e+00 6.869839352802172006e-03 2.649795178937980680e-02 0.000000000000000000e+00 1.668389557109099114e-02 3.925622487315526613e-03 2.649795178937980680e-02 3.925622487315526613e-03
1.666666666666666519e+00 2.089398029531124745e+00 8.701796513549339696e-03 2.127105814423171926e-02 0.000000000000000000e+00 1.450299418924890123e-02 3.867465117133040298e-03 2.997285465778106242e-02 6.768063954982820631e-03
1.691358024691357986e+00 2.785845219593240607e+00 8.574762987804093392e-03 1.238576876016146688e-02 0.000000000000000000e+00 1.048026587398277927e-02 1.905502886178687180e-03 1.810227741869752799e-02 9.527514430893435898e-04
1.716049382716049454e+00 1.654593394626698410e+00 1.032947068155146489e-02 1.690277020617512657e-02 0.000000000000000000e+00 1.126851347078341656e-02 0.000000000000000000e+00 1.408564183847927156e-02 5.634256735391708279e-03
1.740740740740740478e+00 1.462642392702987237e+00 5.554338200137926007e-03 1.481156853370113602e-02 0.000000000000000000e+00 6.480061233494247008e-03 9.257230333563210012e-04 1.666301460041377802e-02 0.000000000000000000e+00
1.765432098765431945e+00 1.303443925316271734e+00 3.651103432258464426e-03 6.389431006452312746e-03 0.000000000000000000e+00 6.389431006452312746e-03 2.738327574193848320e-03 1.734274130322770516e-02 0.000000000000000000e+00
1.790123456790123413e+00 1.073921714551485884e+00 4.500929231146210546e-03 8.101672616063178636e-03 0.000000000000000000e+00 6.301300923604694591e-03 0.000000000000000000e+00 1.530315938589711482e-02 9.001858462292421309e-04
1.814814814814814881e+00 1.022905059551931561e+00 7.103507357999524346e-03 7.991445777749465323e-03 0.000000000000000000e+00 3.551753678999762173e-03 0.000000000000000000e+00 1.864670681474875011e-02 1.775876839499881087e-03
1.839506172839505904e+00 8.374749127805278803e-01 3.504079132972920223e-03 8.760197832432300991e-03 0.000000000000000000e+00 4.380098916216150495e-03 0.000000000000000000e+00 7.884178049189069851e-03 8.760197832432300557e-04
1.864197530864197372e+00 7.088218352096481434e-01 3.457667488827551559e-03 7.779751849861991225e-03 0.000000000000000000e+00 5.186501233241327773e-03 2.593250616620663886e-03 5.186501233241327773e-03 0.000000000000000000e+00
1.888888888888888840e+00 6.620190288739498108e-01 1.706234610499870541e-03 1.706234610499870541e-03 0.000000000000000000e+00 5.118703831499611841e-03 0.000000000000000000e+00 8.531173052499353357e-03 0.000000000000000000e+00
1.913580246913580307e+00 5.802133352744078820e-01 1.684218680041822680e-03 6.736874720167290720e-03 0.000000000000000000e+00 2.526328020062734020e-03 1.684218680041822680e-03 2.526328020062734020e-03 0.000000000000000000e+00
1.938271604938271331e+00 5.337471364680311803e-01 8.313818325047213700e-04 9.976581990056656440e-03 0.000000000000000000e+00 2.494145497514164110e-03 8.313818325047213700e-04 7.482436492542492330e-03 1.662763665009442740e-03
1.962962962962962798e+00 4.506873854659044221e-01 0.000000000000000000e+00 5.746469395740128744e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.209241993914470625e-03 0.000000000000000000e+00
1.987654320987654266e+00 4.142811818407185487e-01 4.053631916249692685e-03 3.242905532999754061e-03 0.000000000000000000e+00 1.621452766499877031e-03 8.107263832499385153e-04 4.053631916249692685e-03 8.107263832499385153e-04
2.049999999999999822e+00 2.942425533259916959e-01 1.552731152116050995e-03 2.911370910217595670e-03 0.000000000000000000e+00 9.704569700725319261e-04 7.763655760580254975e-04 2.135005334159570389e-03 5.822741820435191774e-04
2.150000000000000355e+00 1.726646068659746236e-01 1.850638873161571682e-04 1.110383323896943063e-03 0.000000000000000000e+00 3.701277746323143364e-04 1.850638873161571682e-04 1.480511098529257346e-03 0.000000000000000000e+00
2.250000000000000000e+00 1.013286471018403911e-01 5.305164769729863632e-04 1.061032953945972726e-03 0.000000000000000000e+00 1.768388256576621301e-04 3.536776513153242602e-04 1.237871779603634884e-03 1.768388256576621301e-04
2.349999999999999645e+00 6.383129100600477834e-02 3.386275384933940631e-04 6.772550769867881262e-04 0.000000000000000000e+00 5.079413077400911488e-04 0.000000000000000000e+00 6.772550769867881262e-04 0.000000000000000000e+00
2.450000000000000178e+00 3.783989973511385496e-02 3.248060063099901485e-04 4.872090094649852228e-04 0.000000000000000000e+00 6.496120126199802971e-04 0.000000000000000000e+00 6.496120126199802971e-04 0.000000000000000000e+00
2.549999999999999822e+00 2.480944701138366321e-02 1.560342579332305913e-04 1.560342579332305913e-04 0.000000000000000000e+00 1.560342579332305913e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 1.441403258190748597e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.002923454564059578e-04 0.000000000000000000e+00
2.750000000000000000e+00 8.247119778398242368e-03 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 5.723993567340089975e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00
2.950000000000000178e+00 3.641680901255228871e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 1.174093842481193934e-03 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00 2.609097427735986821e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.136821022084965466e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 7.345612758087502990e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 5.938617279548302026e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 3.459890067215127749e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.033473656440873261e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en3.32_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 19.14905 6.4098 1.9385 0.0002 8.4999 0.24635 2.15805 0.21175
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.389265268675338660e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.268853315602004272e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.002246147672114063e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.375653623447769576e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 9.008969930477671539e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.225648038933429973e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 7.683430386272524970e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.051125831798449752e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.643134654159669594e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.948652740960068286e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.594012044424599850e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.541971349672010660e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.761963557295185723e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.378795183410544922e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 3.868818729924053912e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.218467369175562709e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.195009619891546748e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.342196460261139634e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.777523428540338912e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.559784928913553870e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.241274008465645906e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.939803706012988727e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.866139815951180125e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.445600356512536422e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.569306845529247774e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.004893916721776748e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.301741721689076137e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.676036563616477082e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.056264222952378518e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.398646447312417429e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 9.292881959652669721e+00 9.592138864143025856e+00 0.000000000000000000e+00 1.156596100014325046e+01 1.193844033871103605e+00 1.082736949118832825e+01 9.391573066452680862e-01
5.308641975308641126e-01 0.000000000000000000e+00 7.673770320785870069e+00 9.209738589107725915e+00 0.000000000000000000e+00 9.938261087916510306e+00 1.032073539979112331e+00 9.910941494211181535e+00 8.681559777471355988e-01
5.555555555555555802e-01 0.000000000000000000e+00 6.636570141000325052e+00 8.115875548303719711e+00 0.000000000000000000e+00 8.330519862304603507e+00 1.012308994409577556e+00 9.310922269497833526e+00 8.701796513549377998e-01
5.802469135802468259e-01 0.000000000000000000e+00 5.551561031037832272e+00 7.206753814678926950e+00 0.000000000000000000e+00 6.979025948473273289e+00 9.525690013236500775e-01 8.284295425505680655e+00 7.359498115182718792e-01
6.049382716049382935e-01 0.000000000000000000e+00 4.858799032871653267e+00 6.595606581902528909e+00 0.000000000000000000e+00 5.934980397608575764e+00 8.177912845896916361e-01 7.226930798344733731e+00 7.298853810344478887e-01
6.296296296296295392e-01 0.000000000000000000e+00 4.033538619221712196e+00 6.111732374810563861e+00 0.000000000000000000e+00 5.052160681690139654e+00 7.729242785564448548e-01 6.510991273667535495e+00 6.551940904319533132e-01
6.543209876543210068e-01 0.000000000000000000e+00 3.351833506115293737e+00 5.245705634111370586e+00 0.000000000000000000e+00 4.245819959252584042e+00 6.994274178815160781e-01 5.622509841632046701e+00 6.009165139545420420e-01
6.790123456790122525e-01 0.000000000000000000e+00 2.897698239011943233e+00 4.542337780072775999e+00 0.000000000000000000e+00 3.790027917855915529e+00 4.888827495794105249e-01 5.135642087814778378e+00 5.007488357342505525e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.418183452186353666e+00 4.131063397485021049e+00 0.000000000000000000e+00 3.281493264188489078e+00 5.289776301657648228e-01 4.417306703851776817e+00 4.625691830886775047e-01
7.283950617283949658e-01 0.000000000000000000e+00 2.230019716692654086e+00 3.561837047495211461e+00 0.000000000000000000e+00 2.670271625047652364e+00 4.446765506500233167e-01 4.064033947980560946e+00 4.203410180273852159e-01
7.530864197530864335e-01 0.000000000000000000e+00 1.797420263454461820e+00 3.179722037492060061e+00 0.000000000000000000e+00 2.233936613150545369e+00 4.536346379194594047e-01 3.519948015931654517e+00 3.873012710538780712e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.725856308520626436e+00 2.894383268911542739e+00 0.000000000000000000e+00 2.011772479680105974e+00 3.750059926077231598e-01 3.024910216614783653e+00 2.921317400977290757e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.437804531623389614e+00 2.339444524219621346e+00 0.000000000000000000e+00 1.724963816570519004e+00 3.012160331613246145e-01 2.861552315032584115e+00 2.710944298451921641e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.219550287495950514e+00 2.174150352788307927e+00 0.000000000000000000e+00 1.515671124076436671e+00 3.039134901747096995e-01 2.444945065187568378e+00 2.396240980223672545e-01
8.518518518518518601e-01 0.000000000000000000e+00 1.074482699933922980e+00 1.882236419778615222e+00 0.000000000000000000e+00 1.339319985128904156e+00 2.478120311467322534e-01 2.135723535608097023e+00 1.872777945307365910e-01
8.765432098765431057e-01 0.000000000000000000e+00 9.155270416368149755e-01 1.582869041866059590e+00 0.000000000000000000e+00 1.147166413617213943e+00 1.801639559847547645e-01 1.836569306416020453e+00 1.838407714130150528e-01
9.012345679012345734e-01 0.000000000000000000e+00 7.563410805269973336e-01 1.389307374868739675e+00 0.000000000000000000e+00 1.019183016312975143e+00 1.913203206061198924e-01 1.704002481660114476e+00 1.555595130161909478e-01
9.259259259259258190e-01 4.785988082452158343e-01 7.170280327164688661e-01 1.305269477032406922e+00 0.000000000000000000e+00 8.771410885657774381e-01 1.792570081791172165e-01 1.416652472405838914e+00 1.618534151520184539e-01
9.506172839506172867e-01 4.568443169613423294e+01 6.085607042267974220e-01 1.161181288009348833e+00 0.000000000000000000e+00 7.577343587447866735e-01 1.491736545179893347e-01 1.247634201423183598e+00 1.457833441880350411e-01
9.753086419753085323e-01 4.286571052168198293e+01 5.121943517468938722e-01 1.044215581625925537e+00 0.000000000000000000e+00 6.675048971153069166e-01 1.206135086371717818e-01 1.146654451975304356e+00 1.173090289484821497e-01
1.000000000000000000e+00 3.975754140412765025e+01 4.044723935001637294e-01 8.395622191776306309e-01 0.000000000000000000e+00 5.865655427651776943e-01 1.321383915020455102e-01 1.020043924643839306e+00 1.208582849104074819e-01
1.024691358024691468e+00 3.693440835853402149e+01 3.900082292819738172e-01 6.935226980377033890e-01 0.000000000000000000e+00 5.048090387077160957e-01 9.278421583724376365e-02 8.932446541619399882e-01 9.750205732049345431e-02
1.049382716049382491e+00 3.444375808216120305e+01 3.332276194306277861e-01 6.756689057579549074e-01 0.000000000000000000e+00 4.146150103514723573e-01 7.524494632304498665e-02 7.386289628854006972e-01 8.445861321974436342e-02
1.074074074074073959e+00 3.143599006006884622e+01 3.240669046425271316e-01 5.686173928681378387e-01 1.500309743715403299e-03 3.735771261851354441e-01 8.101672616063178289e-02 6.481338092850542631e-01 6.901424821090855477e-02
1.098765432098765427e+00 2.963255031847152665e+01 2.625204903244940935e-01 5.411735247471414212e-01 1.466594918013933635e-03 3.123847175369678375e-01 6.013039163857127750e-02 5.485064993372111841e-01 5.279741704850160477e-02
1.123456790123456894e+00 2.656008231451558288e+01 2.338010162156958227e-01 4.532584118046618649e-01 0.000000000000000000e+00 2.797006022212312204e-01 8.032427550968691821e-02 4.647333083060457004e-01 6.454629282028412351e-02
1.148148148148147918e+00 2.477345326784851665e+01 1.824570236711975102e-01 4.378968568108740356e-01 0.000000000000000000e+00 2.301765529390491505e-01 4.491249813444861405e-02 4.252652167105603342e-01 2.385976463392582708e-02
1.172839506172839386e+00 2.266909589637640110e+01 1.772418553022944154e-01 3.270043531933803926e-01 0.000000000000000000e+00 2.184608914191071005e-01 4.671490759905434775e-02 4.053205218153244638e-01 3.847110037569181212e-02
1.197530864197530853e+00 1.995985788950680728e+01 1.547484431533258653e-01 3.202619953955787580e-01 0.000000000000000000e+00 1.897350476923386764e-01 3.633224317512868257e-02 3.417922135734328126e-01 4.709735226405570296e-02
1.222222222222222321e+00 1.852559739573982611e+01 1.305269477032412473e-01 2.650092574580958371e-01 0.000000000000000000e+00 1.661252061677615799e-01 4.087207453333816659e-02 2.544616253204601830e-01 1.977681025806685491e-02
1.246913580246913344e+00 1.620860374350546707e+01 1.072647193996933285e-01 2.158217848162504171e-01 1.292346016863774906e-03 1.576662140573805437e-01 3.230865042159437178e-02 2.765620476088478386e-01 1.938519025295662446e-02
1.271604938271604812e+00 1.516393646812593055e+01 1.051819093142614264e-01 2.369761089369504525e-01 0.000000000000000000e+00 1.115181689115060937e-01 1.900877879173399135e-02 2.306398493397057714e-01 2.661229030842758927e-02
1.296296296296296280e+00 1.345794986509787705e+01 9.944910301199244573e-02 1.839808405721860274e-01 0.000000000000000000e+00 1.243113787649905572e-01 2.237604817769829960e-02 1.976550922363349838e-01 2.113293439004839541e-02
1.320987654320987748e+00 1.204263577314390155e+01 7.563243698692483086e-02 1.598040200852766657e-01 0.000000000000000000e+00 8.051194905059740059e-02 1.585841420693585163e-02 1.720028002444580761e-01 1.463853619101770920e-02
1.345679012345678771e+00 1.089241391108883050e+01 5.149228212146215317e-02 1.149595135734969020e-01 0.000000000000000000e+00 7.544218078260733762e-02 1.796242399585889007e-02 1.796242399585888938e-01 1.676492906280162981e-02
1.370370370370370239e+00 9.417930848245493536e+00 5.409224859773913152e-02 1.199436816732476346e-01 0.000000000000000000e+00 6.349959617995463990e-02 1.058326602999243825e-02 1.328787845987939586e-01 1.646285826887712578e-02
1.395061728395061706e+00 8.611313231218183262e+00 3.349806622472532858e-02 1.132003617249338623e-01 0.000000000000000000e+00 6.699613244945065715e-02 1.963679744208036287e-02 1.235963133119175883e-01 1.039595158698372254e-02
1.419753086419753174e+00 7.709035033047083374e+00 3.064545728684794912e-02 8.399125330469436879e-02 0.000000000000000000e+00 3.859057584269741381e-02 1.475522017514901106e-02 1.044215581625930062e-01 1.021515242894931522e-02
1.444444444444444198e+00 6.746123527876068060e+00 3.904652281720892570e-02 9.705849957420505103e-02 0.000000000000000000e+00 4.350898256774708706e-02 8.924919501076326173e-03 9.594288463657051069e-02 8.924919501076326173e-03
1.469135802469135665e+00 6.153413248867033225e+00 2.522789745524808488e-02 8.116801789949383561e-02 0.000000000000000000e+00 2.851849277549783554e-02 1.206551617424908400e-02 7.568369236574425118e-02 6.581190640499500442e-03
1.493827160493827133e+00 5.408777816397071447e+00 2.696837762463637558e-02 5.501549035425820633e-02 0.000000000000000000e+00 3.451952335953456519e-02 8.629880839883641297e-03 6.148790098417093730e-02 1.078735104985454989e-02
1.518518518518518601e+00 4.864516490013478744e+00 2.546867272258366080e-02 4.881495605161868118e-02 0.000000000000000000e+00 3.077464620645525492e-02 7.428362877420234545e-03 5.412092953549027530e-02 5.305973483871595855e-03
1.543209876543209624e+00 4.252045848380787696e+00 1.775166488764081188e-02 4.698970117316685763e-02 0.000000000000000000e+00 2.610538954064825501e-02 4.176862326503720697e-03 5.221077908129651002e-02 6.265293489755580612e-03
1.567901234567901092e+00 3.696893156602792274e+00 1.233325490109355230e-02 5.241633332964759640e-02 0.000000000000000000e+00 2.466650980218710459e-02 9.249941175820163355e-03 5.344410457140539444e-02 4.111084967031184388e-03
1.592592592592592560e+00 3.380546761833527647e+00 1.214204164681302947e-02 3.642612494043908494e-02 0.000000000000000000e+00 2.023673607802171578e-02 6.071020823406514735e-03 3.035510411703257194e-02 3.035510411703257368e-03
1.617283950617284027e+00 2.856647015764829600e+00 1.295305587894760545e-02 2.490972284413001114e-02 0.000000000000000000e+00 1.793500044777360941e-02 4.981944568826002229e-03 3.088805632672121312e-02 9.963889137652004024e-04
1.641975308641975051e+00 2.575208351678985874e+00 8.832650596459936179e-03 2.453514054572204436e-02 0.000000000000000000e+00 1.373967870560434401e-02 6.869839352802172006e-03 2.944216865486645393e-02 9.814056218288816531e-04
1.666666666666666519e+00 2.355286256334021555e+00 1.256926163068238129e-02 2.900598837849780245e-02 0.000000000000000000e+00 1.353612790996564126e-02 6.768063954982820631e-03 3.480718605419735878e-02 9.668662792832600746e-04
1.691358024691357986e+00 2.028407822337212618e+00 8.574762987804093392e-03 2.381878607723358909e-02 0.000000000000000000e+00 1.238576876016146688e-02 9.527514430893435898e-04 1.810227741869752799e-02 9.527514430893435898e-04
1.716049382716049454e+00 1.790754599065331298e+00 4.695213946159757477e-03 2.253702694156683312e-02 0.000000000000000000e+00 9.390427892319514955e-03 4.695213946159757477e-03 2.629319809849463979e-02 2.817128367695854139e-03
1.740740740740740478e+00 1.580209217939239963e+00 3.702892133425284005e-03 2.036590673383906203e-02 0.000000000000000000e+00 6.480061233494247008e-03 1.851446066712642002e-03 2.314307583390802503e-02 4.628615166781605006e-03
1.765432098765431945e+00 1.273322322000139506e+00 8.214982722581545826e-03 1.277886201290462549e-02 0.000000000000000000e+00 6.389431006452312746e-03 0.000000000000000000e+00 1.734274130322770516e-02 9.127758580646161066e-04
1.790123456790123413e+00 1.275563344106836139e+00 4.500929231146210546e-03 1.260260184720938918e-02 0.000000000000000000e+00 3.600743384916968524e-03 9.001858462292421309e-04 1.530315938589711482e-02 9.001858462292421309e-04
1.814814814814814881e+00 1.048655273724679704e+00 1.775876839499881087e-03 1.065526103699928652e-02 0.000000000000000000e+00 6.215568938249584237e-03 8.879384197499405433e-04 7.991445777749465323e-03 0.000000000000000000e+00
1.839506172839505904e+00 9.583656428680936701e-01 3.504079132972920223e-03 1.138825718216199094e-02 0.000000000000000000e+00 5.256118699459379900e-03 1.752039566486460111e-03 1.226427696540522035e-02 0.000000000000000000e+00
1.864197530864197372e+00 8.073653586412332661e-01 1.728833744413775780e-03 1.123741933868954365e-02 0.000000000000000000e+00 8.644168722068878898e-04 0.000000000000000000e+00 6.915334977655103119e-03 1.728833744413775780e-03
1.888888888888888840e+00 7.370933517359441467e-01 2.559351915749805920e-03 4.265586526249676678e-03 0.000000000000000000e+00 3.412469220999741083e-03 8.531173052499352706e-04 1.023740766299922368e-02 0.000000000000000000e+00
1.913580246913580307e+00 6.400030984158925351e-01 2.526328020062734020e-03 8.421093400209113400e-03 0.000000000000000000e+00 1.684218680041822680e-03 8.421093400209113400e-04 1.347374944033458144e-02 1.684218680041822680e-03
1.938271604938271331e+00 5.520375367831350522e-01 8.313818325047213700e-04 9.145200157551935938e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.662763665009442740e-03 5.819672827533049590e-03 1.662763665009442740e-03
1.962962962962962798e+00 5.368844264020063983e-01 8.209241993914470409e-04 5.746469395740128744e-03 0.000000000000000000e+00 1.641848398782894082e-03 1.641848398782894082e-03 1.641848398782894082e-03 8.209241993914470409e-04
1.987654320987654266e+00 4.710320286682142532e-01 2.432179149749815437e-03 6.485811065999508122e-03 0.000000000000000000e+00 4.864358299499630875e-03 2.432179149749815437e-03 5.675084682749569932e-03 8.107263832499385153e-04
2.049999999999999822e+00 3.194744345478774949e-01 3.881827880290127488e-04 3.299553698246608744e-03 0.000000000000000000e+00 1.358639758101544675e-03 5.822741820435191774e-04 2.329096728174076709e-03 5.822741820435191774e-04
2.150000000000000355e+00 1.996839344141335681e-01 5.551916619484715317e-04 2.220766647793886127e-03 1.850638873161571682e-04 7.402555492646286728e-04 3.701277746323143364e-04 9.253194365807858139e-04 5.551916619484715317e-04
2.250000000000000000e+00 1.243176944373364651e-01 0.000000000000000000e+00 3.536776513153242602e-04 0.000000000000000000e+00 5.305164769729863632e-04 0.000000000000000000e+00 1.061032953945972726e-03 1.768388256576621301e-04
2.349999999999999645e+00 6.840276277566560703e-02 3.386275384933940631e-04 6.772550769867881262e-04 0.000000000000000000e+00 3.386275384933940631e-04 1.693137692466970315e-04 6.772550769867881262e-04 0.000000000000000000e+00
2.450000000000000178e+00 4.125036280136874789e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.624030031549950743e-04 1.624030031549950743e-04 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 2.215686462651874494e-02 1.560342579332305913e-04 1.560342579332305913e-04 0.000000000000000000e+00 4.681027737996917740e-04 0.000000000000000000e+00 4.681027737996917740e-04 0.000000000000000000e+00
2.650000000000000355e+00 1.276242468189725358e-02 0.000000000000000000e+00 1.501461727282029789e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 1.012804183312064794e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 3.769459178492254574e-03 1.396095992034168491e-04 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00
2.950000000000000178e+00 3.776557971672088974e-03 1.348770704168603205e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 2.217732813575588446e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 8.841941282883064492e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 9.794150344116670653e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.224268793014583832e-04 0.000000000000000000e+00 1.224268793014583832e-04 0.000000000000000000e+00
3.350000000000000089e+00 3.563170367728981324e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 2.306593378143418228e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 2.241618916787256588e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.090102349944487470e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en3.32_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 19.19175 6.3904 1.99765 5e-05 8.5409 0.26245 2.2142 0.22805
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.431983178832763315e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.033904809736171160e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 9.763415688202401554e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.356275391981057510e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 8.739214238557640613e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.223559607770178133e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 7.710303581387898930e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.061798329287126563e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.508485802844748491e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.975445114435997596e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.505129408607631092e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.588588116708882580e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.670594693902916816e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.255645845794879278e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 3.872995592250557451e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.308792016986205198e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.220148143152911757e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.328660332351174134e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.669951219915943952e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.571937437837648588e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.269484671356346084e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.975593352963877081e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.903320219236345778e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.471705746053184427e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.638672594880112854e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.039576791397209377e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.303858374895074590e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.734597302315768985e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.109144370996255446e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.436131109216937851e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 9.347002889188159358e+00 9.480713420981723871e+00 0.000000000000000000e+00 1.202758069324007728e+01 1.232047042954978799e+00 1.106613829796254933e+01 1.066500670258185846e+00
5.308641975308641126e-01 0.000000000000000000e+00 7.780013185195485015e+00 9.261342266106680654e+00 0.000000000000000000e+00 1.012342722303040965e+01 1.104925789859990903e+00 1.028430927485068302e+01 8.469074048652127651e-01
5.555555555555555802e-01 0.000000000000000000e+00 6.494440797945685517e+00 8.316016868115355010e+00 0.000000000000000000e+00 8.365327048358802031e+00 1.189245523518414949e+00 9.574876763742166119e+00 9.136886339226846232e-01
5.802469135802468259e-01 0.000000000000000000e+00 5.768180220843210471e+00 7.851057045894923370e+00 0.000000000000000000e+00 7.209530983778996038e+00 9.192429721228226880e-01 8.053790390199957017e+00 7.026237823174444896e-01
6.049382716049382935e-01 0.000000000000000000e+00 4.597745137465171439e+00 6.808711802642513966e+00 0.000000000000000000e+00 6.060179714793316741e+00 9.163524491819345918e-01 7.418725497010719927e+00 8.257827303674409869e-01
6.296296296296295392e-01 0.000000000000000000e+00 4.038657323053212345e+00 6.132207190136562680e+00 0.000000000000000000e+00 5.021448458701141426e+00 7.831616862194441531e-01 6.733654890337769316e+00 6.577534423477030545e-01
6.543209876543210068e-01 0.000000000000000000e+00 3.635052354905344174e+00 5.427950806376273363e+00 0.000000000000000000e+00 4.364033043964952618e+00 7.462200972468288063e-01 6.043643955919860922e+00 6.156931495435881141e-01
6.790123456790122525e-01 0.000000000000000000e+00 2.952282235324207527e+00 4.803391675479256939e+00 0.000000000000000000e+00 3.621529494457186971e+00 6.692472591329794440e-01 5.301767293982539542e+00 5.126149218890906356e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.580769650202670906e+00 4.321128952912546950e+00 0.000000000000000000e+00 3.132646744877776168e+00 6.114157023993905815e-01 4.527224133496610570e+00 5.289776301657648228e-01
7.283950617283949658e-01 0.000000000000000000e+00 2.314087920298131262e+00 3.707850243231039844e+00 0.000000000000000000e+00 2.683545551932727591e+00 4.800736890102241805e-01 4.172437684208676778e+00 4.004301276997722092e-01
7.530864197530864335e-01 0.000000000000000000e+00 1.908689136906404737e+00 3.209679041882967709e+00 0.000000000000000000e+00 2.587001307757671675e+00 4.172582754447857756e-01 3.577722238685547840e+00 3.701829828305022718e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.553892234562388897e+00 2.952395245668538948e+00 0.000000000000000000e+00 2.192023978889343194e+00 3.418562916037255484e-01 3.126431175939526241e+00 3.729341362949732952e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.516120700245334074e+00 2.580417350748680949e+00 0.000000000000000000e+00 1.783198916315041904e+00 3.433862778039100672e-01 2.787252360186124100e+00 3.072403538245511156e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.248772738474287936e+00 2.144927901809970283e+00 0.000000000000000000e+00 1.675420522758015007e+00 3.000171633775980395e-01 2.503389967144243222e+00 2.824836927905955419e-01
8.518518518518518601e-01 0.000000000000000000e+00 1.104749818241920867e+00 1.948445741077360571e+00 0.000000000000000000e+00 1.380937272802401194e+00 2.402452515697327817e-01 2.205716246695342164e+00 2.534871158294818572e-01
8.765432098765431057e-01 0.000000000000000000e+00 9.357495264922466305e-01 1.766709813279074615e+00 0.000000000000000000e+00 1.125105521047652157e+00 2.389930028369195714e-01 1.895398353268185287e+00 1.911944022695356571e-01
9.012345679012345734e-01 0.000000000000000000e+00 7.885258073579334281e-01 1.466193111187086950e+00 0.000000000000000000e+00 1.063884025800386324e+00 2.181409262985666009e-01 1.575263574336370320e+00 1.913203206061198924e-01
9.259259259259258190e-01 4.751180896397960707e-01 6.334907861863947609e-01 1.324413429362215400e+00 0.000000000000000000e+00 8.301513873926107401e-01 1.653341337574381897e-01 1.437536784038357496e+00 1.966606012062159514e-01
9.506172839506172867e-01 4.311457646602887195e+01 6.594153591761119371e-01 1.130668495039760080e+00 0.000000000000000000e+00 7.017942383005407736e-01 1.729058268276694454e-01 1.281537304722726534e+00 1.288317925382635176e-01
9.753086419753085323e-01 4.092763318426550967e+01 5.402824291007558566e-01 1.014475264427718848e+00 0.000000000000000000e+00 6.361123400727553001e-01 1.123523094154476876e-01 1.183003728550890310e+00 1.453971063023440646e-01
1.000000000000000000e+00 3.858279887479848469e+01 4.270326066834397860e-01 9.233572967155132538e-01 0.000000000000000000e+00 5.688396609783179514e-01 1.192468411116020532e-01 9.958722676617577374e-01 1.256926163068237956e-01
1.024691358024691468e+00 3.618584417652506602e+01 4.057343675594727306e-01 8.492114669849429864e-01 0.000000000000000000e+00 4.780746036359678763e-01 8.492114669849429309e-02 8.633649914346920307e-01 1.195186509089919691e-01
1.049382716049382491e+00 3.407214018399432831e+01 3.485837309251267335e-01 6.725976834590551290e-01 0.000000000000000000e+00 4.345779552943210278e-01 8.138739092084457116e-02 7.202016290920019159e-01 9.981472471424333859e-02
1.074074074074073959e+00 3.247570471246361734e+01 3.060631877179422755e-01 5.731183220992840388e-01 0.000000000000000000e+00 3.435709313108273322e-01 1.050216820600782253e-01 6.916427918528008645e-01 8.401734564806258299e-02
1.098765432098765427e+00 2.890365264421860303e+01 2.405215665542851100e-01 5.778383976974897918e-01 0.000000000000000000e+00 3.255840717990932665e-01 7.332974590069667176e-02 6.071702960577685104e-01 5.719720180254340980e-02
1.123456790123456894e+00 2.682974238229810027e+01 2.309322920903498777e-01 4.389147911779320843e-01 0.000000000000000000e+00 2.682257057198473849e-01 6.454629282028412351e-02 5.307139631890027687e-01 4.016213775484345910e-02
1.148148148148147918e+00 2.465836499137899196e+01 1.740359302709883760e-01 4.449144346443816289e-01 0.000000000000000000e+00 2.512292864395719305e-01 5.473710710135925445e-02 4.645636525782028681e-01 5.193007596795621433e-02
1.172839506172839386e+00 2.255780449886100669e+01 1.497624978910859772e-01 3.531097427340284534e-01 0.000000000000000000e+00 1.978513733607007719e-01 4.396697185793350254e-02 4.066944896858848968e-01 3.984506824625223820e-02
1.197530864197530853e+00 2.038104278261107538e+01 1.507115272449782439e-01 3.175707181233470289e-01 0.000000000000000000e+00 1.843524931478751627e-01 3.633224317512868257e-02 3.781244567485614883e-01 3.364096590289692573e-02
1.222222222222222321e+00 1.862448144703015984e+01 1.054763213763565549e-01 2.755568895957314912e-01 0.000000000000000000e+00 1.608513900989437528e-01 2.636908034408913873e-02 2.900598837849805434e-01 3.955362051613370983e-02
1.246913580246913344e+00 1.725281932513139438e+01 1.266499096526499391e-01 2.442533971872534737e-01 0.000000000000000000e+00 1.227728716020586169e-01 3.101630440473059774e-02 2.662232794739376462e-01 2.326222830354795004e-02
1.271604938271604812e+00 1.522349730834003090e+01 7.476786324748703472e-02 2.306398493397057714e-01 0.000000000000000000e+00 1.115181689115060937e-01 2.534503838897865513e-02 2.661229030842758858e-01 2.534503838897865513e-02
1.296296296296296280e+00 1.357355944734931796e+01 7.831616862194404338e-02 1.914395232980854455e-01 0.000000000000000000e+00 1.118802408884914945e-01 1.864670681474858357e-02 2.225173679893330814e-01 1.740359302709867592e-02
1.320987654320987748e+00 1.239762027577608094e+01 6.953304690733411175e-02 1.634636541330310722e-01 0.000000000000000000e+00 1.232076796077323788e-01 3.537646246162613056e-02 1.976202385787390603e-01 2.317768230244470623e-02
1.345679012345678771e+00 1.104928574731933288e+01 5.029478718840489637e-02 1.281319578371267476e-01 1.197494933057259396e-03 7.304719091649282403e-02 2.155490879503066740e-02 1.508843615652146752e-01 1.676492906280162981e-02
1.370370370370370239e+00 9.931807209924015112e+00 5.526816704551607007e-02 1.175918447776937714e-01 0.000000000000000000e+00 6.702735152328544166e-02 2.234245050776181504e-02 1.587489904498865789e-01 1.646285826887712578e-02
1.395061728395061706e+00 8.887383501139195729e+00 5.313486366680569145e-02 8.085740123209561592e-02 0.000000000000000000e+00 6.006549805812817083e-02 2.194700890585452382e-02 1.397677935583367115e-01 5.775528659435400641e-03
1.419753086419753174e+00 7.907662996943320088e+00 4.313064358889711486e-02 7.718115168539482762e-02 0.000000000000000000e+00 4.426566052544703839e-02 1.475522017514901106e-02 1.146367105915423179e-01 1.362020323859908753e-02
1.444444444444444198e+00 6.998252503781474232e+00 3.012160331613259953e-02 7.920866057205239175e-02 0.000000000000000000e+00 3.681529294193984503e-02 1.227176431397994892e-02 1.171395684516267771e-01 6.693689625807244629e-03
1.469135802469135665e+00 6.168769360361531895e+00 2.961535788224775242e-02 8.116801789949383561e-02 0.000000000000000000e+00 3.948714384299700092e-02 7.678055747249417327e-03 9.762099450074258888e-02 9.871785960749250230e-03
1.493827160493827133e+00 6.253427403600682943e+00 2.265343720469455494e-02 6.580284140411275795e-02 0.000000000000000000e+00 2.804711272962183075e-02 3.236205314956365053e-03 6.688157650909822005e-02 4.314940419941820648e-03
1.518518518518518601e+00 4.868761268800576580e+00 2.440747802580934059e-02 6.791646059355642417e-02 0.000000000000000000e+00 3.077464620645525492e-02 8.489557574194553022e-03 6.261048710968483699e-02 3.183584090322957600e-03
1.543209876543209624e+00 4.377351718175899187e+00 1.775166488764081188e-02 5.429921024454836820e-02 0.000000000000000000e+00 2.297274279577046427e-02 5.221077908129650655e-03 5.429921024454836820e-02 5.221077908129650655e-03
1.567901234567901092e+00 3.792475882086267180e+00 1.644433986812473755e-02 3.905530718679624952e-02 0.000000000000000000e+00 1.747211110988253213e-02 7.194398692304572462e-03 6.474958823074114522e-02 6.166627450546776149e-03
1.592592592592592560e+00 3.421020233989570780e+00 1.720122566631845928e-02 3.035510411703257194e-02 0.000000000000000000e+00 1.517755205851628597e-02 3.035510411703257368e-03 4.553265617554885791e-02 9.106531235109771236e-03
1.617283950617284027e+00 2.968242574106532139e+00 1.992777827530400891e-02 2.690250067166041412e-02 0.000000000000000000e+00 2.092416718906920867e-02 9.963889137652004024e-04 2.590611175789521090e-02 1.992777827530400805e-03
1.641975308641975051e+00 2.700828271273082670e+00 8.832650596459936179e-03 3.238638552035309759e-02 0.000000000000000000e+00 1.570248994926210645e-02 4.907028109144408699e-03 2.453514054572204436e-02 6.869839352802172006e-03
1.666666666666666519e+00 2.443271087748798198e+00 9.668662792832599662e-03 2.417165698208150262e-02 0.000000000000000000e+00 1.063552907211585963e-02 2.900598837849780332e-03 2.127105814423171926e-02 3.867465117133040298e-03
1.691358024691357986e+00 2.001730781930711078e+00 1.619677453251884211e-02 2.096053174796555854e-02 0.000000000000000000e+00 1.238576876016146688e-02 3.811005772357374359e-03 2.381878607723358909e-02 0.000000000000000000e+00
1.716049382716049454e+00 1.825499182266913545e+00 7.512342313855611617e-03 2.065894136310292978e-02 0.000000000000000000e+00 5.634256735391708279e-03 0.000000000000000000e+00 2.347606973079878478e-02 3.756171156927805808e-03
1.740740740740740478e+00 1.591317894339515870e+00 9.257230333563210012e-03 1.666301460041377802e-02 0.000000000000000000e+00 2.777169100068963004e-03 2.777169100068963004e-03 1.573729156705745702e-02 1.851446066712642002e-03
1.765432098765431945e+00 1.391983183548539671e+00 8.214982722581545826e-03 1.460441372903385771e-02 0.000000000000000000e+00 3.651103432258464426e-03 1.825551716129232213e-03 1.916829301935693911e-02 1.825551716129232213e-03
1.790123456790123413e+00 1.289066131800274739e+00 6.301300923604694591e-03 9.902044308521663549e-03 0.000000000000000000e+00 1.080223015475090427e-02 3.600743384916968524e-03 1.170241600098014673e-02 9.001858462292421309e-04
1.814814814814814881e+00 1.119690347304675093e+00 2.663815259249821630e-03 1.243113787649916847e-02 0.000000000000000000e+00 8.879384197499405433e-04 1.775876839499881087e-03 6.215568938249584237e-03 1.775876839499881087e-03
1.839506172839505904e+00 9.925304144145795648e-01 1.752039566486460111e-03 6.132138482702610173e-03 0.000000000000000000e+00 6.132138482702610173e-03 8.760197832432300557e-04 1.138825718216199094e-02 1.752039566486460111e-03
1.864197530864197372e+00 8.090941923856470597e-01 5.186501233241327773e-03 8.644168722068879332e-03 0.000000000000000000e+00 4.322084361034439666e-03 1.728833744413775780e-03 1.383066995531020624e-02 8.644168722068878898e-04
1.888888888888888840e+00 8.104614399874385811e-01 1.706234610499870541e-03 6.824938441999482165e-03 0.000000000000000000e+00 2.559351915749805920e-03 2.559351915749805920e-03 2.559351915749805920e-03 8.531173052499352706e-04
1.913580246913580307e+00 6.770559093768127035e-01 8.421093400209113400e-04 5.052656040125468040e-03 0.000000000000000000e+00 1.684218680041822680e-03 1.684218680041822680e-03 6.736874720167290720e-03 2.526328020062734020e-03
1.938271604938271331e+00 5.803045190882955007e-01 8.313818325047213700e-04 8.313818325047213700e-03 0.000000000000000000e+00 2.494145497514164110e-03 3.325527330018885480e-03 1.080796382256137868e-02 2.494145497514164110e-03
1.962962962962962798e+00 5.311379570062662037e-01 8.209241993914470409e-04 4.104620996957235313e-03 0.000000000000000000e+00 2.462772598174341014e-03 8.209241993914470409e-04 6.567393595131576327e-03 8.209241993914470409e-04
1.987654320987654266e+00 4.531960482367156096e-01 8.107263832499385153e-04 2.432179149749815437e-03 0.000000000000000000e+00 1.621452766499877031e-03 1.621452766499877031e-03 2.432179149749815437e-03 0.000000000000000000e+00
2.049999999999999822e+00 3.468413211039229060e-01 7.763655760580254975e-04 3.299553698246608744e-03 0.000000000000000000e+00 1.164548364087038355e-03 3.881827880290127488e-04 3.881827880290127705e-03 3.881827880290127488e-04
2.150000000000000355e+00 2.032001482731405628e-01 7.402555492646286728e-04 2.035702760477728877e-03 0.000000000000000000e+00 1.295447211213100096e-03 3.701277746323143364e-04 3.146086084374671941e-03 0.000000000000000000e+00
2.250000000000000000e+00 1.114084601643271361e-01 3.536776513153242602e-04 5.305164769729863632e-04 0.000000000000000000e+00 1.768388256576621301e-04 1.768388256576621301e-04 7.073553026306485204e-04 3.536776513153242602e-04
2.349999999999999645e+00 6.908001785265238670e-02 3.386275384933940631e-04 8.465688462334852119e-04 0.000000000000000000e+00 5.079413077400911488e-04 0.000000000000000000e+00 8.465688462334852119e-04 0.000000000000000000e+00
2.450000000000000178e+00 4.401121385500366551e-02 0.000000000000000000e+00 1.624030031549950743e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.496120126199802971e-04 1.624030031549950743e-04
2.549999999999999822e+00 2.480944701138366321e-02 1.560342579332305913e-04 1.560342579332305913e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.560342579332305913e-04 0.000000000000000000e+00
2.650000000000000355e+00 1.531490961827670395e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 7.813060842693071717e-03 0.000000000000000000e+00 2.893726238034470826e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.893726238034470826e-04 0.000000000000000000e+00
2.849999999999999645e+00 5.305164769729839996e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 2.967295549170927051e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 2.348187684962387868e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.389447915881624482e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 2.448537586029167663e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 2.375446911819320702e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 3.459890067215127749e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 2.122065907891945236e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en4.3_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 14.5913 10.73315 3.2345 0.00405 12.99545 0.7718 3.49365 0.69445
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 6.748243196257543275e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.262355789615135393e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.440214259888680033e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.813220114286787066e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.282122698306365294e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.607656905878247642e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.136582592265336160e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.376521834366881478e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 9.647315403140046897e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.185802970687177549e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 8.327619263466753807e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.015934742956889778e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 7.045050125165347765e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.678339496860681379e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 6.095608457741339947e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.318384903825298693e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 5.215276710453927222e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.279313050805159691e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.366351447134957908e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.329100209677136490e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.719175900202338880e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.531390358652504347e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 3.165871786111328134e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.839865479706243434e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.736590692132514491e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.234084829950008810e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.313149178622024849e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.804565497948009423e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.032204170395070264e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.367223336166721381e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.694303452869869986e+01 1.354615030432412226e+01 0.000000000000000000e+00 2.026669631899585511e+01 3.253622940310047618e+00 1.497557956087912245e+01 2.922530194916461266e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.473133202799597541e+01 1.327428703037840663e+01 0.000000000000000000e+00 1.742079425276507365e+01 3.138717765701182660e+00 1.372657808172219340e+01 2.880699380706404522e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.262340614232229719e+01 1.205778936894158804e+01 0.000000000000000000e+00 1.496709000330493033e+01 2.822282669227848206e+00 1.272492710164704022e+01 2.404596436577477903e+00
5.802469135802468259e-01 0.000000000000000000e+00 1.122809467157876817e+01 1.085039967396938998e+01 0.000000000000000000e+00 1.325265094552903200e+01 2.524446711962676115e+00 1.163633852928890278e+01 2.332822044057918376e+00
6.049382716049382935e-01 0.000000000000000000e+00 9.504492845003321477e+00 9.794848708261550740e+00 0.000000000000000000e+00 1.136383589595968857e+01 2.352148873917581984e+00 1.081508995255422789e+01 2.186992327844093698e+00
6.296296296296295392e-01 0.000000000000000000e+00 8.384436875996401639e+00 8.717152625043878444e+00 0.000000000000000000e+00 1.018877997660002244e+01 2.142177553482597308e+00 9.623163203219313289e+00 1.840174027424118730e+00
6.543209876543210068e-01 0.000000000000000000e+00 7.198684304463632166e+00 8.181330571135198682e+00 0.000000000000000000e+00 8.634480729199280447e+00 1.923425399174169437e+00 8.597539140226665211e+00 1.760882407694662088e+00
6.790123456790122525e-01 0.000000000000000000e+00 6.234441665752968653e+00 7.216953599373725936e+00 0.000000000000000000e+00 7.243058988914373941e+00 1.798898661073753402e+00 7.684477393874423967e+00 1.601921630903408333e+00
7.037037037037037202e-01 0.000000000000000000e+00 5.841653396332753267e+00 6.622525136101264032e+00 0.000000000000000000e+00 6.496578081299890783e+00 1.573193211791690249e+00 7.144632926914226800e+00 1.444956210539383612e+00
7.283950617283949658e-01 0.000000000000000000e+00 4.829497065019904944e+00 5.756459625827664794e+00 0.000000000000000000e+00 5.676816064517212546e+00 1.331817330802557375e+00 6.417943648933918332e+00 1.172530208181653544e+00
7.530864197530864335e-01 0.000000000000000000e+00 4.181141898559546100e+00 5.268153200743911135e+00 0.000000000000000000e+00 5.058454170007556705e+00 1.292430760864874850e+00 5.858734144450377102e+00 1.063473655877223312e+00
7.777777777777776791e-01 0.000000000000000000e+00 3.737628788200732632e+00 4.533221612296675751e+00 0.000000000000000000e+00 4.340538975210939121e+00 1.131233546761419184e+00 4.866790478649401841e+00 9.924191738071790336e-01
8.024691358024691468e-01 0.000000000000000000e+00 3.397716854059741998e+00 4.112602906095951916e+00 0.000000000000000000e+00 3.807370659159143411e+00 1.004053443871082196e+00 4.578483704052134229e+00 8.895913512697787295e-01
8.271604938271603924e-01 0.000000000000000000e+00 3.027445921355762071e+00 3.861259855937657637e+00 0.000000000000000000e+00 3.471627176226491418e+00 8.708290391544566411e-01 4.059972522590352462e+00 9.448592482995782360e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.451636582947824383e+00 3.266957082369516208e+00 0.000000000000000000e+00 2.916993526933290948e+00 9.250388032881837752e-01 3.628270807171240175e+00 6.829018568242011256e-01
8.765432098765431057e-01 0.000000000000000000e+00 2.204250849242050503e+00 3.035211136028878709e+00 0.000000000000000000e+00 2.684075262630019942e+00 7.316862702237999505e-01 3.173091714588639700e+00 6.691804079433748553e-01
9.012345679012345734e-01 0.000000000000000000e+00 1.975784619343574633e+00 2.626631317480281336e+00 0.000000000000000000e+00 2.376305664350778724e+00 6.061456886492957441e-01 2.805435355429926059e+00 5.614446791618845634e-01
9.259259259259258190e-01 3.063032372769381451e-01 1.707292475958388067e+00 2.386032604015239755e+00 0.000000000000000000e+00 2.076248648132881680e+00 5.464728210509010031e-01 2.664490092448819958e+00 5.203674315102528869e-01
9.506172839506172867e-01 2.672073086553483989e+01 1.512078407159619164e+00 2.042661973797467390e+00 6.780620659908606282e-03 1.800254785205734898e+00 5.204126356479855664e-01 2.327448041513628940e+00 4.814240668535110235e-01
9.753086419753085323e-01 2.544779808259890075e+01 1.280485879367234681e+00 1.903380300685231452e+00 8.261199221724094266e-03 1.564671132594543490e+00 4.196689204635840054e-01 2.022341569478058432e+00 4.229734001522736375e-01
1.000000000000000000e+00 2.465992445311954384e+01 1.195691298713631445e+00 1.629169680592292835e+00 1.611443798805433205e-03 1.419681986747586722e+00 4.221982752870234723e-01 1.692015988745704913e+00 3.448489729443626750e-01
1.024691358024691468e+00 2.356090036734891768e+01 9.923193253101832978e-01 1.547452006505896094e+00 3.145227655499788569e-03 1.141717638946423197e+00 3.365393591384773786e-01 1.663825429759388186e+00 3.050870825834794964e-01
1.049382716049382491e+00 2.241838717081905585e+01 8.660846882897422772e-01 1.400477368298306491e+00 7.678055747249487584e-03 1.025788247832531530e+00 3.101934521888792817e-01 1.488007203816950730e+00 2.825524514987811653e-01
1.074074074074073959e+00 2.103734322637738430e+01 8.581771734052107137e-01 1.209249653434615102e+00 6.001238974861613194e-03 9.271914216161192268e-01 2.565529661753339630e-01 1.347278149856432128e+00 2.490514174567569350e-01
1.098765432098765427e+00 1.979463160843405944e+01 6.878330165485347925e-01 1.067681100314143539e+00 4.399784754041800687e-03 8.286261286778724422e-01 2.229224275381178899e-01 1.240739300639787768e+00 2.463879462263408315e-01
1.123456790123456894e+00 1.861084776318192269e+01 6.239474972627465643e-01 9.968816335577215249e-01 7.171810313364903287e-03 7.329590140258930298e-01 2.323666541530228502e-01 1.039912495437910867e+00 2.051137749622362338e-01
1.148148148148147918e+00 1.736710162236460064e+01 5.810554446144289287e-01 8.982499626889722810e-01 4.210546700104557567e-03 6.877226276837444807e-01 2.021062416050187771e-01 9.866714433911680793e-01 1.880710859380035904e-01
1.172839506172839386e+00 1.594489713785369567e+01 5.069941442367956741e-01 7.378207464909465330e-01 2.747935741120843909e-03 5.784404735059376357e-01 2.033472448429424484e-01 7.790397826077591903e-01 1.703720159494923059e-01
1.197530864197530853e+00 1.514650848812031292e+01 4.736647999127887587e-01 7.091515612330672180e-01 5.382554544463508464e-03 5.476749248991620300e-01 1.762786613311798922e-01 7.266448635025736236e-01 1.466746113366306226e-01
1.222222222222222321e+00 1.404944600733069393e+01 3.691671248172479491e-01 6.209918421032991631e-01 6.592270086022284682e-03 4.640958140559688361e-01 1.766728383053972340e-01 6.763669108258864027e-01 1.186608615484011225e-01
1.246913580246913344e+00 1.290924436245224882e+01 3.179171201484886633e-01 5.337389049647390804e-01 2.584692033727549812e-03 3.709033068399034128e-01 1.124341034671484246e-01 5.996485518247915980e-01 1.305269477032412750e-01
1.271604938271604812e+00 1.175249430096940273e+01 3.079422164260906536e-01 4.904264928267370038e-01 2.534503838897865687e-03 3.206147356205800159e-01 1.254579400254443589e-01 5.335130580880007578e-01 9.504389395866996715e-02
1.296296296296296280e+00 1.079147079058883030e+01 2.722419194953293320e-01 4.052550947738692289e-01 3.729341362949716455e-03 3.120215607001262659e-01 1.006922167996423534e-01 4.400622808280665876e-01 9.447664786139281512e-02
1.320987654320987748e+00 1.001031899862427643e+01 1.927407265150664906e-01 4.025597452529869891e-01 3.659634047754427300e-03 2.793520656452546103e-01 1.036896313530420999e-01 4.171982814440047260e-01 9.759024127345139465e-02
1.345679012345678771e+00 9.118923915231029298e+00 2.011791487536195855e-01 3.388910660552044152e-01 3.592484799171778188e-03 2.287215322139365403e-01 6.705971625120651924e-02 3.700259343146931612e-01 7.663967571566460135e-02
1.370370370370370239e+00 8.325502610260718583e+00 1.881469516443100287e-01 3.304330838253194957e-01 1.175918447776937679e-03 2.140171574954026490e-01 8.349020979216256744e-02 3.316090022730964204e-01 7.643469910550095003e-02
1.395061728395061706e+00 7.512807680193569482e+00 1.189758903843692595e-01 2.772253756528992308e-01 2.310211463774160517e-03 1.859720228338199166e-01 5.197975793491860924e-02 2.633641068702542998e-01 4.620422927548320513e-02
1.419753086419753174e+00 6.843017110459491903e+00 1.475522017514901141e-01 2.167882348810354909e-01 2.270033873099847922e-03 1.884128114672873888e-01 4.653569439854688544e-02 2.338134889292843299e-01 4.540067746199696191e-02
1.444444444444444198e+00 6.334461615888922204e+00 1.115614937634540754e-01 2.242386024645426912e-01 3.346844812903622315e-03 1.606485510193738642e-01 5.354951700645795704e-02 2.275854472774463122e-01 4.127775269247800638e-02
1.469135802469135665e+00 5.564396686542327330e+00 1.151708362087412590e-01 1.985325843217349284e-01 1.096865106749916668e-03 1.129771059952414253e-01 4.058400894974691780e-02 2.105981004959840142e-01 3.839027873624708403e-02
1.493827160493827133e+00 5.118598073155983919e+00 1.024798349736182335e-01 1.564165902228909777e-01 0.000000000000000000e+00 9.924362965866186104e-02 5.070054993431638568e-02 1.974085242123382877e-01 3.667699356950547551e-02
1.518518518518518601e+00 4.638482019600549400e+00 7.322243407742802523e-02 1.506896469419533313e-01 1.061194696774319128e-03 1.082418590709805506e-01 3.926420378064981315e-02 1.666075673935681067e-01 3.714181438710117272e-02
1.543209876543209624e+00 4.222807812095261681e+00 6.578558164243360207e-02 1.096426360707226655e-01 1.044215581625930174e-03 9.397940234633371526e-02 3.132646744877790740e-02 1.441017502643783532e-01 2.506117395902232245e-02
1.567901234567901092e+00 3.779114855943416007e+00 5.755518953843657970e-02 1.130548365933575633e-01 0.000000000000000000e+00 7.502730064831911183e-02 2.774982352746049180e-02 1.223047777691777249e-01 3.083313725273387901e-02
1.592592592592592560e+00 3.478694931811932900e+00 6.374571864576840385e-02 1.082665380174161751e-01 1.011836803901085789e-03 7.487592348868034320e-02 2.833143050923040210e-02 1.173730692525259550e-01 2.023673607802171578e-02
1.617283950617284027e+00 3.107737022033660423e+00 5.579777917085122774e-02 8.967500223886804012e-02 0.000000000000000000e+00 6.277250156720762253e-02 2.092416718906920867e-02 1.105991694279372523e-01 2.490972284413001114e-02
1.641975308641975051e+00 2.795043210968655156e+00 4.416325298229967916e-02 8.243807223362606407e-02 0.000000000000000000e+00 7.360542163716612962e-02 1.864670681474875358e-02 9.617775093923040808e-02 1.766530119291987236e-02
1.666666666666666519e+00 2.586367297082720729e+00 3.867465117133039865e-02 7.444870350481101740e-02 9.668662792832600746e-04 5.221077908129604511e-02 1.160239535139912133e-02 1.024878256040255703e-01 1.160239535139912133e-02
1.691358024691357986e+00 2.238965891259957708e+00 2.953529473576965367e-02 6.669260101625405779e-02 0.000000000000000000e+00 3.811005772357374533e-02 1.238576876016146688e-02 8.003112121950486935e-02 1.810227741869752799e-02
1.716049382716049454e+00 2.018941996848695464e+00 3.192745483388634981e-02 7.512342313855611964e-02 1.878085578463902904e-03 3.662266878004610815e-02 1.502468462771122323e-02 6.479395245700464434e-02 1.220755626001536823e-02
1.740740740740740478e+00 1.818120037511814502e+00 3.332602920082755604e-02 6.572633536829879108e-02 0.000000000000000000e+00 2.499452190062066703e-02 1.296012246698849402e-02 4.536042863445972906e-02 1.573729156705745702e-02
1.765432098765431945e+00 1.660339285819536714e+00 1.734274130322770516e-02 5.020267219355388499e-02 1.825551716129232213e-03 3.742381018064926124e-02 8.214982722581545826e-03 4.198768947097233917e-02 1.277886201290462549e-02
1.790123456790123413e+00 1.505110734895292790e+00 2.340483200196029345e-02 4.500929231146210546e-02 0.000000000000000000e+00 2.520520369441877837e-02 5.401115077375452135e-03 5.131059323506680092e-02 4.500929231146210546e-03
1.814814814814814881e+00 1.370088981674158379e+00 2.042258365424863206e-02 4.173310572824720510e-02 8.879384197499405433e-04 2.575021417274827792e-02 1.243113787649916847e-02 4.439692098749702803e-02 8.879384197499406300e-03
1.839506172839505904e+00 1.221171577841062561e+00 1.051223739891875980e-02 3.153671219675627940e-02 0.000000000000000000e+00 3.066069241351305000e-02 1.051223739891875980e-02 3.766885067945888871e-02 7.008158265945840446e-03
1.864197530864197372e+00 1.045944415370334335e+00 2.074600493296531109e-02 2.852575678282730232e-02 8.644168722068878898e-04 1.901717118855153488e-02 4.322084361034439666e-03 3.544109176048240717e-02 3.457667488827551559e-03
1.888888888888888840e+00 9.793786664269257258e-01 1.450299418924889949e-02 2.474040185224812491e-02 8.531173052499352706e-04 1.109052496824915884e-02 7.678055747249417327e-03 2.474040185224812491e-02 5.118703831499611841e-03
1.913580246913580307e+00 8.993727751423332695e-01 1.515796812037640239e-02 2.189484284054369484e-02 0.000000000000000000e+00 1.515796812037640239e-02 5.052656040125468040e-03 3.031593624075280477e-02 3.368437360083645360e-03
1.938271604938271331e+00 8.072717593620845067e-01 6.651054660037770960e-03 3.325527330018885480e-02 8.313818325047213700e-04 1.662763665009442740e-02 4.156909162523606850e-03 1.829040031510387188e-02 4.156909162523606850e-03
1.962962962962962798e+00 6.953227968845556717e-01 1.231386299087170594e-02 2.298587758296051498e-02 0.000000000000000000e+00 7.388317794523023042e-03 4.925545196348682028e-03 2.216495338356906999e-02 3.283696797565788163e-03
1.987654320987654266e+00 6.388523900009515089e-01 1.216089574874907805e-02 1.783598043149864712e-02 0.000000000000000000e+00 2.432179149749815437e-03 4.053631916249692685e-03 2.513251788074809256e-02 5.675084682749569932e-03
2.049999999999999822e+00 4.792116518218162424e-01 5.434559032406178700e-03 1.281003200495742060e-02 3.881827880290127488e-04 7.957747154594761729e-03 2.135005334159570389e-03 1.494503733911699099e-02 1.940913940145063852e-03
2.150000000000000355e+00 2.948067724946383805e-01 4.626597182903928636e-03 1.073370546433711527e-02 0.000000000000000000e+00 4.071405520955457755e-03 2.590894422426200192e-03 9.253194365807857272e-03 1.110383323896943063e-03
2.250000000000000000e+00 1.924006423155363854e-01 2.298904733549607393e-03 4.774648292756877160e-03 3.536776513153242602e-04 3.006260036180256022e-03 7.073553026306485204e-04 4.951487118414539534e-03 1.237871779603634884e-03
2.349999999999999645e+00 1.220752276268685654e-01 1.693137692466970424e-03 4.232844231167425843e-03 0.000000000000000000e+00 1.523823923220273338e-03 1.015882615480182298e-03 3.216961615687243762e-03 1.693137692466970315e-04
2.450000000000000178e+00 7.892785953332760729e-02 6.496120126199802971e-04 2.111239041014935803e-03 0.000000000000000000e+00 9.744180189299704456e-04 1.624030031549950743e-04 3.897672075719881783e-03 1.624030031549950743e-04
2.549999999999999822e+00 4.993096253863379269e-02 1.092239805532614193e-03 1.404308321399075268e-03 0.000000000000000000e+00 3.120685158664611826e-04 1.560342579332305913e-04 4.681027737996917740e-04 0.000000000000000000e+00
2.650000000000000355e+00 2.927850368199958267e-02 1.501461727282029789e-04 6.005846909128119155e-04 0.000000000000000000e+00 3.002923454564059578e-04 1.501461727282029789e-04 1.051023209097420906e-03 0.000000000000000000e+00
2.750000000000000000e+00 1.924327948292923335e-02 4.340589357051706509e-04 4.340589357051706509e-04 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00 8.681178714103413019e-04 0.000000000000000000e+00
2.849999999999999645e+00 1.033111034105284667e-02 4.188287976102505203e-04 5.584383968136673966e-04 0.000000000000000000e+00 4.188287976102505203e-04 0.000000000000000000e+00 2.792191984068336983e-04 0.000000000000000000e+00
2.950000000000000178e+00 8.497255436262200409e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.348770704168603205e-04 4.046312112505809615e-04 5.395082816674412821e-04 0.000000000000000000e+00
3.049999999999999822e+00 5.609559469632371259e-03 1.304548713867993411e-04 1.304548713867993411e-04 0.000000000000000000e+00 2.609097427735986821e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.304548713867993411e-04
3.150000000000000355e+00 2.147328597271601532e-03 1.263134468983295082e-04 1.263134468983295082e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.263134468983295082e-04 0.000000000000000000e+00
3.250000000000000000e+00 2.326110706727709497e-03 0.000000000000000000e+00 1.224268793014583832e-04 0.000000000000000000e+00 1.224268793014583832e-04 0.000000000000000000e+00 2.448537586029167663e-04 0.000000000000000000e+00
3.350000000000000089e+00 1.068951110318694343e-03 1.187723455909660351e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.187723455909660351e-04 0.000000000000000000e+00
3.450000000000000178e+00 4.613186756286836456e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 5.604047291968141742e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.120809458393628294e-04 1.120809458393628294e-04
3.650000000000000355e+00 1.090102349944487470e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 2.122065907891945236e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 2.066947312881746521e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 2.014619532808808837e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en4.3_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 15.4558 11.159 3.443 0.0036 13.4946 0.80575 3.7098 0.72045
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 6.805200409800775674e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.388136302856439386e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.501662330653590232e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.829184564044337264e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.330330650991429025e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.620796618613707096e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.142571475748190721e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.408078643488076693e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 9.896003587711483362e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.240692987116066632e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 8.502898307525391886e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.043656180421482844e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 7.256163275363633147e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.004089357650508418e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 6.271558783245308177e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.661931830180228076e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 5.403815634914163724e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.586776527617237775e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.493277651453281862e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.502836077999381104e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.901492572316865193e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.701075390666716913e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 3.325272876791346022e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.969996891204323219e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.854437879201725892e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.372816328651738615e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.476131475483909128e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.911456484850933535e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.039567228983458236e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.495742176982220073e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.804455462395043952e+01 1.450759269960165021e+01 0.000000000000000000e+00 2.140323583924114459e+01 3.361864799381027780e+00 1.585106518571793188e+01 3.056240726710024891e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.562073657862503495e+01 1.352926990496148107e+01 0.000000000000000000e+00 1.826163063680688126e+01 3.169072869818215565e+00 1.459473405946932978e+01 2.701604266415911670e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.330794746805484863e+01 1.242036422367281112e+01 0.000000000000000000e+00 1.588367923606546483e+01 2.839686262254947025e+00 1.315131513081095882e+01 2.688855122686757859e+00
5.802469135802468259e-01 0.000000000000000000e+00 1.162522985288862820e+01 1.143360518498387002e+01 0.000000000000000000e+00 1.367478064873951382e+01 2.516115204662469296e+00 1.222509837850352099e+01 2.377256749659021562e+00
6.049382716049382935e-01 0.000000000000000000e+00 1.022372296500076949e+01 1.044215581625925360e+01 0.000000000000000000e+00 1.166751083551416635e+01 2.581236986213065521e+00 1.102286754277571212e+01 2.290881122954836258e+00
6.296296296296295392e-01 0.000000000000000000e+00 8.750424199948625414e+00 9.295566158003337520e+00 0.000000000000000000e+00 1.052149572564749924e+01 2.326450891416584010e+00 1.007872784422278123e+01 1.927191992559612599e+00
6.543209876543210068e-01 0.000000000000000000e+00 7.627206736545970145e+00 8.654182909984674765e+00 0.000000000000000000e+00 9.016210481916305142e+00 2.026861848297492052e+00 9.053152070888920377e+00 1.758419635096487799e+00
6.790123456790122525e-01 0.000000000000000000e+00 6.649754681172370674e+00 7.698716697260231889e+00 0.000000000000000000e+00 7.900440161892513302e+00 1.829750485076337529e+00 8.318126394542883162e+00 1.684984233987288693e+00
7.037037037037037202e-01 0.000000000000000000e+00 5.873712646645830482e+00 7.020975818563788273e+00 0.000000000000000000e+00 6.796561066372251325e+00 1.536554068576745591e+00 7.499574626809003774e+00 1.300689584130538590e+00
7.283950617283949658e-01 0.000000000000000000e+00 5.214440944687089186e+00 6.185649928445100088e+00 0.000000000000000000e+00 6.086095476807034999e+00 1.528713912931174645e+00 6.851558593846378997e+00 1.289783228999818787e+00
7.530864197530864335e-01 0.000000000000000000e+00 4.636916322506927202e+00 5.597680249043895273e+00 0.000000000000000000e+00 5.289551061023130885e+00 1.395140490205129868e+00 5.899390078980894181e+00 1.223957607971371653e+00
7.777777777777776791e-01 0.000000000000000000e+00 3.890946155344221502e+00 5.107125810928384801e+00 0.000000000000000000e+00 4.622311433744918929e+00 1.178886241954665737e+00 5.465556953034108822e+00 1.131233546761419184e+00
8.024691358024691468e-01 0.000000000000000000e+00 3.449927633141038008e+00 4.544345886960517333e+00 0.000000000000000000e+00 4.044327271912719013e+00 1.004053443871082196e+00 4.711018758643117366e+00 9.940129094323713055e-01
8.271604938271603924e-01 0.000000000000000000e+00 2.996275306978868791e+00 3.980097823249563405e+00 0.000000000000000000e+00 3.779436993198312944e+00 9.019996535313499209e-01 4.545065208830754599e+00 8.786216927486799610e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.735390817085304072e+00 3.705830297835484455e+00 0.000000000000000000e+00 3.168588947868522965e+00 8.720713462491875845e-01 3.806090127230727482e+00 7.491111781229463640e-01
8.765432098765431057e-01 0.000000000000000000e+00 2.509426529787655458e+00 3.231920761440804757e+00 0.000000000000000000e+00 2.832986287474561937e+00 7.353630856520602110e-01 3.450691279422292812e+00 6.691804079433748553e-01
9.012345679012345734e-01 0.000000000000000000e+00 2.084855082492858003e+00 2.944902505030649209e+00 0.000000000000000000e+00 2.406702350802218504e+00 6.812433845881464833e-01 3.000331756795039162e+00 5.739609618183596496e-01
9.259259259259258190e-01 3.097839558823579087e-01 1.851742298083307814e+00 2.382551885409819992e+00 0.000000000000000000e+00 2.198073799322572963e+00 5.551746175644504122e-01 2.831564585508967724e+00 5.012234791804441869e-01
9.506172839506172867e-01 2.752253925856903294e+01 1.586665234418613846e+00 2.429157351412257970e+00 5.085465494931454278e-03 1.862975526309889496e+00 5.238029459779398600e-01 2.432547661742212597e+00 4.492161187189451788e-01
9.753086419753085323e-01 2.629539712274779362e+01 1.381272509872268683e+00 2.060343085897989202e+00 0.000000000000000000e+00 1.710068238896887749e+00 5.105421119025490562e-01 2.301570103172332793e+00 4.841062743930319434e-01
1.000000000000000000e+00 2.508373417220537149e+01 1.310103808428817240e+00 1.772588178685976512e+00 1.611443798805433205e-03 1.556654709646048351e+00 4.141410562929963013e-01 2.067482393867370760e+00 3.786892927192768155e-01
1.024691358024691468e+00 2.413962225596087663e+01 1.165306846362671678e+00 1.561605530955645138e+00 3.145227655499788569e-03 1.316277773826661557e+00 3.774273186599746421e-01 1.615074401099141577e+00 3.239584485164782590e-01
1.049382716049382491e+00 2.306027263128911287e+01 9.966116359929835244e-01 1.445010091632353610e+00 1.535611149449897647e-03 1.205454752318169565e+00 3.424412863273271768e-01 1.613927318071842310e+00 3.286207859822780630e-01
1.074074074074073959e+00 2.198403867466180373e+01 8.206694298123256015e-01 1.296267618570108526e+00 1.500309743715403299e-03 1.099727042143390676e+00 2.640545148939109632e-01 1.419293017554771552e+00 2.880594707933574194e-01
1.098765432098765427e+00 2.074058533055304920e+01 8.080937998256774168e-01 1.160076580149021375e+00 4.399784754041800687e-03 9.532866967090567467e-01 2.903857937667588263e-01 1.258338439655954932e+00 2.815862242586752440e-01
1.123456790123456894e+00 1.957760779342351043e+01 7.143123072111443594e-01 1.029871960999199976e+00 8.606172376037883598e-03 7.401308243392580311e-01 2.753975160332122751e-01 1.111630598571559991e+00 2.122855852756011241e-01
1.148148148148147918e+00 1.840289611059031927e+01 6.147398182152654655e-01 8.533374645545237502e-01 2.807031133403038378e-03 7.129859078843717723e-01 2.484222553061689043e-01 1.003513630191586348e+00 2.063167883051233442e-01
1.172839506172839386e+00 1.725428851849777701e+01 5.083681121073561071e-01 8.408683367829782318e-01 0.000000000000000000e+00 5.811884092470585017e-01 1.992253412312611771e-01 8.710956299353075361e-01 1.566323372438880868e-01
1.197530864197530853e+00 1.576415662209750046e+01 5.153795976323809480e-01 7.158797544136465962e-01 5.382554544463508464e-03 6.015004703437970557e-01 1.426376954282829734e-01 8.114200975778739222e-01 1.601309976977893790e-01
1.222222222222222321e+00 1.484315532568777662e+01 4.219052855054262197e-01 6.842776349291131988e-01 3.955362051613371156e-03 4.772803542280134037e-01 1.661252061677615799e-01 7.080098072387933650e-01 1.516222119785125555e-01
1.246913580246913344e+00 1.374151519731251980e+01 3.954578811603151611e-01 5.195230987792375243e-01 3.877038050591324718e-03 4.161354174301355457e-01 1.369886777875601591e-01 6.242031261452033464e-01 1.111417574502846506e-01
1.271604938271604812e+00 1.279290812683697709e+01 2.572521396481333711e-01 5.373148138463474943e-01 3.801755758346798530e-03 3.865118354319245220e-01 1.115181689115060937e-01 6.070136694160388480e-01 6.969885556969131202e-02
1.296296296296296280e+00 1.160198098013656853e+01 2.386778472287818531e-01 4.350898256774669570e-01 6.215568938249527858e-03 3.169940158507258965e-01 1.218251511896907419e-01 4.823281496081633368e-01 9.323353407374292134e-02
1.320987654320987748e+00 1.044825520633889049e+01 2.769123096134183393e-01 4.428157197782857102e-01 3.659634047754427300e-03 2.878912117566815865e-01 9.881011928936953015e-02 4.489151098578764154e-01 6.221377881182526409e-02
1.345679012345678771e+00 9.777546128412522464e+00 2.371039967453373587e-01 3.784083988460939518e-01 2.394989866114518792e-03 2.790163194023414506e-01 8.262715038095089226e-02 3.796058937791512156e-01 8.382464531400815599e-02
1.370370370370370239e+00 8.760592435938185929e+00 1.999061361220794142e-01 3.186738993475500825e-01 2.351836895553875359e-03 2.116653205998487719e-01 8.349020979216256744e-02 3.233775731386578367e-01 6.232367773217769441e-02
1.395061728395061706e+00 8.104221814919755573e+00 1.859720228338199166e-01 2.737600584572379980e-01 1.155105731887080258e-03 2.032986088121261081e-01 5.082465220303152703e-02 3.465317195661240524e-01 4.851444073925736955e-02
1.419753086419753174e+00 7.346964630287658338e+00 1.464171848149402044e-01 2.372185397389341144e-01 1.135016936549923961e-03 1.736575912921383691e-01 6.923603312954536293e-02 2.837542341374810206e-01 5.221077908129650308e-02
1.444444444444444198e+00 6.661336792615842661e+00 1.439143269548557591e-01 2.387415966537917156e-01 1.115614937634540772e-03 1.617641659570084045e-01 5.578074688172703771e-02 2.621695103441170627e-01 3.904652281720892570e-02
1.469135802469135665e+00 6.207159639097779014e+00 1.085896455682417577e-01 1.831764728272360920e-01 2.193730213499833336e-03 1.206551617424908435e-01 3.290595320249750655e-02 2.204698864567332661e-01 4.168087405649683469e-02
1.493827160493827133e+00 5.627761042709119366e+00 1.100309807085164127e-01 1.801487625325710051e-01 3.236205314956365053e-03 1.316056828082255159e-01 3.559825846452002035e-02 2.168257561020764668e-01 4.422813930440365471e-02
1.518518518518518601e+00 5.152100252839320049e+00 9.126274392259145496e-02 1.888926560258288034e-01 4.244778787097276511e-03 1.018746908903346432e-01 3.183584090322957860e-02 1.814642931484085897e-01 3.077464620645525492e-02
1.543209876543209624e+00 4.517276606113774129e+00 1.023331269993411619e-01 1.357480256113709205e-01 2.088431163251860349e-03 9.920048025446336071e-02 2.819382070390011319e-02 1.367922411929968496e-01 3.445911419365569467e-02
1.567901234567901092e+00 4.055585319976263037e+00 6.783290195601453243e-02 1.428602026043336581e-01 0.000000000000000000e+00 1.068882091428107889e-01 2.980536601097608443e-02 1.284714052197244993e-01 3.597199346152286231e-02
1.592592592592592560e+00 3.880394142960664094e+00 5.463918741065863088e-02 1.234440900759324611e-01 0.000000000000000000e+00 8.499429152769120976e-02 2.023673607802171578e-02 1.487400101734596136e-01 2.023673607802171578e-02
1.617283950617284027e+00 3.346870361337308530e+00 5.081583460202522551e-02 1.135883361692328480e-01 9.963889137652004024e-04 7.273639070485962699e-02 2.789888958542561387e-02 1.175738918242936609e-01 2.590611175789521090e-02
1.641975308641975051e+00 3.168958752885459251e+00 4.121903611681303203e-02 8.636369472094158894e-02 9.814056218288816531e-04 5.299590357875961361e-02 1.962811243657763480e-02 1.167872689976369310e-01 1.472108432743322697e-02
1.666666666666666519e+00 2.694656320362445623e+00 4.157525000918017855e-02 8.315050001836035709e-02 1.933732558566520149e-03 4.834331396416300525e-02 1.933732558566519932e-02 1.053884244418753502e-01 1.160239535139912133e-02
1.691358024691357986e+00 2.507641798211152295e+00 4.192106349593111708e-02 7.622011544714749065e-02 1.905502886178687180e-03 4.668482071137784045e-02 2.286603463414424789e-02 8.860588420730895753e-02 2.000778030487621734e-02
1.716049382716049454e+00 2.188908741699678639e+00 2.911032646619049480e-02 5.540352456468513459e-02 0.000000000000000000e+00 3.192745483388634981e-02 1.690277020617512657e-02 7.136725198162831296e-02 2.065894136310292978e-02
1.740740740740740478e+00 2.088431163251859957e+00 3.702892133425284005e-02 5.832055110144822307e-02 0.000000000000000000e+00 4.906332076788501306e-02 1.666301460041377802e-02 6.850350446836775409e-02 1.203439943363217302e-02
1.765432098765431945e+00 1.813685629974392199e+00 2.373217230968002051e-02 5.476655148387696986e-02 0.000000000000000000e+00 3.468548260645541031e-02 8.214982722581545826e-03 6.389431006452313266e-02 1.004053443871077804e-02
1.790123456790123413e+00 1.655441771215576230e+00 2.250464615573105273e-02 4.680966400392058691e-02 0.000000000000000000e+00 2.610538954064801909e-02 1.440297353966787409e-02 4.770984985014983110e-02 5.401115077375452135e-03
1.814814814814814881e+00 1.496176237278649790e+00 2.397433733324839597e-02 4.706073624674685096e-02 8.879384197499405433e-04 2.930196785174803836e-02 1.420701471599904869e-02 4.883661308624673292e-02 1.775876839499881087e-03
1.839506172839505904e+00 1.340310268362141954e+00 1.752039566486460198e-02 4.730506829513442257e-02 0.000000000000000000e+00 1.839641544810783139e-02 1.051223739891875980e-02 3.679283089621566277e-02 7.008158265945840446e-03
1.864197530864197372e+00 1.242167045361297850e+00 1.469508682751709434e-02 3.544109176048240717e-02 8.644168722068878898e-04 1.469508682751709434e-02 2.593250616620663886e-03 4.667851109917194735e-02 4.322084361034439666e-03
1.888888888888888840e+00 1.089430798804167377e+00 1.194364227349909401e-02 2.900598837849779899e-02 0.000000000000000000e+00 1.535611149449883465e-02 6.824938441999482165e-03 3.156534029424760274e-02 1.109052496824915884e-02
1.913580246913580307e+00 9.035833218424378366e-01 1.684218680041822680e-02 2.610538954064825154e-02 0.000000000000000000e+00 1.347374944033458144e-02 2.526328020062734020e-03 3.368437360083645360e-02 8.421093400209113400e-04
1.938271604938271331e+00 8.762764514599763466e-01 9.976581990056656440e-03 2.826698230516052832e-02 0.000000000000000000e+00 1.413349115258026416e-02 5.819672827533049590e-03 2.826698230516052832e-02 3.325527330018885480e-03
1.962962962962962798e+00 7.864453830170062831e-01 9.030166193305917341e-03 1.723940818722038623e-02 1.641848398782894082e-03 1.231386299087170594e-02 7.388317794523023042e-03 2.626957438052630531e-02 4.104620996957235313e-03
1.987654320987654266e+00 7.045212270441965074e-01 8.107263832499385370e-03 2.675397064724796894e-02 0.000000000000000000e+00 1.053944298224919994e-02 4.053631916249692685e-03 9.728716598999261750e-03 3.242905532999754061e-03
2.049999999999999822e+00 5.275404089314283951e-01 6.405016002478710301e-03 1.397458036904446026e-02 7.763655760580254975e-04 6.793198790507723808e-03 3.493645092261115064e-03 1.397458036904446026e-02 2.329096728174076709e-03
2.150000000000000355e+00 3.212709083808488186e-01 3.886341633639300505e-03 9.993449915072486270e-03 0.000000000000000000e+00 4.441533295587772254e-03 1.850638873161571628e-03 1.128889712628558702e-02 1.480511098529257346e-03
2.250000000000000000e+00 2.127371072661675411e-01 2.122065907891945453e-03 3.713615338810904651e-03 0.000000000000000000e+00 3.713615338810904651e-03 7.073553026306485204e-04 5.128325944072201041e-03 1.061032953945972726e-03
2.349999999999999645e+00 1.366362117820845157e-01 1.523823923220273338e-03 3.724902923427335019e-03 0.000000000000000000e+00 1.862451461713667510e-03 1.693137692466970315e-04 3.555589154180637933e-03 1.185196384726879383e-03
2.450000000000000178e+00 7.681662049231267886e-02 1.136821022084965466e-03 2.923254056789911445e-03 0.000000000000000000e+00 9.744180189299704456e-04 4.872090094649852228e-04 2.760851053634916317e-03 3.248060063099901485e-04
2.549999999999999822e+00 5.445595601869747393e-02 7.801712896661530108e-04 1.092239805532614193e-03 0.000000000000000000e+00 9.362055475993835479e-04 3.120685158664611826e-04 1.248274063465844731e-03 1.560342579332305913e-04
2.650000000000000355e+00 3.318230417293285828e-02 4.504385181846089366e-04 4.504385181846089366e-04 0.000000000000000000e+00 7.507308636410149486e-04 0.000000000000000000e+00 1.351315554553826973e-03 1.501461727282029789e-04
2.750000000000000000e+00 2.228169203286542790e-02 2.893726238034470826e-04 4.340589357051706509e-04 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00 4.340589357051706509e-04 0.000000000000000000e+00
2.849999999999999645e+00 1.382135032113826663e-02 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.188287976102505203e-04 0.000000000000000000e+00
2.950000000000000178e+00 1.011578028126452339e-02 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.046312112505809615e-04 0.000000000000000000e+00
3.049999999999999822e+00 4.565920498537976747e-03 0.000000000000000000e+00 2.609097427735986821e-04 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00 2.609097427735986821e-04 0.000000000000000000e+00
3.150000000000000355e+00 2.778895831763248964e-03 0.000000000000000000e+00 1.263134468983295082e-04 0.000000000000000000e+00 1.263134468983295082e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 1.713976310220417364e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.224268793014583832e-04 1.224268793014583832e-04 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 9.501787647277282808e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.187723455909660351e-04 0.000000000000000000e+00
3.450000000000000178e+00 5.766483445358546248e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 1.120809458393628294e-04 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 2.180204699888974940e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 2.122065907891945236e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.061032953945972618e-04 1.061032953945972618e-04 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.007309766404404418e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.007309766404404418e-04


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en4.3_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 16.36555 11.5297 3.63915 0.0031 14.16505 0.8459 3.8981 0.7724
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 7.152876734137589665e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.716826889345509244e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.538912713421207457e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.903484518890797119e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.370881022744569009e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.697633481828348181e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.199926552180144199e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.483784273155956441e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 1.029033236656232617e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.282599007168159631e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 8.864644419731516223e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.113519175287407847e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 7.550132661930061317e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.389427607609205495e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 6.466827097009355896e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.022708313631984822e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 5.532892283198479788e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.855565353257985350e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.754331546859763336e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.904318965417625265e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.935598000587712164e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.883813117451254016e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 3.387767597206837422e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.376608110110175431e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.931262311278490529e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.593593337338363369e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.525167274756207902e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.086785925414475784e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.156037428472503947e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.580417350748681216e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.846478772387306933e+01 1.513794234948559314e+01 0.000000000000000000e+00 2.263528288219612250e+01 3.664305287961707069e+00 1.607709965613086212e+01 3.103994488064869106e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.596678476555920767e+01 1.448849119505971395e+01 0.000000000000000000e+00 1.933316581213813734e+01 3.214605525993764257e+00 1.529290145416108082e+01 2.947480609763876380e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.438697023573497091e+01 1.320352590989225661e+01 0.000000000000000000e+00 1.656822056179801450e+01 2.978915006471737126e+00 1.402439538100374783e+01 2.752668297119452934e+00
5.802469135802468259e-01 0.000000000000000000e+00 1.199181617409772826e+01 1.238895135540758830e+01 0.000000000000000000e+00 1.427742634345447570e+01 2.879924356771502048e+00 1.251114679581062283e+01 2.677191012466468401e+00
6.049382716049382935e-01 0.000000000000000000e+00 1.045547489255550389e+01 1.110810963107170579e+01 0.000000000000000000e+00 1.254124224054810455e+01 2.602547508287063938e+00 1.181135685951365666e+01 2.274898231399337334e+00
6.296296296296295392e-01 0.000000000000000000e+00 9.098496060490601778e+00 1.009152460380152938e+01 0.000000000000000000e+00 1.088748304959972302e+01 2.234314222449590659e+00 1.082861795553747797e+01 1.998853846200607354e+00
6.543209876543210068e-01 0.000000000000000000e+00 8.107447393189968210e+00 8.910311260194808014e+00 0.000000000000000000e+00 9.865867028286455565e+00 2.172165431589779150e+00 1.004318665535500976e+01 2.085968390653676785e+00
6.790123456790122525e-01 0.000000000000000000e+00 6.901315707654980258e+00 8.187599446839643136e+00 0.000000000000000000e+00 8.097417192062858149e+00 1.972143518934418305e+00 8.681228630880989172e+00 1.760927185378265092e+00
7.037037037037037202e-01 0.000000000000000000e+00 6.068358094975224049e+00 7.339278375243620367e+00 0.000000000000000000e+00 7.169822337874500739e+00 1.703720159494930941e+00 8.129309900815867351e+00 1.605252462104766797e+00
7.283950617283949658e-01 0.000000000000000000e+00 5.225502550424652171e+00 6.510861137129445808e+00 0.000000000000000000e+00 6.519710421719495663e+00 1.577384978176450847e+00 6.968811614664544685e+00 1.391550001785396340e+00
7.530864197530864335e-01 0.000000000000000000e+00 4.722507763623806198e+00 6.096250393549716762e+00 0.000000000000000000e+00 5.629777039462725341e+00 1.305269477032406922e+00 6.261013917699708387e+00 1.305269477032406922e+00
7.777777777777776791e-01 0.000000000000000000e+00 4.122994062372205448e+00 5.181712638187379483e+00 0.000000000000000000e+00 4.877149760213151275e+00 1.185101810892915219e+00 5.589868331799100254e+00 1.091868276819171868e+00
8.024691358024691468e-01 0.000000000000000000e+00 3.451935740028780231e+00 4.781302499714093379e+00 0.000000000000000000e+00 4.132683974973374141e+00 1.084377719380768657e+00 5.020267219355410759e+00 1.008069657646566419e+00
8.271604938271603924e-01 0.000000000000000000e+00 3.113165110892218479e+00 4.282063150025717135e+00 0.000000000000000000e+00 3.709303110850302954e+00 1.026682111038923040e+00 4.708710934309443985e+00 9.740816992779156580e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.752416071133553022e+00 3.736097416143482342e+00 0.000000000000000000e+00 3.333166403668261335e+00 9.061218543456851515e-01 4.036876904329210980e+00 7.812699913251940353e-01
8.765432098765431057e-01 0.000000000000000000e+00 2.443243852078970324e+00 3.452529687136422609e+00 0.000000000000000000e+00 2.869754441757164987e+00 8.125762096455265704e-01 3.538934849700539953e+00 7.059485622259777937e-01
9.012345679012345734e-01 0.000000000000000000e+00 2.265447160821999262e+00 2.903777576302230656e+00 0.000000000000000000e+00 2.537229298505458974e+00 7.617052016654867197e-01 3.277478015616988483e+00 6.401184558597282637e-01
9.259259259259258190e-01 3.150050337904874986e-01 1.884809124834795568e+00 2.692335841292177623e+00 0.000000000000000000e+00 2.309456794696004955e+00 6.126064745538762901e-01 2.941207221579690057e+00 5.499535396563207668e-01
9.506172839506172867e-01 2.913293666529732562e+01 1.790083854215871906e+00 2.424071885917326696e+00 1.695155164977151570e-03 2.008758870497924676e+00 5.085465494931454833e-01 2.581721316260201959e+00 5.102417046581225746e-01
9.753086419753085323e-01 2.810790423199405907e+01 1.422578505980889085e+00 2.184261074223850851e+00 1.652239844344818897e-03 1.744765275628128887e+00 5.022809126808249758e-01 2.313135782082746505e+00 4.609749165722045183e-01
1.000000000000000000e+00 2.707870159512649977e+01 1.289155039044346474e+00 1.901503682590411248e+00 1.611443798805433205e-03 1.509922839480690948e+00 4.882674710380462413e-01 2.215735223357470751e+00 4.141410562929963013e-01
1.024691358024691468e+00 2.604877544284925150e+01 1.192041281434419897e+00 1.613501787271391485e+00 6.290455310999577138e-03 1.355593119520408951e+00 3.585559527269759350e-01 1.877700910333373940e+00 3.632737942102255979e-01
1.049382716049382491e+00 2.433943671878087756e+01 9.612925795556358510e-01 1.507970148759799400e+00 1.535611149449897647e-03 1.202383530019269786e+00 3.593330089712760134e-01 1.670744930601488543e+00 3.086578410394293925e-01
1.074074074074073959e+00 2.365838434864819462e+01 8.881833682795187146e-01 1.335275671906708927e+00 4.500929231146209679e-03 1.125232307786552477e+00 3.300681436173887318e-01 1.477805097559672154e+00 3.015622584867960754e-01
1.098765432098765427e+00 2.241690332184297318e+01 7.787619014653986982e-01 1.231939731131704185e+00 4.399784754041800687e-03 9.386207475289174429e-01 2.742532496686055921e-01 1.207007617525467369e+00 2.815862242586752440e-01
1.123456790123456894e+00 2.041097215183651414e+01 6.755845315189739075e-01 1.095852615882157099e+00 2.868724125345961055e-03 8.290612722249828259e-01 2.624882574691554393e-01 1.153227098389076444e+00 2.596195333438094943e-01
1.148148148148147918e+00 2.028641400110376125e+01 5.936870847147426300e-01 9.291273051564057361e-01 1.403515566701519189e-03 6.975472366506551003e-01 1.950886637715111838e-01 1.061057768426348469e+00 1.950886637715111838e-01
1.172839506172839386e+00 1.821743999576063544e+01 5.111160478484769731e-01 9.123146660521201934e-01 0.000000000000000000e+00 6.402690276811565662e-01 1.951034376195799058e-01 9.315502162399660335e-01 2.074691484546237197e-01
1.197530864197530853e+00 1.701829183095749798e+01 4.467520271904711904e-01 8.046919043972945440e-01 2.691277272231754232e-03 5.396010930824667318e-01 1.668591908783687572e-01 8.221852066668009495e-01 1.507115272449782439e-01
1.222222222222222321e+00 1.573443024131798929e+01 4.192683774710173061e-01 6.565901005678195235e-01 5.273816068817827919e-03 4.983756185032847119e-01 1.516222119785125555e-01 7.291050715140646732e-01 1.450299418924902717e-01
1.246913580246913344e+00 1.464228037106657077e+01 3.282558882833988556e-01 6.177413960608844068e-01 6.461730084318874530e-03 4.445670298011386024e-01 1.550815220236529957e-01 6.733122747860267321e-01 1.447427538887428033e-01
1.271604938271604812e+00 1.334416271179726188e+01 3.282182471372735999e-01 5.297113023296539103e-01 2.534503838897865687e-03 3.649685528012926450e-01 1.317941996226890122e-01 5.727978675909176642e-01 1.279924438643422202e-01
1.296296296296296280e+00 1.216013907079137546e+01 2.635401229817799784e-01 4.835712633958132445e-01 0.000000000000000000e+00 3.667185673567221471e-01 1.218251511896907419e-01 5.308095873265096243e-01 1.180958098267410328e-01
1.320987654320987748e+00 1.122409762446282855e+01 2.451954811995466221e-01 4.184181594599228338e-01 0.000000000000000000e+00 2.781321876293364470e-01 9.149085119386067555e-02 4.452554758101219812e-01 9.637036325753324528e-02
1.345679012345678771e+00 1.032839379761886178e+01 2.287215322139365403e-01 3.927783380427810611e-01 2.394989866114518792e-03 2.586589055403680226e-01 8.142965544789364241e-02 4.418756302981287076e-01 7.903466558177911494e-02
1.370370370370370239e+00 9.497893302694325968e+00 1.893228700920869534e-01 3.174979808997731578e-01 3.527755343330813038e-03 2.104894021520718472e-01 7.290694376217013439e-02 3.715902294975123032e-01 7.055510686661625730e-02
1.395061728395061706e+00 8.500423080957023814e+00 1.767311769787232589e-01 3.014825960225279156e-01 4.620422927548321033e-03 2.171598775947710669e-01 6.122060379001525304e-02 3.407561909066886829e-01 5.428996939869276672e-02
1.419753086419753174e+00 7.875882522719922285e+00 1.554973203073395926e-01 2.769441325181814517e-01 1.135016936549923961e-03 1.940878961500369926e-01 7.491111781229498057e-02 3.212097930436285109e-01 6.356094844679574529e-02
1.444444444444444198e+00 7.151091750237406508e+00 1.260644879527031137e-01 2.577070505935789013e-01 1.115614937634540772e-03 1.472611717677593801e-01 6.582128132043790769e-02 2.443196713419644450e-01 5.243390206882341670e-02
1.469135802469135665e+00 6.297102577851272365e+00 1.173645664222410928e-01 2.193730213499833492e-01 1.096865106749916668e-03 1.327206779167399153e-01 6.032758087124542173e-02 2.424071885917316038e-01 5.264952512399600354e-02
1.493827160493827133e+00 5.838114388181282699e+00 1.078735104985455023e-01 2.179044912070619289e-01 1.078735104985455162e-03 1.240545370733273367e-01 4.746434461936002019e-02 2.276131071519310323e-01 4.638560951437456503e-02
1.518518518518518601e+00 5.252913749032879664e+00 1.071806643742062443e-01 1.793419037548599493e-01 0.000000000000000000e+00 1.039970802838832836e-01 4.244778787097276684e-02 2.005657976903463258e-01 2.759106211613229775e-02
1.543209876543209624e+00 4.729252369183837956e+00 8.458146211170033957e-02 1.608091995703932464e-01 0.000000000000000000e+00 9.189097118308185708e-02 4.072440768341127615e-02 1.597649839887673173e-01 2.401695837739639336e-02
1.567901234567901092e+00 4.317666986624501213e+00 7.091621568128791964e-02 1.315547189449979004e-01 3.083313725273388074e-03 7.708284313183469405e-02 3.288867973624947511e-02 1.572489999889427892e-01 3.186090849449167706e-02
1.592592592592592560e+00 3.990684354585882332e+00 5.868653462626297751e-02 1.285032740954378805e-01 0.000000000000000000e+00 7.285224988087816989e-02 2.731959370532931544e-02 1.345742949188444004e-01 2.428408329362605894e-02
1.617283950617284027e+00 3.509281754281035948e+00 4.483750111943402006e-02 1.165775029105284577e-01 0.000000000000000000e+00 6.476527939473802897e-02 2.192055610283441189e-02 1.275377809619456515e-01 2.192055610283441189e-02
1.641975308641975051e+00 3.157181885423512746e+00 5.495871482241737604e-02 1.059918071575192272e-01 1.962811243657763306e-03 5.888433730973290786e-02 1.962811243657763480e-02 1.010847790483748176e-01 1.472108432743322697e-02
1.666666666666666519e+00 2.860957320399166282e+00 3.867465117133039865e-02 9.378602909047623060e-02 1.933732558566520149e-03 4.834331396416300525e-02 1.740359302709867939e-02 9.475289536975949056e-02 1.353612790996564126e-02
1.691358024691357986e+00 2.573381647784317217e+00 4.287381493902046176e-02 6.859810390243274714e-02 1.905502886178687180e-03 5.049582648373521221e-02 2.000778030487621734e-02 9.051138709348764688e-02 2.191328319105490322e-02
1.716049382716049454e+00 2.310984304299832370e+00 3.568362599081415648e-02 6.761108082470050629e-02 9.390427892319514521e-04 3.098841204465439814e-02 1.690277020617512657e-02 8.451385103087562245e-02 1.690277020617512657e-02
1.740740740740740478e+00 2.098614116618779502e+00 2.499452190062066703e-02 6.017199716816086508e-02 9.257230333563210012e-04 3.888036740096548205e-02 1.851446066712642002e-02 6.294916626822982808e-02 1.110867640027585201e-02
1.765432098765431945e+00 1.808208974826004622e+00 2.464494816774463401e-02 5.841765491613543082e-02 1.825551716129232213e-03 3.468548260645541031e-02 1.004053443871077804e-02 5.841765491613543082e-02 7.302206864516928853e-03
1.790123456790123413e+00 1.695049948449662836e+00 2.160446030950180854e-02 6.121263754358845927e-02 0.000000000000000000e+00 2.160446030950180854e-02 9.902044308521663549e-03 4.861003569637907529e-02 6.301300923604694591e-03
1.814814814814814881e+00 1.504167683056399252e+00 2.131052207399857304e-02 4.262104414799714608e-02 0.000000000000000000e+00 2.397433733324839597e-02 9.767322617249345543e-03 4.883661308624673292e-02 4.439692098749703150e-03
1.839506172839505904e+00 1.382359217957817021e+00 2.890865284702659119e-02 3.328875176324273821e-02 8.760197832432300557e-04 2.890865284702659119e-02 9.636217615675530396e-03 4.029691002918858039e-02 6.132138482702610173e-03
1.864197530864197372e+00 1.153996524396195378e+00 8.644168722068879332e-03 3.803434237710306975e-02 0.000000000000000000e+00 1.988158806075842125e-02 6.050918105448215012e-03 3.803434237710306975e-02 6.915334977655103119e-03
1.888888888888888840e+00 1.122702373708914791e+00 5.971821136749547003e-03 3.327157490474747653e-02 0.000000000000000000e+00 1.706234610499870671e-02 1.023740766299922368e-02 2.900598837849779899e-02 8.531173052499353357e-03
1.913580246913580307e+00 9.953732399047171553e-01 1.431585878035549278e-02 3.031593624075280477e-02 8.421093400209113400e-04 1.768429614043913814e-02 6.736874720167290720e-03 2.273695218056460618e-02 5.052656040125468040e-03
1.938271604938271331e+00 8.845902697850235308e-01 1.496487298508498466e-02 2.161592764512275736e-02 2.494145497514164110e-03 1.413349115258026416e-02 6.651054660037770960e-03 2.411007314263691886e-02 1.662763665009442740e-03
1.962962962962962798e+00 7.823407620200489854e-01 1.395571138965459937e-02 1.970218078539472811e-02 0.000000000000000000e+00 1.313478719026315265e-02 3.283696797565788163e-03 2.134402918417762154e-02 2.462772598174341014e-03
1.987654320987654266e+00 7.410039142904437659e-01 6.485811065999508122e-03 2.351106511424821618e-02 8.107263832499385153e-04 1.621452766499877074e-02 1.621452766499877031e-03 2.107888596449839988e-02 2.432179149749815437e-03
2.049999999999999822e+00 5.265699519613558088e-01 8.151838548609268917e-03 1.669185988524754874e-02 0.000000000000000000e+00 8.345929942623774370e-03 4.852284850362659739e-03 1.630367709721853783e-02 2.135005334159570389e-03
2.150000000000000355e+00 3.423681915348907312e-01 4.811661070220085885e-03 7.217491605330129262e-03 0.000000000000000000e+00 4.256469408271615004e-03 2.035702760477728877e-03 8.698002703859387258e-03 2.775958309742357442e-03
2.250000000000000000e+00 2.125602684405098752e-01 1.945227082234283296e-03 6.366197723675835925e-03 0.000000000000000000e+00 3.006260036180256022e-03 1.237871779603634884e-03 5.835681246702849670e-03 1.768388256576621138e-03
2.349999999999999645e+00 1.310488573969435244e-01 6.772550769867881262e-04 1.862451461713667510e-03 0.000000000000000000e+00 2.370392769453758767e-03 5.079413077400911488e-04 2.539706538700455853e-03 1.354510153973576252e-03
2.450000000000000178e+00 8.509917365321742477e-02 4.872090094649852228e-04 1.624030031549950851e-03 0.000000000000000000e+00 9.744180189299704456e-04 1.624030031549950743e-04 2.923254056789911445e-03 1.624030031549950743e-04
2.549999999999999822e+00 5.117923660209963699e-02 3.120685158664611826e-04 1.872411095198767096e-03 0.000000000000000000e+00 6.241370317329223653e-04 4.681027737996917740e-04 1.248274063465844731e-03 1.560342579332305913e-04
2.650000000000000355e+00 3.528435059112770139e-02 6.005846909128119155e-04 1.201169381825623831e-03 0.000000000000000000e+00 1.501461727282029789e-04 1.501461727282029789e-04 9.008770363692178733e-04 1.501461727282029789e-04
2.750000000000000000e+00 2.213700572096370320e-02 1.446863119017235413e-04 5.787452476068941651e-04 0.000000000000000000e+00 2.893726238034470826e-04 0.000000000000000000e+00 2.893726238034470826e-04 0.000000000000000000e+00
2.849999999999999645e+00 1.451939831715535166e-02 1.396095992034168491e-04 5.584383968136673966e-04 0.000000000000000000e+00 4.188287976102505203e-04 0.000000000000000000e+00 4.188287976102505203e-04 1.396095992034168491e-04
2.950000000000000178e+00 1.065528856293196554e-02 1.348770704168603205e-04 6.743853520843016026e-04 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00 4.046312112505809615e-04 0.000000000000000000e+00
3.049999999999999822e+00 6.000924083792769093e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.304548713867993411e-04
3.150000000000000355e+00 3.284149619356566997e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.526268937966590165e-04 0.000000000000000000e+00 3.789403406949884705e-04 0.000000000000000000e+00
3.250000000000000000e+00 2.693391344632084430e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.897075172058335327e-04 0.000000000000000000e+00
3.350000000000000089e+00 8.314064191367622186e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 4.613186756286836456e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 3.362428375180884612e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 4.360409399777949880e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 3.183098861837917854e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.033473656440873261e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.007309766404404418e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en6.4_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 26.77135 42.7075 11.77295 0.075 48.2578 4.42105
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.855841186975187895e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.450581405082397168e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.062347032264316340e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.386910616363437327e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.572359129132940154e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.790359198583093701e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.167031443399100255e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.328382059148628969e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 8.671159676711705799e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.801822591788702255e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.421571282837881256e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.241223006428128883e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.793992359022469429e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.394146316777449357e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.627694258374420144e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.060967372259374741e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.727373688331753243e+01 1.675370314294035978e+01 0.000000000000000000e+00 3.073582488688701275e+01 6.204367461778605097e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.093670751571837840e+01 1.624429804194717164e+01 0.000000000000000000e+00 2.395001607838677415e+01 6.055697501351734680e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.610105974184800459e+01 1.342727038522926541e+01 0.000000000000000000e+00 1.788233746211692221e+01 5.106793199833749242e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.258525434461214765e+01 1.119355371261405629e+01 0.000000000000000000e+00 1.372972869844468313e+01 4.155779601708790238e+00
7.073170731707316694e-01 0.000000000000000000e+00 9.709375999300934978e+00 9.107873490721505760e+00 0.000000000000000000e+00 1.073156124394205335e+01 3.524601739306306492e+00
7.560975609756097615e-01 0.000000000000000000e+00 7.529509719321960226e+00 7.478159403739445210e+00 0.000000000000000000e+00 8.349820222871221276e+00 2.851021302972100990e+00
8.048780487804878536e-01 0.000000000000000000e+00 5.811281347063717462e+00 5.974642562386448752e+00 0.000000000000000000e+00 6.526746719382876094e+00 2.260708431401670548e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.666652569300838493e+00 4.824500850309950017e+00 0.000000000000000000e+00 5.136375420051922269e+00 1.816975128129089789e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.620098116683979850e+00 3.896314531459427855e+00 0.000000000000000000e+00 3.987784103368051447e+00 1.487374777992399366e+00
9.512195121951219079e-01 1.443684082501844479e+01 2.867817204513642526e+00 3.163139607705395484e+00 2.984093969533391927e-02 3.140501653453762643e+00 1.183004609301226306e+00
1.000000000000000000e+00 1.684943938849422551e+01 2.260055896134994136e+00 2.570988950706475151e+00 3.621570730056075660e-02 2.523027608605732386e+00 9.719512797150494654e-01
1.048780487804878092e+00 1.532907774285363089e+01 1.793447654744823483e+00 2.030811151808188608e+00 3.079814706326756621e-02 2.016500901657579448e+00 7.743089701057875862e-01
1.097560975609756184e+00 1.368969686823270671e+01 1.392394252818596190e+00 1.650123931980364667e+00 3.061840479084445080e-02 1.578482810091107247e+00 6.206915456629438221e-01
1.146341463414634276e+00 1.224789952518042035e+01 1.116834934510909427e+00 1.354205050561393175e+00 3.870783667010287837e-02 1.247758499718610414e+00 4.773017801159009088e-01
1.195121951219512368e+00 1.061066955721399907e+01 8.968031876771550559e-01 1.089540798179459813e+00 2.238595476089093317e-02 1.024839928931519095e+00 4.070421774205900123e-01
1.243902439024390238e+00 9.204144281971926134e+00 6.764551623836766447e-01 8.687163620840391287e-01 2.885229463443366588e-02 7.575038809476766222e-01 3.304899203580583533e-01
1.292682926829268331e+00 7.845720842929656769e+00 5.643568217722603197e-01 7.420434060869612880e-01 1.943447015942041320e-02 6.140787778944138964e-01 2.554244649523825794e-01
1.341463414634146423e+00 6.834173879930665940e+00 4.514120332094136989e-01 5.647514768923806994e-01 1.970063291485048967e-02 4.878946867554331268e-01 2.060053836898563528e-01
1.390243902439024515e+00 5.738252035316333988e+00 3.503828182375889333e-01 4.534089784561431968e-01 2.041748505470209960e-02 4.041253938413449931e-01 1.722578624155326477e-01
1.439024390243902385e+00 4.958775860313526351e+00 2.768353219076775118e-01 3.632188253039307368e-01 1.541752816521054295e-02 3.010952559323470390e-01 1.392112101976363814e-01
1.487804878048780477e+00 4.117256843492712370e+00 2.320137278516798685e-01 3.046002532948802743e-01 1.469274079968104982e-02 2.633728612002528835e-01 1.063578998185867042e-01
1.536585365853658569e+00 3.406244449755386317e+00 1.815446331218585618e-01 2.550118179875463520e-01 1.316464006263769713e-02 2.021409248327594721e-01 8.641949202408939767e-02
1.585365853658536661e+00 2.857733024892453066e+00 1.395321180236989145e-01 1.963328032368860665e-01 1.173057629402778426e-02 1.627874710276487336e-01 7.141245568469546667e-02
1.634146341463414753e+00 2.361335213122631504e+00 1.233876013959403217e-01 1.583274561601629160e-01 8.185908830475005157e-03 1.253841645253244708e-01 5.989689388152442950e-02
1.682926829268292845e+00 1.949354538868355968e+00 9.228172655408627134e-02 1.291168695063475980e-01 7.560897763885220287e-03 1.037200077866305831e-01 4.807955501137268356e-02
1.731707317073170715e+00 1.592990231477716900e+00 7.329073921287189430e-02 1.088998644345500200e-01 6.029058238591004926e-03 8.402999920036212378e-02 3.598594136159005696e-02
1.780487804878048808e+00 1.334948603611994189e+00 6.102098627354757276e-02 8.356026949170478058e-02 5.130893740718714749e-03 6.505240278411227040e-02 3.206808587949196848e-02
1.829268292682926900e+00 1.099052098958350543e+00 4.904890087853722852e-02 6.438782988055249956e-02 3.032113872491392411e-03 5.243773403014525408e-02 2.711066521286421144e-02
1.878048780487804992e+00 9.018164502732709531e-01 3.196575358317893523e-02 5.559261492726771253e-02 2.779630746363385540e-03 4.134700735215535855e-02 2.049977675442997069e-02
1.926829268292682862e+00 7.238804991567813207e-01 3.217246662919028000e-02 4.538011082433154875e-02 3.555904206384188741e-03 3.403508311824866156e-02 1.676354840152546183e-02
1.975609756097560954e+00 6.103863220440188808e-01 2.559791123290663592e-02 3.732340605572193742e-02 3.137808473711136033e-03 2.757968500577683002e-02 1.139519919400359960e-02
2.049999999999999822e+00 4.371714558782741622e-01 1.723531578848816817e-02 2.624115647076126490e-02 1.475094594510248467e-03 1.754586201891137828e-02 1.040329871917754223e-02
2.150000000000000355e+00 2.920308141848960148e-01 1.132590990374881916e-02 1.732197985279231023e-02 1.184408878823405833e-03 1.362070210646916871e-02 7.698657712352138457e-03
2.250000000000000000e+00 1.912688738313273462e-01 7.710172798674068233e-03 1.152989143287956944e-02 4.951487118414538884e-04 8.134585980252457063e-03 3.819718634205501642e-03
2.349999999999999645e+00 1.280689350582016328e-01 3.928079446523371349e-03 7.246629323758632842e-03 2.709020307947152505e-04 4.740785538907516666e-03 2.844471323344510347e-03
2.450000000000000178e+00 8.620351407467138904e-02 2.988215258051909497e-03 5.326818503483839347e-03 3.248060063099902028e-04 3.313021264361899754e-03 1.299224025239960811e-03
2.549999999999999822e+00 5.442474916711084049e-02 2.746202939624858928e-03 3.183098861837904518e-03 1.872411095198767475e-04 2.246893314238520862e-03 1.622756282505598497e-03
2.650000000000000355e+00 3.411321044384772044e-02 1.141110912734342835e-03 1.681637134555873754e-03 6.005846909128120646e-05 1.681637134555873754e-03 7.807600981866556636e-04
2.750000000000000000e+00 2.297618632999370164e-02 1.273239544735167358e-03 9.259923961710308160e-04 5.787452476068942600e-05 6.944942971282731933e-04 5.208707228462048679e-04
2.849999999999999645e+00 1.558043127110132244e-02 1.675315190441002407e-04 8.935014349018678779e-04 1.116876793627334847e-04 6.701260761764009626e-04 1.116876793627334847e-04
2.950000000000000178e+00 1.014275569534789714e-02 3.237049690004647909e-04 8.092624225011620315e-04 0.000000000000000000e+00 5.395082816674412821e-04 2.158033126669765182e-04
3.049999999999999822e+00 7.514200591879642913e-03 3.652736398830382092e-04 1.565458456641592364e-04 5.218194855471974320e-05 1.043638971094394864e-04 1.565458456641592364e-04
3.150000000000000355e+00 4.042030300746544264e-03 1.515761362779954261e-04 4.547284088339862513e-04 0.000000000000000000e+00 5.052537875933180871e-05 0.000000000000000000e+00
3.250000000000000000e+00 3.036186606676167816e-03 0.000000000000000000e+00 2.448537586029167663e-04 0.000000000000000000e+00 9.794150344116670111e-05 0.000000000000000000e+00
3.350000000000000089e+00 2.137902220637388686e-03 9.501787647277283350e-05 1.900357529455456670e-04 0.000000000000000000e+00 4.750893823638641675e-05 4.750893823638641675e-05
3.450000000000000178e+00 1.430087894448919469e-03 4.613186756286836998e-05 9.226373512573673996e-05 4.613186756286836998e-05 1.383956026886051099e-04 4.613186756286836998e-05
3.549999999999999822e+00 1.031144701722137976e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 3.488327519822360121e-04 0.000000000000000000e+00 1.308122819933385181e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 4.244131815783891014e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 3.307115700610794760e-04 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00
3.950000000000000178e+00 3.223391252494094139e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en6.4_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 27.7841 43.12 12.15375 0.07225 48.7949 4.5133
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.787351085384793947e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.467703930479995478e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.044364558604561637e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.345805089432372199e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.571675417181299963e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.776075564115131726e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.174911696565040415e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.331774945928408727e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 8.719008080016293150e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.941972108564718269e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.447522610393616560e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.364558697182705771e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.859854278865254429e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.485503173333570004e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.653673747978506725e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.127500211489352466e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.762727116887062451e+01 1.690658283399034545e+01 0.000000000000000000e+00 3.123204688408675977e+01 6.259149351071517486e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.143398194557390468e+01 1.649846052831777499e+01 0.000000000000000000e+00 2.376390167189113711e+01 6.084196269846379401e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.667038371131815211e+01 1.374885281535291170e+01 0.000000000000000000e+00 1.852764263803891609e+01 5.145318881978345971e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.277302740959159877e+01 1.134020497180645037e+01 0.000000000000000000e+00 1.427818459008650898e+01 4.240004987055773888e+00
7.073170731707316694e-01 0.000000000000000000e+00 9.864364375744715474e+00 9.382332074007365463e+00 0.000000000000000000e+00 1.101985807512467908e+01 3.591947879070568117e+00
7.560975609756097615e-01 0.000000000000000000e+00 7.748287954618896300e+00 7.727143707026096209e+00 0.000000000000000000e+00 8.995367047337129662e+00 2.893741313414698091e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.073145726960700763e+00 6.200429651554591359e+00 0.000000000000000000e+00 6.731454942057762736e+00 2.359211595975923004e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.755704989337456112e+00 5.074076945949052231e+00 0.000000000000000000e+00 5.342380803741779260e+00 1.851373058615336742e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.687706061138180225e+00 4.112153797978986169e+00 0.000000000000000000e+00 4.222423440003216122e+00 1.504728688868343767e+00
9.512195121951219079e-01 1.435417799206930134e+01 2.984093969533391899e+00 3.330866268751582648e+00 2.332395286531846468e-02 3.342185245877399069e+00 1.226908520577119965e+00
1.000000000000000000e+00 1.730719287806797979e+01 2.385342667336933786e+00 2.661365085141207842e+00 2.838528410043951108e-02 2.633958603940783405e+00 9.866333232152767474e-01
1.048780487804878092e+00 1.566567971378752411e+01 1.895797052561136953e+00 2.128805256100403831e+00 3.328688621989524948e-02 2.025522581100354991e+00 7.808419103919352899e-01
1.097560975609756184e+00 1.407138649688750576e+01 1.472656090619838931e+00 1.769030358352576160e+00 2.824027626340022343e-02 1.644773142793615195e+00 6.560662075086767242e-01
1.146341463414634276e+00 1.248612349056921467e+01 1.160950483656982613e+00 1.389782106324355393e+00 2.476163081102169400e-02 1.287035569280920555e+00 5.219865621541814882e-01
1.195121951219512368e+00 1.115803345106261268e+01 9.257411291973310918e-01 1.155879664117221983e+00 2.702694538205124841e-02 1.024566929483215372e+00 4.078611757655006276e-01
1.243902439024390238e+00 9.569519249478890544e+00 7.168483748718837978e-01 9.196013180756766880e-01 2.675394593374758392e-02 8.230772778441167725e-01 3.514734073649192214e-01
1.292682926829268331e+00 8.400234231764029502e+00 5.921203505714323079e-01 7.662733948571477383e-01 2.372519733747427070e-02 6.370467880828197815e-01 2.657726893229830356e-01
1.341463414634146423e+00 7.104875169242129473e+00 4.660050946278214701e-01 6.214211987338642551e-01 2.018706829546408274e-02 5.095410611927380096e-01 2.043028598577087962e-01
1.390243902439024515e+00 6.020341886301988410e+00 3.555458604353296526e-01 4.921317949391988966e-01 1.713191274704888717e-02 3.937993094458634991e-01 1.790636907671000200e-01
1.439024390243902385e+00 5.157389899618297413e+00 2.879450113208439355e-01 3.890658578161954595e-01 1.609771323132277304e-02 3.375985211470367564e-01 1.432923205943097411e-01
1.487804878048780477e+00 4.278219108372800505e+00 2.256541833264447960e-01 3.133720388469286577e-01 1.140332121766290431e-02 2.706095842806927609e-01 1.258751226718943794e-01
1.536585365853658569e+00 3.611358035247450804e+00 1.838802950684555737e-01 2.577721457426155882e-01 1.337697296687379023e-02 2.095725764810227043e-01 9.236481334269996957e-02
1.585365853658536661e+00 2.975861986169153539e+00 1.438539092899196736e-01 2.086807782832311164e-01 9.260981284758777049e-03 1.679324606302924905e-01 7.305885235754146223e-02
1.634146341463414753e+00 2.498099787485445589e+00 1.140037546878348296e-01 1.764961806375586473e-01 9.982815646920738251e-03 1.337697296687379023e-01 6.588658326967687662e-02
1.682926829268292845e+00 2.077502062507539105e+00 9.674071754304422455e-02 1.434631883403862107e-01 7.948636110751128997e-03 1.099238213364851224e-01 4.458990988957950430e-02
1.731707317073170715e+00 1.697745118373235718e+00 7.423277956265174338e-02 1.051317030354306375e-01 6.405874378502942300e-03 8.949383322908523175e-02 3.881206241092959031e-02
1.780487804878048808e+00 1.418142380693647508e+00 6.083774006852189775e-02 8.924090184750049781e-02 5.130893740718714749e-03 6.853408067959997074e-02 3.609950239005667305e-02
1.829268292682926900e+00 1.156305543256570312e+00 5.101085691367871627e-02 7.223565402111846445e-02 4.637350628516247013e-03 5.029741835544544737e-02 2.550542845683935814e-02
1.878048780487804992e+00 9.403838268790628563e-01 4.013091890062137762e-02 5.455025339738144019e-02 3.648265354601943657e-03 4.117328043050764996e-02 2.049977675442997069e-02
1.926829268292682862e+00 7.721391991005667199e-01 3.234179540092285698e-02 5.079863151977412339e-02 2.878589119453866911e-03 3.606702837903962705e-02 1.947280874924674915e-02
1.975609756097560954e+00 6.349933463904904318e-01 2.741453719137098080e-02 3.947032764299797380e-02 2.642365030493588375e-03 2.691909374815343314e-02 1.337697296687379196e-02
2.049999999999999822e+00 4.752133691051174114e-01 2.266987482089434514e-02 2.693988548921348591e-02 1.785640824933458796e-03 1.847750071018100862e-02 1.071384494960075234e-02
2.150000000000000355e+00 3.181618350739374157e-01 1.236226767271929837e-02 1.791418429220401412e-02 1.554536653455720332e-03 1.073370546433711527e-02 7.180478827866897985e-03
2.250000000000000000e+00 2.072551036707800109e-01 8.276057040778586962e-03 1.230798226577328389e-02 9.902974236829077768e-04 8.771205752620041610e-03 4.102660755257761006e-03
2.349999999999999645e+00 1.417494876133347514e-01 4.740785538907516666e-03 8.262511939238815356e-03 6.095295692881093136e-04 4.808511046606196021e-03 3.115373354139225597e-03
2.450000000000000178e+00 8.808738891126934034e-02 3.313021264361899754e-03 4.547284088339862730e-03 3.897672075719881999e-04 3.897672075719882216e-03 1.883874836597943057e-03
2.549999999999999822e+00 5.723336580990898842e-02 1.747583688852182796e-03 2.746202939624858928e-03 1.872411095198767475e-04 1.872411095198767313e-03 1.248274063465844947e-03
2.650000000000000355e+00 4.017911582206712406e-02 1.261227850916905261e-03 2.702631109107654379e-03 4.204092836389684384e-04 2.342280294559967099e-03 6.606431600040932372e-04
2.750000000000000000e+00 2.610141066707093171e-02 8.681178714103414103e-04 1.273239544735167358e-03 1.157490495213788520e-04 7.523688218889625990e-04 7.523688218889625990e-04
2.849999999999999645e+00 1.580380662982678805e-02 5.025945571323006678e-04 8.376575952205011491e-04 0.000000000000000000e+00 3.909068777695672101e-04 1.675315190441002407e-04
2.950000000000000178e+00 9.657198241847199036e-03 2.158033126669765182e-04 4.855574535006971864e-04 0.000000000000000000e+00 4.855574535006971864e-04 2.697541408337206410e-04
3.049999999999999822e+00 8.192565923091000082e-03 1.043638971094394864e-04 5.740014341019171549e-04 0.000000000000000000e+00 3.652736398830382092e-04 1.043638971094394864e-04
3.150000000000000355e+00 4.799910982136521530e-03 2.021015150373272349e-04 2.526268937966590165e-04 0.000000000000000000e+00 5.052537875933180871e-05 0.000000000000000000e+00
3.250000000000000000e+00 2.448537586029167663e-03 1.469122551617500652e-04 1.958830068823334022e-04 0.000000000000000000e+00 1.469122551617500652e-04 9.794150344116670111e-05
3.350000000000000089e+00 2.185411158873775198e-03 4.750893823638641675e-05 4.750893823638641675e-05 0.000000000000000000e+00 1.900357529455456670e-04 4.750893823638641675e-05
3.450000000000000178e+00 1.199428556634577619e-03 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00 4.613186756286836998e-05 4.613186756286836998e-05
3.549999999999999822e+00 9.863123233863927905e-04 0.000000000000000000e+00 1.344971350072353953e-04 4.483237833574513177e-05 4.483237833574513177e-05 4.483237833574513177e-05
3.650000000000000355e+00 3.488327519822360121e-04 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05
3.750000000000000000e+00 2.546479089470334608e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00
3.850000000000000089e+00 2.066947312881746792e-04 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 2.417543439370570604e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en6.4_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 30.49575 46.1955 13.20335 0.0732 51.73835 4.87465
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.981317193404463950e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.665415590930390266e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.168369098007481739e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.474644449064748244e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.662965826028565459e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.887386842502818354e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.241735756976832761e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.407695347957675267e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 9.271579963340234087e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.047838872453635730e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.924813005851673609e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.775766846184406234e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.224809576632081587e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.861238737550172573e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.945925404744259879e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.411655279354103243e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.964273509587961186e+01 1.807738646794815551e+01 0.000000000000000000e+00 3.301182128739367982e+01 6.611409639199194110e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.291300986969390507e+01 1.786523820102009452e+01 0.000000000000000000e+00 2.549476565230054703e+01 6.475036523487212925e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.784060130646027531e+01 1.483345778350703981e+01 0.000000000000000000e+00 1.962615965807859197e+01 5.496865731547790013e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.389372047814969235e+01 1.244157574607906014e+01 0.000000000000000000e+00 1.518137798707209818e+01 4.463449979946887858e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.105399241993670145e+01 1.006917044461685151e+01 0.000000000000000000e+00 1.185522697315945351e+01 3.824430443736237084e+00
7.560975609756097615e-01 0.000000000000000000e+00 8.406348721537687751e+00 8.305374151400640059e+00 0.000000000000000000e+00 9.173151333219452752e+00 3.111656518197642107e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.492696242739924628e+00 6.808068514504403090e+00 0.000000000000000000e+00 7.290855629763393964e+00 2.532301518910926141e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.186825718098417859e+00 5.517428049994013151e+00 0.000000000000000000e+00 5.669543342588750257e+00 2.018011921859822255e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.078169055846928792e+00 4.437539626902943013e+00 0.000000000000000000e+00 4.504786031547228120e+00 1.655129249793194868e+00
9.512195121951219079e-01 1.557902851680536394e+01 3.464292999113478100e+00 3.647797628274439319e+00 2.195195563794679131e-02 3.489674947819854101e+00 1.374055223212731880e+00
1.000000000000000000e+00 1.856952235145419294e+01 2.584692191306687370e+00 2.903781936711628209e+00 2.675394593374758392e-02 2.802312702743390282e+00 1.112246362050555160e+00
1.048780487804878092e+00 1.705470725558035028e+01 2.028944597440717867e+00 2.360257997666777907e+00 2.706503832832604303e-02 2.192268104594409461e+00 8.651479493226980066e-01
1.097560975609756184e+00 1.543643227164049314e+01 1.622775453914756083e+00 1.916474327054118243e+00 3.329379938421921092e-02 1.767841294088853932e+00 6.911436032884791247e-01
1.146341463414634276e+00 1.363426623415153038e+01 1.299843309355587007e+00 1.525828767561922872e+00 2.703856237985127406e-02 1.408851408213303236e+00 5.908637421112762356e-01
1.195121951219512368e+00 1.210452253833101288e+01 1.016376946034108997e+00 1.252248469368374417e+00 2.921094096847963104e-02 1.096092784938744957e+00 4.433511040449618634e-01
1.243902439024390238e+00 1.059377570900128518e+01 8.055036074758707976e-01 1.016125358307236715e+00 2.518018440823301812e-02 8.577000314054371577e-01 3.863584545138253890e-01
1.292682926829268331e+00 9.189223241093225525e+00 6.355324137846831700e-01 8.510783555528004252e-01 2.599675878467925388e-02 7.173086258840625229e-01 2.942934052712233850e-01
1.341463414634146423e+00 7.806558205777236914e+00 5.090546258121243506e-01 6.598495938023379859e-01 1.897097984393010181e-02 5.564820754219496068e-01 2.475956087323185062e-01
1.390243902439024515e+00 6.741525007831867811e+00 4.008398215336917980e-01 5.552617199933926884e-01 1.736659648330983116e-02 4.508274573572728094e-01 1.917366125251909748e-01
1.439024390243902385e+00 5.664581230582649951e+00 3.317035839073974035e-01 4.412133795514663892e-01 1.927191020651317782e-02 3.448538285189005070e-01 1.700462665280574603e-01
1.487804878048780477e+00 4.778430179478359463e+00 2.627149772838492381e-01 3.521871899147427931e-01 1.469274079968104982e-02 2.894689232175968185e-01 1.289452476151113081e-01
1.536585365853658569e+00 3.954912674301447773e+00 2.102095751937309853e-01 2.955674026966398915e-01 1.040431230756850255e-02 2.356895237020620038e-01 1.123241063408926127e-01
1.585365853658536661e+00 3.362971003872070597e+00 1.588772789296394594e-01 2.247331458434796703e-01 1.111317754171053246e-02 1.755470452422052685e-01 8.623002574030950995e-02
1.634146341463414753e+00 2.767236497326428513e+00 1.383618248663214256e-01 1.960624993055233023e-01 9.783159333982324041e-03 1.489436094520574239e-01 6.508795801792321978e-02
1.682926829268292845e+00 2.306849294678723794e+00 1.132195972848453469e-01 1.616868906430839470e-01 8.336374457617036840e-03 1.240762709970907873e-01 6.048718211108176229e-02
1.731707317073170715e+00 1.903486730765153734e+00 9.005905743895313564e-02 1.175666356525245926e-01 6.217466308546973179e-03 9.740697216723591401e-02 5.200062730784741488e-02
1.780487804878048808e+00 1.579582287321261491e+00 7.054978893488232650e-02 9.657075004852723465e-02 5.314139945744382823e-03 7.458120544544702413e-02 3.756547203026201764e-02
1.829268292682926900e+00 1.299528333821899029e+00 5.243773403014525408e-02 7.919167996389282760e-02 3.923912070282978108e-03 5.725344429821981745e-02 3.067785800403055596e-02
1.878048780487804992e+00 1.066857025838596984e+00 4.447409194181416864e-02 6.757977252095981324e-02 3.821992276249655280e-03 4.777490345312068731e-02 2.223704597090708432e-02
1.926829268292682862e+00 8.818642431832788287e-01 3.284978171612060183e-02 5.960372764986830718e-02 2.878589119453866911e-03 3.369642557478350064e-02 2.082743892310739281e-02
1.975609756097560954e+00 6.896572729588266171e-01 2.939631096424117143e-02 4.161724923027401712e-02 1.651478144058492626e-03 3.203867599473476241e-02 1.601933799736738120e-02
2.049999999999999822e+00 5.292484131987560403e-01 1.995259530469125492e-02 3.291790042486028578e-02 2.251460170568274181e-03 2.003023186229705918e-02 1.055857183438914729e-02
2.150000000000000355e+00 3.464395970558462046e-01 1.421290654588087086e-02 2.191156425823300932e-02 9.623322140440173072e-04 1.391680432617501892e-02 7.772683267278601010e-03
2.250000000000000000e+00 2.315881260812742981e-01 8.841941282883106559e-03 1.273239544735167185e-02 9.195618934198430440e-04 8.912676813146171509e-03 4.951487118414539534e-03
2.349999999999999645e+00 1.549559616145771146e-01 6.163021200579771840e-03 8.127060923841458381e-03 6.772550769867881262e-04 5.892119169785057023e-03 3.792628431126013507e-03
2.450000000000000178e+00 9.926071552833300171e-02 3.897672075719882216e-03 5.976430516103818993e-03 2.598448050479921514e-04 3.832710874457884165e-03 2.663409251741919673e-03
2.549999999999999822e+00 6.909196941283451965e-02 2.434134423758397420e-03 3.807235893570827100e-03 4.368959222130456991e-04 2.122065907891936345e-03 1.185860360292552689e-03
2.650000000000000355e+00 4.360244856027015170e-02 1.501461727282030114e-03 2.102046418194842246e-03 3.002923454564060120e-04 1.141110912734342835e-03 7.807600981866556636e-04
2.750000000000000000e+00 2.882151333082333400e-02 5.787452476068942735e-04 1.157490495213788547e-03 1.736235742820682983e-04 1.099615970453099141e-03 3.472471485641365966e-04
2.849999999999999645e+00 1.887521781230196150e-02 7.818137555391344203e-04 1.061032953945968173e-03 5.584383968136674237e-05 6.142822364950342338e-04 3.909068777695672101e-04
2.950000000000000178e+00 1.273239544735161460e-02 4.316066253339530365e-04 4.855574535006971864e-04 0.000000000000000000e+00 4.316066253339530365e-04 3.237049690004647909e-04
3.049999999999999822e+00 7.409836694770203548e-03 1.565458456641592364e-04 2.087277942188789728e-04 5.218194855471974320e-05 1.565458456641592364e-04 2.087277942188789728e-04
3.150000000000000355e+00 4.951487118414516983e-03 2.526268937966590165e-04 3.031522725559908523e-04 0.000000000000000000e+00 5.052537875933180871e-05 2.021015150373272349e-04
3.250000000000000000e+00 3.183098861837917962e-03 9.794150344116670111e-05 1.469122551617500652e-04 0.000000000000000000e+00 1.958830068823334022e-04 9.794150344116670111e-05
3.350000000000000089e+00 1.710321776509911166e-03 9.501787647277283350e-05 1.425268147091592638e-04 0.000000000000000000e+00 4.750893823638641675e-05 4.750893823638641675e-05
3.450000000000000178e+00 1.937538437640471539e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.613186756286836998e-05 0.000000000000000000e+00
3.549999999999999822e+00 7.173180533719221083e-04 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 8.284777859578105422e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 4.244131815783891014e-04 4.244131815783891014e-05 8.488263631567782028e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05
3.850000000000000089e+00 4.547284088339842998e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05 4.133894625763493449e-05
3.950000000000000178e+00 8.058478131235235348e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en7.73_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 22.90155 48.1676 12.4783 0.1323 53.94615 5.38175
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.552513939089975281e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.309115530096357105e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.391573446940462020e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.695402722940928584e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.782437057926045156e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.025303433791287375e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.326874109468726886e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.491058211310329398e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 9.728969539015265866e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.096901493304446689e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.209207451127410593e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.122587165305554890e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.400834803260885764e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.041591808374141692e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.020977263600509843e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.526345221264826790e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.056383523445577666e+01 1.822198517573293586e+01 0.000000000000000000e+00 3.419918688788190764e+01 7.842728150864290981e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.330326851581444103e+01 1.778381314817825398e+01 0.000000000000000000e+00 2.616943037584722376e+01 7.441668222223919216e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.789731967183982064e+01 1.461140003225693462e+01 0.000000000000000000e+00 1.968287802345813731e+01 6.226178297701750353e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.401956311272694933e+01 1.201499894146875036e+01 0.000000000000000000e+00 1.533447001102632079e+01 5.180356642282679225e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.090038786828259809e+01 9.801630985279375707e+00 0.000000000000000000e+00 1.203466292088751999e+01 4.247880829377277401e+00
7.560975609756097615e-01 0.000000000000000000e+00 8.733437286340601347e+00 7.872132833376728200e+00 0.000000000000000000e+00 9.211987706349086480e+00 3.398614164099934776e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.495128419642992590e+00 6.318390231353387065e+00 0.000000000000000000e+00 7.184245208845581487e+00 2.759710059347781019e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.078281137452926863e+00 5.091658110419801098e+00 0.000000000000000000e+00 5.655784170394251298e+00 2.203378547257930808e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.006584173483657807e+00 4.141800062392057669e+00 0.000000000000000000e+00 4.397408708002322086e+00 1.741898804172916870e+00
9.512195121951219079e-01 1.249443575036699627e+01 3.168284597308039352e+00 3.255749420552983331e+00 4.458990988957942103e-02 3.374427180720633412e+00 1.471467026356120922e+00
1.000000000000000000e+00 1.521810122180229996e+01 2.429715065470954283e+00 2.592196346873470336e+00 6.362218850098511069e-02 2.765770727809491181e+00 1.163796648118019972e+00
1.048780487804878092e+00 1.334119734149726888e+01 1.964859564157555027e+00 2.119161391868471522e+00 6.532940286147666253e-02 2.150581723720895955e+00 9.043455910395840069e-01
1.097560975609756184e+00 1.195841930025330768e+01 1.546972607102471198e+00 1.679850538573417484e+00 5.766961679052256401e-02 1.685201327760166956e+00 7.470296236834185200e-01
1.146341463414634276e+00 1.053023927294460371e+01 1.204212183464744568e+00 1.356197365684119083e+00 5.806175500515431409e-02 1.309520268523112652e+00 6.008253177249056609e-01
1.195121951219512368e+00 9.232568342177687626e+00 9.489460823031327097e-01 1.081077815282049936e+00 5.050489793615636769e-02 1.030845916794197015e+00 4.711970477719237826e-01
1.243902439024390238e+00 7.959298915289905629e+00 1.017699119832751187e+00 8.650442518578385087e-01 5.009807522888027470e-02 1.041830129890641166e+00 3.758667110103949827e-01
1.292682926829268331e+00 6.734674899530063819e+00 6.206410665196726573e-01 7.056984229316815016e-01 4.719799895859243255e-02 6.405803281118053194e-01 3.053988167908922025e-01
1.341463414634146423e+00 5.789067464682362107e+00 4.832735506396039771e-01 5.888300282327535440e-01 3.210473512049709377e-02 5.221883810886913668e-01 2.519735271578408264e-01
1.390243902439024515e+00 4.865697903898145604e+00 3.808917039515115621e-01 4.714796261482358530e-01 2.863141582383512893e-02 4.132780595555218262e-01 2.091032090085008233e-01
1.439024390243902385e+00 4.085871692136164413e+00 2.861311844778779978e-01 3.709275893865359719e-01 2.766085935523067765e-02 3.444003718081590226e-01 1.621107740900814276e-01
1.487804878048780477e+00 3.428890972295715045e+00 2.390311562933185863e-01 3.054774318500851349e-01 2.017510676971129291e-02 2.627149772838492381e-01 1.324539618359306670e-01
1.536585365853658569e+00 2.815746643074814592e+00 1.753869788990119194e-01 2.446075056799778547e-01 1.571263491347079863e-02 2.136069016615084470e-01 1.110501089154760646e-01
1.585365853658536661e+00 2.319361312871809133e+00 1.518800930700439367e-01 2.016835924236355937e-01 1.831616298541180465e-02 1.726658510647247624e-01 8.890542033368425967e-02
1.634146341463414753e+00 1.971606090266845746e+00 1.169985993819110531e-01 1.581277998472244983e-01 1.457491084450427722e-02 1.315735102264153356e-01 6.987970952844517469e-02
1.682926829268292845e+00 1.594573951486049523e+00 1.002303626648373969e-01 1.302800845469453406e-01 1.008119701851362647e-02 1.066280453881248980e-01 5.796688285645335004e-02
1.731707317073170715e+00 1.309247678124027869e+00 7.442118763260771597e-02 1.004215012865314199e-01 9.420403497798443895e-03 9.401562690802847677e-02 4.615997713921238255e-02
1.780487804878048808e+00 1.065759928429287351e+00 5.918852422329088508e-02 8.172780744144809983e-02 8.429325431180745287e-03 7.183251237006200995e-02 3.719897962021068150e-02
1.829268292682926900e+00 8.741405934753125884e-01 5.011905871588712841e-02 6.510126843878577541e-02 8.739622338357542347e-03 5.832360213556972428e-02 2.800246341065579930e-02
1.878048780487804992e+00 7.320852478234567418e-01 3.752501507590570717e-02 5.072826112113178881e-02 5.211807649431347833e-03 4.412663809851874452e-02 1.997859598948683452e-02
1.926829268292682862e+00 5.962066052704156904e-01 3.522038452037672823e-02 4.419480942220348901e-02 5.249191923709993317e-03 3.335776803131833973e-02 1.693287717325804229e-02
1.975609756097560954e+00 4.932965216302717670e-01 2.757968500577683002e-02 3.880973638537457693e-02 4.954434432175478312e-03 2.708424156255928236e-02 1.585419018296152852e-02
2.049999999999999822e+00 3.660563691113590257e-01 1.886568349821001953e-02 2.678461237400188086e-02 2.794916073808891878e-03 2.010786841990285997e-02 1.017038904636013465e-02
2.150000000000000355e+00 2.326623191338728081e-01 1.102980768404296721e-02 1.672977541338060981e-02 2.220766647793886127e-03 1.332459988676331676e-02 6.810351053234584354e-03
2.250000000000000000e+00 1.563962574116363746e-01 8.417528101304716862e-03 1.032738741840746703e-02 2.122065907891945453e-03 8.912676813146171509e-03 4.244131815783890906e-03
2.349999999999999645e+00 1.010464574864287923e-01 5.418040615894305009e-03 6.569374246771844499e-03 1.625412184768291503e-03 5.485766123592983497e-03 2.979922338741867755e-03
2.450000000000000178e+00 6.697499850111997277e-02 3.507904868147893908e-03 5.456740906007835450e-03 9.094568176679725027e-04 4.807128893387854936e-03 2.013797239121939159e-03
2.549999999999999822e+00 4.406407444034432519e-02 2.246893314238520862e-03 2.558961830104981936e-03 3.120685158664612368e-04 1.809997392025475054e-03 1.809997392025475054e-03
2.650000000000000355e+00 2.990911760745804115e-02 1.261227850916905261e-03 2.702631109107654379e-03 3.603508145476872252e-04 1.441403258190748901e-03 1.261227850916905261e-03
2.750000000000000000e+00 1.730448290344614032e-02 1.041741445692409736e-03 1.273239544735167358e-03 1.157490495213788520e-04 1.331114069495856764e-03 8.102433466496520046e-04
2.849999999999999645e+00 1.189473785213111638e-02 2.792191984068336983e-04 1.005189114264601336e-03 2.233753587254669695e-04 8.935014349018678779e-04 3.350630380882004813e-04
2.950000000000000178e+00 7.876820912344643932e-03 4.855574535006971864e-04 8.632132506679060730e-04 1.079016563334882591e-04 2.697541408337206410e-04 1.079016563334882591e-04
3.049999999999999822e+00 5.792196289573891231e-03 5.740014341019171549e-04 3.652736398830382092e-04 1.565458456641592364e-04 3.652736398830382092e-04 5.218194855471974320e-05
3.150000000000000355e+00 4.042030300746544264e-03 1.010507575186636174e-04 2.021015150373272349e-04 0.000000000000000000e+00 3.031522725559908523e-04 1.515761362779954261e-04
3.250000000000000000e+00 2.595449841190917810e-03 2.448537586029167663e-04 2.938245103235001304e-04 4.897075172058335056e-05 9.794150344116670111e-05 9.794150344116670111e-05
3.350000000000000089e+00 1.567794961800751848e-03 1.425268147091592638e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.501787647277283350e-05 0.000000000000000000e+00
3.450000000000000178e+00 1.061032953945972510e-03 1.383956026886051099e-04 4.613186756286836998e-05 0.000000000000000000e+00 4.613186756286836998e-05 4.613186756286836998e-05
3.549999999999999822e+00 4.931561616931963953e-04 0.000000000000000000e+00 1.344971350072353953e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 4.796450339755745302e-04 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 2.122065907891945507e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.653557850305397380e-04 4.133894625763493449e-05 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 2.820467345932332372e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en7.73_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 24.7453 50.8014 13.48475 0.13365 56.75875 5.8133
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.732300455764759306e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.377338092227413568e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.448387362126913160e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.754911142682136074e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.847419419938458702e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.083567582713671129e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.375201464532687226e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.554246167252035207e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.018728521281877306e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.149267197480155005e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.647882984621092817e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.555466010513590902e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.694341327769352290e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.370035838749031143e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.362512504981062023e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.787055383877109449e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.261178609581288157e+01 1.913607832846930989e+01 0.000000000000000000e+00 3.651913619956544466e+01 8.148487532964262314e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.518186080637975977e+01 1.884233883512218100e+01 0.000000000000000000e+00 2.785551057719361978e+01 7.918004781348686016e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.990707609038294379e+01 1.544772838214588617e+01 0.000000000000000000e+00 2.135499964431736331e+01 6.689021562355584649e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.484645821945703581e+01 1.270217899721149024e+01 0.000000000000000000e+00 1.657307861907019131e+01 5.517753627113829218e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.161305763496604904e+01 1.044049676318007336e+01 0.000000000000000000e+00 1.278561850675202294e+01 4.506194790116910376e+00
7.560975609756097615e-01 0.000000000000000000e+00 9.011764627102975211e+00 8.310552334484590631e+00 0.000000000000000000e+00 9.966276375577969304e+00 3.693770599885149775e+00
8.048780487804878536e-01 0.000000000000000000e+00 7.061825638057827703e+00 6.891167892025892527e+00 0.000000000000000000e+00 7.889576510735290427e+00 2.972930901183405528e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.461244763533143143e+00 5.509401866213889498e+00 0.000000000000000000e+00 6.141559388705583267e+00 2.449897049076033895e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.339923878225755871e+00 4.534793835770215331e+00 0.000000000000000000e+00 4.828002621611691580e+00 1.944361097725601173e+00
9.512195121951219079e-01 1.319449733563339322e+01 3.461549004658734496e+00 3.580912763440070368e+00 4.321791266220774419e-02 3.786026348932135743e+00 1.566477834351609255e+00
1.000000000000000000e+00 1.558547857694132155e+01 2.742605725842465869e+00 2.910633557011734318e+00 5.448669476751032137e-02 3.032657651880290128e+00 1.253520247286075806e+00
1.048780487804878092e+00 1.411892832794342034e+01 2.146848614985954473e+00 2.363368921612562623e+00 5.475226144580901122e-02 2.427142862501147302e+00 1.033137842395066563e+00
1.097560975609756184e+00 1.255414049637808738e+01 1.693822043672152278e+00 1.889125848988509659e+00 5.469695613121727112e-02 1.835617957121014499e+00 8.258051311550086426e-01
1.146341463414634276e+00 1.128276515644278177e+01 1.356766598576326643e+00 1.559413508202159182e+00 5.749252211294691994e-02 1.466913163218457550e+00 6.469331819937046424e-01
1.195121951219512368e+00 9.845179104170849627e+00 1.088175800937942084e+00 1.245150483712482270e+00 5.296189297088830378e-02 1.168437638739185269e+00 5.487288910901313432e-01
1.243902439024390238e+00 8.516935082497232301e+00 8.414378289751200946e-01 1.004322146865877396e+00 4.458990988957930307e-02 9.290438872287640759e-01 4.369811169178771659e-01
1.292682926829268331e+00 7.256124449521784925e+00 6.842447870414122280e-01 7.894938007619097808e-01 4.593602037681188827e-02 7.268996631055947288e-01 3.286192226956542450e-01
1.341463414634146423e+00 6.303229661990929600e+00 5.321603063912699882e-01 6.527962807834409853e-01 3.794195968786020362e-02 6.129085795731263886e-01 2.794571261625087844e-01
1.390243902439024515e+00 5.328259548068465357e+00 4.367464331816161560e-01 5.247528342794700595e-01 3.402914175783683381e-02 4.740611472471062404e-01 2.360918386785093304e-01
1.439024390243902385e+00 4.570390187563442730e+00 3.502953090477983755e-01 4.267027648077388324e-01 2.743413099985993545e-02 3.811303653782194267e-01 1.854637946932679859e-01
1.487804878048780477e+00 3.751911975249897058e+00 2.651272183106625491e-01 3.528450738311464385e-01 2.521888346213911614e-02 3.133720388469286577e-01 1.372784438895572889e-01
1.536585365853658569e+00 3.157177953086450550e+00 2.295318694792153336e-01 2.819780968255300446e-01 2.208262204055355671e-02 2.384498514571312122e-01 1.227284186484611100e-01
1.585365853658536661e+00 2.634646275721819197e+00 1.846022269428582996e-01 2.358463233851901819e-01 1.893356173772905646e-02 1.811036340130605382e-01 9.425620952043377299e-02
1.634146341463414753e+00 2.185038688798011108e+00 1.391604501180750963e-01 1.904721225432476905e-01 1.357662927981220444e-02 1.741003048822976629e-01 7.626871154247444329e-02
1.682926829268292845e+00 1.814809332505885830e+00 1.064341762146919362e-01 1.566462921338271086e-01 1.492792635433748578e-02 1.192295416612669245e-01 6.087492045794766493e-02
1.731707317073170715e+00 1.498032564219908602e+00 1.030592142659149807e-01 1.230304696812476867e-01 1.055085191753425862e-02 9.439244304794042195e-02 5.237744344775935312e-02
1.780487804878048808e+00 1.265131799497214438e+00 7.128277375498499879e-02 9.693724245857857080e-02 8.246079226155077213e-03 8.062833021129409139e-02 4.123039613077538607e-02
1.829268292682926900e+00 1.031453795565748344e+00 5.850196177512803630e-02 8.436410951108402889e-02 9.988139815265762930e-03 6.741994375304390108e-02 3.656372610945502616e-02
1.878048780487804992e+00 8.248554239833346680e-01 4.725372268817755461e-02 6.705859175601668054e-02 6.775349944260752877e-03 5.090198804277949740e-02 2.883866899352012514e-02
1.926829268292682862e+00 6.898454160385326661e-01 3.725232978116769372e-02 5.469319326962347738e-02 6.095835782372894737e-03 4.080823398755187986e-02 2.302871295563093529e-02
1.975609756097560954e+00 5.732280638027028585e-01 3.170838036592305703e-02 4.425961426076760463e-02 5.449877875393025969e-03 3.220382380914060816e-02 1.816625958464342105e-02
2.049999999999999822e+00 4.135699423661102214e-01 2.212641891765372917e-02 3.027825746626299636e-02 2.950189189020496934e-03 2.367915006976977974e-02 1.451803627228507795e-02
2.150000000000000355e+00 2.848503353570291385e-01 1.206616545301344816e-02 2.176351314838008422e-02 2.072715537940960154e-03 1.791418429220401412e-02 8.586964371469692561e-03
2.250000000000000000e+00 1.786779494445017991e-01 8.558999161830846761e-03 1.435931264340216396e-02 1.414710605261297041e-03 1.174209802366876429e-02 5.375900299992928365e-03
2.349999999999999645e+00 1.207545802267443180e-01 5.621217138990341339e-03 7.449805846854669171e-03 8.127060923841457514e-04 5.824393662086377668e-03 3.724902923427334585e-03
2.450000000000000178e+00 8.003219995478158544e-02 4.157516880767874422e-03 6.496120126199803405e-03 6.496120126199804055e-04 4.157516880767874422e-03 2.143719641645935262e-03
2.549999999999999822e+00 5.280199288460524221e-02 2.246893314238520862e-03 4.493786628477041724e-03 3.120685158664612368e-04 2.246893314238520862e-03 1.997238501545351829e-03
2.650000000000000355e+00 3.465373666566925331e-02 1.741695603647154967e-03 2.162104887286123243e-03 4.204092836389684384e-04 1.621578665464592540e-03 9.609355054604993033e-04
2.750000000000000000e+00 2.216594298334404953e-02 5.787452476068942735e-04 2.199231940906198283e-03 1.157490495213788520e-04 8.102433466496520046e-04 7.523688218889625990e-04
2.849999999999999645e+00 1.329083384416528471e-02 1.005189114264601336e-03 1.284408312671435088e-03 1.116876793627334847e-04 7.818137555391344203e-04 5.584383968136673966e-04
2.950000000000000178e+00 1.003485403901440906e-02 2.697541408337206410e-04 6.474099380009295818e-04 0.000000000000000000e+00 5.934591098341854319e-04 3.776557971672089408e-04
3.049999999999999822e+00 6.366197723675809036e-03 2.087277942188789728e-04 8.349111768755158912e-04 1.043638971094394864e-04 4.174555884377579456e-04 4.174555884377579456e-04
3.150000000000000355e+00 3.688352649431221684e-03 2.021015150373272349e-04 3.536776513153226339e-04 5.052537875933180871e-05 5.052537875933180871e-05 1.515761362779954261e-04
3.250000000000000000e+00 3.819718634205501642e-03 2.938245103235001304e-04 1.469122551617500652e-04 0.000000000000000000e+00 9.794150344116670111e-05 4.897075172058335056e-05
3.350000000000000089e+00 1.710321776509911166e-03 0.000000000000000000e+00 9.501787647277283350e-05 0.000000000000000000e+00 4.750893823638641675e-05 0.000000000000000000e+00
3.450000000000000178e+00 1.753010967388998059e-03 9.226373512573673996e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 7.173180533719221083e-04 4.483237833574513177e-05 4.483237833574513177e-05 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00
3.650000000000000355e+00 3.924368459800155542e-04 4.360409399777950151e-05 0.000000000000000000e+00 4.360409399777950151e-05 4.360409399777950151e-05 8.720818799555900302e-05
3.750000000000000000e+00 2.970892271048723439e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05 4.244131815783891014e-05 0.000000000000000000e+00
3.850000000000000089e+00 1.240168387729047967e-04 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05
3.950000000000000178e+00 2.014619532808808837e-04 4.029239065617617674e-05 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.029239065617617674e-05


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.1_en7.73_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 25.90315 52.0567 14.0354 0.13995 57.7308 6.016
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.768150743315980833e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.265239058765011038e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.448368252165531942e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.750687841216879974e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.865671556386593295e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.085351179109254076e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.397553170271881697e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.554915015900378989e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.047375823389397738e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.159361667080542162e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.840243855884737911e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.670062078929809957e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.900582775688036463e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.472409025983753850e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.413204192013425597e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.883299184117722547e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.382590564223485785e+01 1.965523227932655459e+01 0.000000000000000000e+00 3.807405005728634961e+01 8.224927378489256924e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.593969540532917506e+01 1.931634896416575131e+01 0.000000000000000000e+00 2.857030621964091921e+01 8.121567413453286477e+00
6.097560975609757072e-01 0.000000000000000000e+00 2.008953800165109982e+01 1.587686167492319811e+01 0.000000000000000000e+00 2.227426522660093511e+01 6.758581821783328003e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.565254470157198696e+01 1.325459843639905522e+01 0.000000000000000000e+00 1.719139203620569134e+01 5.677286415829879473e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.206003304203159132e+01 1.076615686368396752e+01 0.000000000000000000e+00 1.339588523899940498e+01 4.665334640929719612e+00
7.560975609756097615e-01 0.000000000000000000e+00 9.551590213604882251e+00 8.763643354330316271e+00 0.000000000000000000e+00 1.032529706939858194e+01 3.866808217940517434e+00
8.048780487804878536e-01 0.000000000000000000e+00 7.484619056374475221e+00 7.213025968865219184e+00 0.000000000000000000e+00 8.175762659662954235e+00 3.136292116506136818e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.927527821235602623e+00 5.774265930957991344e+00 0.000000000000000000e+00 6.506941850315051568e+00 2.462891822815282961e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.539132313489201209e+00 4.739786907992307619e+00 0.000000000000000000e+00 5.154834609775311272e+00 2.078130827394339075e+00
9.512195121951219079e-01 1.337422897241908260e+01 3.644367635206010370e+00 3.827529265060128694e+00 3.670092583219228960e-02 4.090952732715490647e+00 1.606951752559073743e+00
1.000000000000000000e+00 1.598385135724748984e+01 2.869850102844436091e+00 3.069525894447527659e+00 6.851620300106088524e-02 3.124991392115053390e+00 1.356620819421005653e+00
1.048780487804878092e+00 1.465245178464547848e+01 2.289328931702889314e+00 2.514559825377694402e+00 6.719595722894741718e-02 2.510515624248174316e+00 1.081668255949306490e+00
1.097560975609756184e+00 1.303630605531740372e+01 1.820160121692627087e+00 2.004167816503624078e+00 5.856141498831414494e-02 1.956307979888809223e+00 8.576126002095751932e-01
1.146341463414634276e+00 1.158872783600425649e+01 1.431905340347702671e+00 1.607229071147580513e+00 6.005407012788020055e-02 1.550021165480737206e+00 6.993026080767850150e-01
1.195121951219512368e+00 1.030873216739027498e+01 1.147689680668115608e+00 1.268082437369980164e+00 5.323489241919185377e-02 1.250883472126856688e+00 5.539158806078987585e-01
1.243902439024390238e+00 8.946834272550294287e+00 9.214373731887770536e-01 1.064649672010602233e+00 4.275385477647897919e-02 1.001174623814848230e+00 4.587514846874953256e-01
1.292682926829268331e+00 7.655919264229862797e+00 7.180658130331308842e-01 8.541071041490737592e-01 4.290727178053857505e-02 7.902509879109781421e-01 3.626926444037290032e-01
1.341463414634146423e+00 6.635465026950012835e+00 5.664540007245283393e-01 6.992508596320390346e-01 3.940126582970097935e-02 6.126653618828196146e-01 2.818893030655767462e-01
1.390243902439024515e+00 5.676764896415966710e+00 4.552864483462307210e-01 5.500986777956520246e-01 3.402914175783683381e-02 4.961214184556349549e-01 2.328062663708561353e-01
1.439024390243902385e+00 4.780567372992122088e+00 3.686603058328285498e-01 4.661534986422481430e-01 2.743413099985993545e-02 4.035764725599230163e-01 2.036020631229274458e-01
1.487804878048780477e+00 4.000372801011667256e+00 3.063546104052899399e-01 3.673185199920262489e-01 2.609606201734395586e-02 3.339857348942423809e-01 1.686375772381302762e-01
1.536585365853658569e+00 3.335962258453239571e+00 2.265592088199100407e-01 2.864370878144879562e-01 2.335661946597010832e-02 2.418471779249086739e-01 1.265504109247107822e-01
1.585365853658536661e+00 2.818013705160042903e+00 1.928342103070883051e-01 2.481942984315352319e-01 2.057995841057505895e-02 1.985965986620493451e-01 1.101027774965765704e-01
1.634146341463414753e+00 2.370319747204860050e+00 1.447508268803507081e-01 1.846820894680336611e-01 1.397594190568903286e-02 1.681106154941452435e-01 8.345633880825736872e-02
1.682926829268292845e+00 1.923763807975206186e+00 1.213621025690294342e-01 1.572278996541259799e-01 1.085667371224544389e-02 1.374532439639646331e-01 6.882355656869879046e-02
1.731707317073170715e+00 1.625961643720011507e+00 9.118950585868894343e-02 1.294363440597506298e-01 1.281174875700588460e-02 1.040012546156948298e-01 5.765286940652648157e-02
1.780487804878048808e+00 1.343194682838149134e+00 8.209429985149943598e-02 1.060995527098619884e-01 1.099477230154010179e-02 8.997388666760317011e-02 4.068065751569838184e-02
1.829268292682926900e+00 1.092987871213367823e+00 5.671836537954486751e-02 8.882310050004195434e-02 7.134385582332687312e-03 6.849010159039380097e-02 3.799060322592156397e-02
1.878048780487804992e+00 9.153671501617924866e-01 4.586390731499586509e-02 7.209667248380031979e-02 8.860073004033292357e-03 5.646124953550626935e-02 3.439793048624689709e-02
1.926829268292682862e+00 7.594395412206231821e-01 4.233219293314510745e-02 5.520117958482121528e-02 5.418520695442573774e-03 4.317883679180800627e-02 2.455267190122415941e-02
1.975609756097560954e+00 6.115423567448599051e-01 3.302956288116985772e-02 4.492020551839100151e-02 3.963547545740382129e-03 3.600222354047514367e-02 1.634963362617907964e-02
2.049999999999999822e+00 4.488169395191445865e-01 2.336860383934656962e-02 3.454826813458213713e-02 4.735830013953955947e-03 2.507660810667422524e-02 1.420749004186186784e-02
2.150000000000000355e+00 2.969165008100425607e-01 1.384277877124855637e-02 2.183753870330654503e-02 2.961022197058514691e-03 1.569341764441012713e-02 9.253194365807859006e-03
2.250000000000000000e+00 1.973521294339509180e-01 1.018591635788133887e-02 1.577402324866345948e-02 1.556181665787426723e-03 1.124694931182731138e-02 5.446635830255993314e-03
2.349999999999999645e+00 1.335547011817946328e-01 6.027570185182413998e-03 9.617022093212392042e-03 1.083608123178861002e-03 7.585256862252027013e-03 4.063530461920729191e-03
2.450000000000000178e+00 8.756769930117334899e-02 3.183098861837903651e-03 6.496120126199803405e-03 5.846508113579823541e-04 4.352400484553868576e-03 2.273642044169931365e-03
2.549999999999999822e+00 5.273957918143194756e-02 2.246893314238520862e-03 3.682408487224242584e-03 5.617233285596302155e-04 2.558961830104981936e-03 1.934824798372059571e-03
2.650000000000000355e+00 3.573478910931231906e-02 1.381344789099467688e-03 2.402338763651248096e-03 2.402338763651248258e-04 1.561520196373311327e-03 1.020993974551780408e-03
2.750000000000000000e+00 2.552266541946403636e-02 1.273239544735167358e-03 2.025608366624129849e-03 1.736235742820682983e-04 1.273239544735167358e-03 9.259923961710308160e-04
2.849999999999999645e+00 1.692068342345412479e-02 4.467507174509339389e-04 1.340252152352801925e-03 1.116876793627334847e-04 2.792191984068336983e-04 3.909068777695672101e-04
2.950000000000000178e+00 9.387444101013478828e-03 5.395082816674412821e-04 9.171640788346502229e-04 5.395082816674412956e-05 6.474099380009295818e-04 2.158033126669765182e-04
3.049999999999999822e+00 6.783653312113566494e-03 3.130916913283184728e-04 5.740014341019171549e-04 2.087277942188789728e-04 3.130916913283184728e-04 2.609097427735987363e-04
3.150000000000000355e+00 4.345182573302535170e-03 3.031522725559908523e-04 2.526268937966590165e-04 0.000000000000000000e+00 2.021015150373272349e-04 5.052537875933180871e-05
3.250000000000000000e+00 3.085157358396751343e-03 4.897075172058335056e-05 4.407367654852501686e-04 4.897075172058335056e-05 1.469122551617500652e-04 1.469122551617500652e-04
3.350000000000000089e+00 2.042884344164616096e-03 0.000000000000000000e+00 4.750893823638641675e-05 0.000000000000000000e+00 2.850536294183185276e-04 9.501787647277283350e-05
3.450000000000000178e+00 1.568483497137524579e-03 9.226373512573673996e-05 9.226373512573673996e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.613186756286836998e-05
3.549999999999999822e+00 8.069828100434123718e-04 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00 8.966475667149026354e-05 0.000000000000000000e+00
3.650000000000000355e+00 3.488327519822360121e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 3.819718634205501642e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 3.720505163187144172e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05
3.950000000000000178e+00 1.611695626247047070e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en12.39_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 12.3085 48.10795 10.34525 0.4014 51.8971 5.65655
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 6.214674100950228564e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.708016863968533983e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.599757366227780722e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.812661445976268055e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.876908213678767083e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.045428346454784219e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.363599980705052985e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.471150843358718134e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 9.807584980143663245e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.051759354530850317e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.202429784824195735e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.758109241868133665e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.276271578516408312e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.691351180870874771e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.895726553558044003e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.292036978981900575e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.963955010231606835e+01 1.691295282111742893e+01 0.000000000000000000e+00 3.125306784160613205e+01 9.080416649656470440e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.225288533415469772e+01 1.584589689054245198e+01 0.000000000000000000e+00 2.358360334059848995e+01 8.398994200635844010e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.683197754475799002e+01 1.279908773470486949e+01 0.000000000000000000e+00 1.841153051268645058e+01 6.892351551452066794e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.272695116937236648e+01 1.017294021958590911e+01 0.000000000000000000e+00 1.385804855023802773e+01 5.620805863303079519e+00
7.073170731707316694e-01 0.000000000000000000e+00 9.924791391560592757e+00 8.147499086685943581e+00 0.000000000000000000e+00 1.052075860098131699e+01 4.399640281311811840e+00
7.560975609756097615e-01 0.000000000000000000e+00 7.510523048014139391e+00 6.532709475661365062e+00 0.000000000000000000e+00 8.825781551337730235e+00 3.517280859773815216e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.049634683564377724e+00 5.114868027151923791e+00 0.000000000000000000e+00 6.227183597488338940e+00 2.810785774312208218e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.441155025002108125e+00 4.080358954124140070e+00 0.000000000000000000e+00 5.881281714692981666e+00 2.165158624495433948e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.489220705494566310e+00 3.221681246157090506e+00 0.000000000000000000e+00 3.804844959550804706e+00 1.727437211776296389e+00
9.512195121951219079e-01 7.533979774804707041e+00 3.051664832981446640e+00 2.562547821423444727e+00 1.817896326267468554e-01 2.852382235705710922e+00 1.354504262722685537e+00
1.000000000000000000e+00 8.827170819970010740e+00 2.138684336533114738e+00 2.047003131565028777e+00 2.342601607369605432e-01 2.297576673968908523e+00 1.127907208450797505e+00
1.048780487804878092e+00 7.847927838030817504e+00 1.884286633961733903e+00 1.584704657982676679e+00 2.124761054970883689e-01 1.759227491341192939e+00 8.838134929974056364e-01
1.097560975609756184e+00 6.853469150028338674e+00 1.694119309738082890e+00 1.281514010226509015e+00 2.006545945031068534e-01 1.373963756730903540e+00 6.985752549367423292e-01
1.146341463414634276e+00 5.918598996726392336e+00 1.261704705577691543e+00 9.927421640096972810e-01 1.824391419524701852e-01 1.067027056442762412e+00 5.564251521327288064e-01
1.195121951219512368e+00 5.086798720240008898e+00 1.095000787145530730e+00 8.078053675301983816e-01 1.711706540863245640e-01 8.490282842240340910e-01 4.638260626677279674e-01
1.243902439024390238e+00 4.302139423581645694e+00 6.468159869864856804e-01 6.510126843878578651e-01 1.259009220411650976e-01 6.751436944457478440e-01 3.816371699372816950e-01
1.292682926829268331e+00 3.568370637842672721e+00 4.717275938695681958e-01 5.027722669813696754e-01 1.284694196252596232e-01 6.966121771428616105e-01 5.080725770248479822e-01
1.341463414634146423e+00 2.994739420747581260e+00 3.974177059613049345e-01 3.930397875357826143e-01 9.923281764517283277e-02 5.773987967883341677e-01 2.193823566567301431e-01
1.390243902439024515e+00 2.486474185684698135e+00 3.015686010953126384e-01 3.208126674687100111e-01 8.589424747150538331e-02 3.245676072488851149e-01 1.844614167011017214e-01
1.439024390243902385e+00 2.065495317427471278e+00 2.491744625524468515e-01 2.643652623622866349e-01 7.640745575994048466e-02 2.516684744615250158e-01 1.473734309909831286e-01
1.487804878048780477e+00 1.685717888464899117e+00 1.962687017270826895e-01 1.999967105867032635e-01 6.425332916875443889e-02 2.274085404368544616e-01 1.146910960930326712e-01
1.536585365853658569e+00 1.365088241333834773e+00 1.530920239542222505e-01 1.634963362617907479e-01 5.711755123950872093e-02 1.564893504219997400e-01 8.917981977915859226e-02
1.585365853658536661e+00 1.131897712581628301e+00 1.201869571177583557e-01 1.339755292528436448e-01 4.445271016684212984e-02 1.296537379866228856e-01 7.326465194164721861e-02
1.634146341463414753e+00 9.132279753803090872e-01 9.423777970693177075e-02 1.020243759115299492e-01 4.072988783943660984e-02 1.062171584832366511e-01 6.009655019446284718e-02
1.682926829268292845e+00 7.442637568091118316e-01 7.890475358721242560e-02 8.413922126990218409e-02 3.218228278987042557e-02 8.685338969796355113e-02 4.963050839883631493e-02
1.731707317073170715e+00 6.068623933281758198e-01 6.349351957516151390e-02 6.876894553392864928e-02 2.656553786379161480e-02 6.443555992494136297e-02 3.542071715172215307e-02
1.780487804878048808e+00 4.841364736778158706e-01 5.094244499713580787e-02 5.735606217303420434e-02 2.290577562820854743e-02 5.350789186749516785e-02 3.500002515990265767e-02
1.829268292682926900e+00 3.907859702722729645e-01 3.638536646989670720e-02 4.120107673797127057e-02 1.854940251406498805e-02 4.244959421487948942e-02 2.782410377109748034e-02
1.878048780487804992e+00 3.210473512049710210e-01 3.387674972130376438e-02 3.821992276249655540e-02 1.528796910499862112e-02 3.370302279965604886e-02 2.275822673585022049e-02
1.926829268292682862e+00 2.580570481204525479e-01 2.269005541216577437e-02 2.912454873800383176e-02 1.219167156474578947e-02 2.827790487934092947e-02 1.811817857538610549e-02
1.975609756097560954e+00 2.029666639047887633e-01 2.047832898632531012e-02 2.378128527444229451e-02 1.271638170925039335e-02 2.130406805835455622e-02 1.436785985330888728e-02
2.049999999999999822e+00 1.576022119397791910e-01 1.552731152116051082e-02 1.855513726778680941e-02 6.443834281281611565e-03 1.669185988524754874e-02 7.608382645368650353e-03
2.150000000000000355e+00 1.017111124689599883e-01 9.031117701028469613e-03 1.110383323896942977e-02 4.367507740661309701e-03 1.028955213477833822e-02 5.699967729337640857e-03
2.250000000000000000e+00 6.528889443280885829e-02 6.861346435517290572e-03 7.215024086832614453e-03 3.466040982890177327e-03 5.658842421045188163e-03 4.668544997362279736e-03
2.349999999999999645e+00 4.063530461920728670e-02 3.589451908029977177e-03 4.876236554304874508e-03 2.234941754056400925e-03 4.740785538907516666e-03 2.844471323344510347e-03
2.450000000000000178e+00 2.624432530984720582e-02 2.468525647955925519e-03 2.273642044169931365e-03 1.429146427763956914e-03 2.468525647955925519e-03 1.559068830287952800e-03
2.549999999999999822e+00 1.872411095198767486e-02 2.309307017411812903e-03 2.059652204718644304e-03 8.737918444260913981e-04 1.685169985678890538e-03 1.248274063465844947e-03
2.650000000000000355e+00 1.093064137461317864e-02 1.081052443643061621e-03 1.381344789099467688e-03 6.606431600040932372e-04 1.441403258190748901e-03 6.005846909128120239e-04
2.750000000000000000e+00 7.928809892214451829e-03 9.838669209317203301e-04 8.102433466496520046e-04 8.102433466496520046e-04 5.208707228462048679e-04 6.944942971282731933e-04
2.849999999999999645e+00 5.305164769729840864e-03 3.909068777695672101e-04 8.935014349018678779e-04 2.233753587254669695e-04 5.025945571323006678e-04 1.675315190441002407e-04
2.950000000000000178e+00 2.481738095670230244e-03 4.316066253339530365e-04 2.158033126669765182e-04 2.158033126669765182e-04 2.158033126669765182e-04 4.855574535006971864e-04
3.049999999999999822e+00 1.669822353751031782e-03 4.696375369924776820e-04 3.130916913283184728e-04 1.565458456641592364e-04 2.087277942188789728e-04 5.218194855471974320e-05
3.150000000000000355e+00 1.263134468983295082e-03 5.052537875933180871e-05 1.515761362779954261e-04 5.052537875933180871e-05 3.536776513153226339e-04 1.515761362779954261e-04
3.250000000000000000e+00 8.325027792499170272e-04 0.000000000000000000e+00 9.794150344116670111e-05 0.000000000000000000e+00 4.897075172058335056e-05 4.897075172058335056e-05
3.350000000000000089e+00 5.225983206002506520e-04 4.750893823638641675e-05 1.900357529455456670e-04 4.750893823638641675e-05 4.750893823638641675e-05 1.425268147091592638e-04
3.450000000000000178e+00 3.690549405029469598e-04 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00 1.383956026886051099e-04 4.613186756286836998e-05
3.549999999999999822e+00 3.138266483502159224e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.308122819933385181e-04 4.360409399777950151e-05 8.720818799555900302e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 8.488263631567782028e-05 4.244131815783891014e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en12.39_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 13.81665 52.69685 11.4549 0.35405 55.9428 6.1944
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 6.539734544045261089e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.957898718989736153e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.749407473804336632e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.941080386458256726e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.009845598362899750e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.142931616079997639e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.466079754515821492e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.564169449016552562e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.076589074353209128e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.148783568457506590e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 8.005850781214635958e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.372825739605873707e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.836924121980972302e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.178509061093908628e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.363146151068966105e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.593300491220074377e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.242833046655290019e+01 1.813280535595377785e+01 0.000000000000000000e+00 3.530310565700534653e+01 9.660085478221001054e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.526386746674189965e+01 1.729177318600541824e+01 0.000000000000000000e+00 2.628284384230550330e+01 9.010263704469945623e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.931902435875916879e+01 1.391900791149154593e+01 0.000000000000000000e+00 1.991563735308174188e+01 7.561735278714432518e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.448973894034040200e+01 1.114500025517873638e+01 0.000000000000000000e+00 1.527055780685125796e+01 6.137553374578981646e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.133583140210083506e+01 9.055288148713794172e+00 0.000000000000000000e+00 1.169931604685588944e+01 4.867373060222503156e+00
7.560975609756097615e-01 0.000000000000000000e+00 8.581975431135029808e+00 7.386678169256308379e+00 0.000000000000000000e+00 9.118780410837965533e+00 3.985474913614397874e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.774018037861451624e+00 5.767907525625671994e+00 0.000000000000000000e+00 7.592040202926643389e+00 3.091296843799379523e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.086307321233051404e+00 4.492751920731478776e+00 0.000000000000000000e+00 6.082318508423713688e+00 2.464802818953407915e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.959583998194641907e+00 3.668182911402742441e+00 0.000000000000000000e+00 4.292923702936739971e+00 1.993530511874110234e+00
9.512195121951219079e-01 8.266969293528024565e+00 3.537008852164176709e+00 2.823570293930905972e+00 1.444027081808687274e-01 3.226251480164492591e+00 1.555844855839478846e+00
1.000000000000000000e+00 9.639250959349251247e+00 2.682246213674864599e+00 2.299208012135600221e+00 1.739006485693593007e-01 2.866261158877713822e+00 1.279295390319808323e+00
1.048780487804878092e+00 8.563129253166698263e+00 2.077163918600379411e+00 1.795936393901451211e+00 1.739006485693593007e-01 1.939038895407542817e+00 9.833630592625128841e-01
1.097560975609756184e+00 7.571366699250565269e+00 1.711360741562053533e+00 1.436686896642245026e+00 1.786569056242477416e-01 1.665879033474682691e+00 7.984566530893999481e-01
1.146341463414634276e+00 6.577770685902555314e+00 1.158958168534256705e+00 1.121958030540775919e+00 1.477159355278190589e-01 1.401451380614607167e+00 6.298561952274828180e-01
1.195121951219512368e+00 5.660643560574066591e+00 9.079961650576005017e-01 9.074501661609933878e-01 1.416867136695413865e-01 9.486730828548290972e-01 4.960399975675466311e-01
1.243902439024390238e+00 4.828038066691095587e+00 7.226188337987704546e-01 7.323236965394436249e-01 1.335074360811521477e-01 9.167160886122333041e-01 4.005223082434564708e-01
1.292682926829268331e+00 4.066094990496920580e+00 5.494654745072499180e-01 5.956538906004178457e-01 1.097921366149075262e-01 6.090308635672916360e-01 3.235713083685320957e-01
1.341463414634146423e+00 3.380482677574160100e+00 5.856681982587651492e-01 4.528713393512544538e-01 1.021514299288543981e-01 4.779227614528545054e-01 2.565946632736699762e-01
1.390243902439024515e+00 2.821367877329064910e+00 3.510868694463717410e-01 3.736165081274223088e-01 8.706766615281009980e-02 3.736165081274223088e-01 2.083991577997179878e-01
1.439024390243902385e+00 2.363189648029257128e+00 2.945201336265955150e-01 3.072169215273571341e-01 6.983233345418893290e-02 3.151524139653331669e-01 1.632444158669351664e-01
1.487804878048780477e+00 1.911152777152542503e+00 2.274085404368544616e-01 2.407855134037282518e-01 6.162179350313992665e-02 2.243384154936375330e-01 1.350854975015451931e-01
1.536585365853658569e+00 1.609271081205340570e+00 1.709279879100539801e-01 1.957709377056767175e-01 5.095989701666205768e-02 1.713526537185261489e-01 9.703613723589399331e-02
1.585365853658536661e+00 1.300241772380132277e+00 1.366509238462184084e-01 1.547612872475244428e-01 4.424691058273638039e-02 1.555844855839474683e-01 8.437782948335774413e-02
1.634146341463414753e+00 1.062171584832366511e+00 1.090123468643744570e-01 1.273807276547086198e-01 3.134604113133111769e-02 1.207920693277409335e-01 7.047867846726041385e-02
1.682926829268292845e+00 8.780334864778502890e-01 9.111851151348854261e-02 9.635297919617831497e-02 3.101906774927269683e-02 9.305720324781809050e-02 5.370176104092835856e-02
1.731707317073170715e+00 7.306464952892474107e-01 7.404437149269577079e-02 8.101547008106663172e-02 2.637712979383564568e-02 6.914576167384058059e-02 4.352226415982881486e-02
1.780487804878048808e+00 5.968328897686019374e-01 5.698956976298286820e-02 6.376967934893260082e-02 1.960734393774651516e-02 6.065449386349622968e-02 3.426704033979998537e-02
1.829268292682926900e+00 4.726530448295405695e-01 4.494662916869593405e-02 5.118921655323703523e-02 1.765760431627340019e-02 5.190265511147030414e-02 2.996441944579728706e-02
1.878048780487804992e+00 3.797670507218975366e-01 3.821992276249655540e-02 4.673254192323442191e-02 1.268206528028294720e-02 3.335556895636062474e-02 2.414804210903191348e-02
1.926829268292682862e+00 3.073317206946334368e-01 2.743126102067802718e-02 3.098716522706221679e-02 1.168368524954804810e-02 3.505105574864414431e-02 2.048878137964223189e-02
1.975609756097560954e+00 2.564745557722838964e-01 2.427672871765984217e-02 2.724938937696513158e-02 1.040431230756850428e-02 2.592820686171833436e-02 1.519359892533813337e-02
2.049999999999999822e+00 1.801944502030677353e-01 1.684713300045915380e-02 2.026314153511446503e-02 6.676743954099020016e-03 1.832222759496940356e-02 1.071384494960075234e-02
2.150000000000000355e+00 1.140733801416792814e-01 9.919424360146023717e-03 1.325057433183685421e-02 4.367507740661309701e-03 1.043760324463126506e-02 8.364887706690304903e-03
2.250000000000000000e+00 7.490892654858567756e-02 6.649139844728095723e-03 8.700470222356976660e-03 3.041627801311788497e-03 7.002817496043419604e-03 4.739280527625344686e-03
2.349999999999999645e+00 5.147138585099590019e-02 4.605334523510159692e-03 6.163021200579771840e-03 1.896314215563006753e-03 4.673060031208838179e-03 4.334432492715444007e-03
2.450000000000000178e+00 3.345501864992898866e-02 3.183098861837903651e-03 3.637827270671890011e-03 1.234262823977962760e-03 2.078758440383937211e-03 1.494107629025954748e-03
2.549999999999999822e+00 2.165755500113240861e-02 1.997238501545351829e-03 1.435515172985721722e-03 8.737918444260913981e-04 1.872411095198767313e-03 1.248274063465844947e-03
2.650000000000000355e+00 1.315280473099058288e-02 1.261227850916905261e-03 1.441403258190748901e-03 5.405262218215308107e-04 1.681637134555873754e-03 9.008770363692180901e-04
2.750000000000000000e+00 8.449680615060656264e-03 3.472471485641365966e-04 8.681178714103414103e-04 6.944942971282731933e-04 1.215365019974477953e-03 4.051216733248260023e-04
2.849999999999999645e+00 4.523351014190706010e-03 5.025945571323006678e-04 6.701260761764009626e-04 1.675315190441002407e-04 6.142822364950342338e-04 2.792191984068336983e-04
2.950000000000000178e+00 3.291000518171392168e-03 3.237049690004647909e-04 4.316066253339530365e-04 1.079016563334882591e-04 5.395082816674412821e-04 5.395082816674412821e-04
3.049999999999999822e+00 2.452551582071828100e-03 3.130916913283184728e-04 3.652736398830382092e-04 1.043638971094394864e-04 3.130916913283184728e-04 2.609097427735987363e-04
3.150000000000000355e+00 1.313659847742626972e-03 3.031522725559908523e-04 3.031522725559908523e-04 5.052537875933180871e-05 2.526268937966590165e-04 1.515761362779954261e-04
3.250000000000000000e+00 7.345612758087502990e-04 9.794150344116670111e-05 1.958830068823334022e-04 9.794150344116670111e-05 2.448537586029167663e-04 9.794150344116670111e-05
3.350000000000000089e+00 6.176161970730234584e-04 1.425268147091592638e-04 9.501787647277283350e-05 4.750893823638641675e-05 0.000000000000000000e+00 4.750893823638641675e-05
3.450000000000000178e+00 5.535824107544204398e-04 4.613186756286836998e-05 0.000000000000000000e+00 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00
3.549999999999999822e+00 4.034914050217061859e-04 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00 8.966475667149026354e-05 1.344971350072353953e-04
3.650000000000000355e+00 1.744163759911180060e-04 4.360409399777950151e-05 4.360409399777950151e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05
3.750000000000000000e+00 1.697652726313556406e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 4.133894625763493449e-05 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.208771719685285302e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en12.39_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 15.412105263157894 58.63531578947369 12.98 0.39873684210526317 62.28389473684211 7.088894736842105
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 7.176534781365157301e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.714148284391727373e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 3.056547802060964614e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.249055518291012845e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.282283689555262924e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.403568244454918670e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.644958045131275526e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.751384986037101896e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.196107182822623969e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.268667783555488455e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 8.842226067850837978e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.383125143185061745e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 6.507752396664652395e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.926869939775373552e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.961560034272950759e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.152765520447656655e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.659457025764932325e+01 2.094652924873034294e+01 0.000000000000000000e+00 3.892330344631863426e+01 1.099795040614856845e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.762941830640797036e+01 1.950834066770861952e+01 0.000000000000000000e+00 2.922302291202684899e+01 1.072239380054130820e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.105113114260669605e+01 1.590310870398662324e+01 0.000000000000000000e+00 2.215677316087925419e+01 8.561262698799245285e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.610191190457030075e+01 1.293263842621973581e+01 0.000000000000000000e+00 1.708601903862452431e+01 7.012871558890910073e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.254862030329898737e+01 1.025584112545585924e+01 0.000000000000000000e+00 1.321625507024822532e+01 5.564917864731067532e+00
7.560975609756097615e-01 0.000000000000000000e+00 9.727262345860857806e+00 8.015282342052799436e+00 0.000000000000000000e+00 1.043358468757524626e+01 4.464138890269460980e+00
8.048780487804878536e-01 0.000000000000000000e+00 7.390404203708263786e+00 6.452095956366781238e+00 0.000000000000000000e+00 8.550168558539617436e+00 3.589381071685560975e+00
8.536585365853659457e-01 0.000000000000000000e+00 6.120417736693276822e+00 5.125492799939022071e+00 0.000000000000000000e+00 6.160246919361562767e+00 2.826262709542514351e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.395943520351611511e+00 4.102144853767641486e+00 0.000000000000000000e+00 4.688981050493655545e+00 2.266664324059752378e+00
9.512195121951219079e-01 9.107534226434339075e+00 3.416995199959349083e+00 3.232858729969992684e+00 1.545302140302833305e-01 3.651678936220293270e+00 1.804898457797631695e+00
1.000000000000000000e+00 1.087089410322095340e+01 2.890044352150011875e+00 2.554847288846576081e+00 2.029728118978796347e-01 2.875619888360315013e+00 1.396768910302329081e+00
1.048780487804878092e+00 9.596709174227743944e+00 2.082354249604661867e+00 2.054519666931852395e+00 2.079407058498129179e-01 2.189108060796849387e+00 1.127791796766544286e+00
1.097560975609756184e+00 8.442669184075361599e+00 1.618691956903815621e+00 1.621195250090599060e+00 1.952568685691051520e-01 2.214162823709916683e+00 9.024371938354154299e-01
1.146341463414634276e+00 7.373363531640107382e+00 1.265794194513813142e+00 1.294255839124182739e+00 2.013286860859840044e-01 1.333203352801531016e+00 7.121403077773570400e-01
1.195121951219512368e+00 6.320655647827933876e+00 9.856716922959678495e-01 1.034524225150287080e+00 1.557533694531821056e-01 1.053490502611375668e+00 5.870924977727878247e-01
1.243902439024390238e+00 5.409598170071377332e+00 8.092447423303835707e-01 8.462419431056382724e-01 1.399819462168217232e-01 8.506595193176089698e-01 4.597040245582015294e-01
1.292682926829268331e+00 4.592007959472623746e+00 6.158455479089065543e-01 6.814684341614949403e-01 1.200872250452225121e-01 6.835938717729148628e-01 3.870953249798433360e-01
1.341463414634146423e+00 3.785747354280626364e+00 4.912997344197282401e-01 5.271423414123087570e-01 1.077838395991170400e-01 5.081969634305162353e-01 3.010778987376760973e-01
1.390243902439024515e+00 3.212696831656392416e+00 3.703062322685837793e-01 4.041500973925303830e-01 1.010375243481325958e-01 4.152666954259435217e-01 2.294959905120175503e-01
1.439024390243902385e+00 2.622889079499440612e+00 2.995200905160871896e-01 3.429564701765874801e-01 7.756496367946480452e-02 3.310233988412851769e-01 1.768481171891797543e-01
1.487804878048780477e+00 2.155781717646839457e+00 2.363765369815144790e-01 2.659236041042037924e-01 6.348002702140281839e-02 2.629227300995556349e-01 1.410410782184622625e-01
1.536585365853658569e+00 1.761916088519065893e+00 1.875234806885064387e-01 2.080862461513700856e-01 5.364199685964426978e-02 2.027220464654056475e-01 1.193534430127085044e-01
1.585365853658536661e+00 1.443196662434221622e+00 1.600904133201575541e-01 1.622567247317970585e-01 4.549253964442907805e-02 1.538081102264030608e-01 9.878380037076028852e-02
1.634146341463414753e+00 1.179023069036323035e+00 1.242072431016875006e-01 1.307223438396778736e-01 4.056175620748847521e-02 3.036877602063255965e-01 7.481857621692174221e-02
1.682926829268292845e+00 9.675092118375122618e-01 9.673051390233723679e-02 1.144848487325130504e-01 3.203943181997245815e-02 1.014241886275561305e-01 6.162998987026549469e-02
1.731707317073170715e+00 7.792161124810544903e-01 7.635484940320844127e-02 8.170960507564123398e-02 2.994696690879084314e-02 7.833809224485022149e-02 4.858944962022355291e-02
1.780487804878048808e+00 6.224584248608755477e-01 5.709565967115561719e-02 7.407004497879647598e-02 2.488290573506444017e-02 6.500418009857919510e-02 3.414166135741399793e-02
1.829268292682926900e+00 5.286955210486539158e-01 5.050394004335507364e-02 5.895255454874905043e-02 2.065216879096304359e-02 5.444662681253892994e-02 2.985177125239203352e-02
1.878048780487804992e+00 4.101784055324390055e-01 4.004862720089351347e-02 4.571761095992409735e-02 1.444676506333601555e-02 4.407177696536683509e-02 2.523612124987810457e-02
1.926829268292682862e+00 3.497084738308660623e-01 3.190510541066515077e-02 3.903473790466854138e-02 1.247685686450592489e-02 3.350927272181591227e-02 1.835880367205871763e-02
1.975609756097560954e+00 2.744930515229852541e-01 2.659749010957361895e-02 2.711900952348682628e-02 1.025654847362642876e-02 2.781436874203777054e-02 1.738398046377360659e-02
2.049999999999999822e+00 1.995668143930208749e-01 1.838760574874271150e-02 2.173823612962471480e-02 7.273319607280450197e-03 1.797899228765953775e-02 1.242184921692840796e-02
2.150000000000000355e+00 1.261551299220456668e-01 9.973969505881311731e-03 1.246746188235164053e-02 4.363611658823074099e-03 1.184408878823405877e-02 8.960988227940240927e-03
2.250000000000000000e+00 8.525492858022026832e-02 7.594762196665909813e-03 9.232848160652675287e-03 3.574005739607487124e-03 7.296928385031952770e-03 4.839799439051805860e-03
2.349999999999999645e+00 5.175654588341138673e-02 5.061590575374943363e-03 5.061590575374943363e-03 2.495150283635535430e-03 4.562560518647835843e-03 3.208050364674259591e-03
2.450000000000000178e+00 3.453200698664106449e-02 3.282250169027269189e-03 4.034432499429352163e-03 1.572744872658899838e-03 3.077109533463065136e-03 2.188166779351512648e-03
2.549999999999999822e+00 2.168054952335414856e-02 2.168054952335414943e-03 2.562246761850944972e-03 9.197808888695698870e-04 2.036657682496904789e-03 2.233753587254670020e-03
2.650000000000000355e+00 1.289676599433827939e-02 1.137949940676906890e-03 1.706924911015360443e-03 5.689749703384534450e-04 1.517266587569209403e-03 6.321944114871704944e-04
2.750000000000000000e+00 9.138082856950960342e-03 1.035649390454442247e-03 6.701260761764037815e-04 4.873644190373846029e-04 5.482849714170576986e-04 5.482849714170576986e-04
2.849999999999999645e+00 5.643166957274955292e-03 4.114809239679654900e-04 9.993108153507734414e-04 4.114809239679654900e-04 5.290469022445270586e-04 2.351319565531231372e-04
2.950000000000000178e+00 3.293840035443325927e-03 2.271613817547121273e-04 3.407420726320682181e-04 1.135806908773560637e-04 6.246937998254584179e-04 4.543227635094242546e-04
3.049999999999999822e+00 2.856275078784659919e-03 2.746418344985249714e-04 2.197134675988199771e-04 5.492836689970499427e-05 4.943553020973450026e-04 1.098567337994099885e-04
3.150000000000000355e+00 1.914645931932573621e-03 3.722922645424448949e-04 2.127384368813970751e-04 5.318460922034926877e-05 1.063692184406985375e-04 1.595538276610477927e-04
3.250000000000000000e+00 7.216742358822809955e-04 1.030963194117544279e-04 5.154815970587721397e-05 5.154815970587721397e-05 5.154815970587721397e-05 0.000000000000000000e+00
3.350000000000000089e+00 6.001129040385652300e-04 1.000188173397608717e-04 5.000940866988043583e-05 0.000000000000000000e+00 5.000940866988043583e-05 0.000000000000000000e+00
3.450000000000000178e+00 4.370387453324372064e-04 4.855986059249302068e-05 4.855986059249302068e-05 4.855986059249302068e-05 9.711972118498604135e-05 4.855986059249302068e-05
3.549999999999999822e+00 1.887679087820847725e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.719197719552119312e-05 0.000000000000000000e+00
3.650000000000000355e+00 4.589904631345211256e-05 0.000000000000000000e+00 9.179809262690422512e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 1.340252152352807888e-04 0.000000000000000000e+00 4.467507174509359176e-05 0.000000000000000000e+00 4.467507174509359176e-05 4.467507174509359176e-05
3.850000000000000089e+00 4.351468027119466468e-05 4.351468027119466468e-05 0.000000000000000000e+00 8.702936054238932936e-05 4.351468027119466468e-05 0.000000000000000000e+00
3.950000000000000178e+00 8.482608559194984577e-05 0.000000000000000000e+00 4.241304279597492288e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en17.3_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 9.626 54.54575 10.92405 0.77655 57.5432 7.1031
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 6.905193445500253802e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.300616766401043378e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.901236116978354289e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.054975756290496633e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.094893419825624221e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.206279014729793460e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.517423008939586282e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.600530493717418494e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.102437502116891466e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.168632938344506158e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 8.142741804575645403e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.518991464223915955e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.974156127005842620e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.289852689024063892e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.587386461066298438e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.697781690603446236e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.406095816722421432e+01 1.731744700368718526e+01 0.000000000000000000e+00 3.613502597580235687e+01 1.131118614156085123e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.592515521732170214e+01 1.648043069518850956e+01 0.000000000000000000e+00 2.686154332500287012e+01 1.062247975073838724e+01
6.097560975609757072e-01 0.000000000000000000e+00 1.951272292731950131e+01 1.357013645651547762e+01 0.000000000000000000e+00 2.013127415730774672e+01 8.777969660862600776e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.503621305820935738e+01 1.083039366873559395e+01 0.000000000000000000e+00 1.598895079951670084e+01 6.950576064898977613e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.167994249980041843e+01 8.629531388423293592e+00 0.000000000000000000e+00 1.188013581937363305e+01 5.486404016137837125e+00
7.560975609756097615e-01 0.000000000000000000e+00 9.039813118807710879e+00 6.702726486917761406e+00 0.000000000000000000e+00 9.574029006968670430e+00 4.687118721489778039e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.715240429370642694e+00 5.741964305326280105e+00 0.000000000000000000e+00 7.125062237537594712e+00 3.549356827210512488e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.244155602242162928e+00 4.260756989563124542e+00 0.000000000000000000e+00 6.204622261263702754e+00 2.828274284424750817e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.049607410863603540e+00 3.385820319858730887e+00 0.000000000000000000e+00 4.705440626050334529e+00 2.236123724327415907e+00
9.512195121951219079e-01 5.756900366051546314e+00 4.428464050648922345e+00 2.702148539308512731e+00 3.093853747723125935e-01 3.678324566583459188e+00 1.750325462819413591e+00
1.000000000000000000e+00 6.756676418804618223e+00 2.465604505138176972e+00 2.204590398467468404e+00 4.000041184728602150e-01 3.177194213449194837e+00 1.380112089021369393e+00
1.048780487804878092e+00 5.987284226057046688e+00 2.009656868976853250e+00 1.669010696913439284e+00 4.047312053465768056e-01 2.094896185091351448e+00 1.103755815964376996e+00
1.097560975609756184e+00 5.224153842663111114e+00 1.528542111014778326e+00 1.375747353126486772e+00 3.683126556879250391e-01 1.615046536200562155e+00 8.837720140114617706e-01
1.146341463414634276e+00 4.615340290017560854e+00 1.192258292728389346e+00 1.080119412963532533e+00 3.435320504471630065e-01 1.283335555481572632e+00 7.212180744267697730e-01
1.195121951219512368e+00 3.925459067156715776e+00 9.276521253354559349e-01 8.738712340196569395e-01 2.986613964440814617e-01 1.002453974170627982e+00 5.511858861248633001e-01
1.243902439024390238e+00 3.368374251776337758e+00 7.341597516525439904e-01 6.654388317050746737e-01 2.874737719939936542e-01 8.314706726468611420e-01 4.401286399689063322e-01
1.292682926829268331e+00 2.881349497921343428e+00 5.701619232484508304e-01 5.320501700786783861e-01 2.420474919855087892e-01 6.529477182132547020e-01 3.730408687743295149e-01
1.341463414634146423e+00 2.389613807264272527e+00 4.414401079068350775e-01 4.273334818690408543e-01 2.164637443730486055e-01 5.007852243416933691e-01 2.952662760324505364e-01
1.390243902439024515e+00 1.989414032284019473e+00 3.637597912044627235e-01 3.541377580177639817e-01 1.889204076900596607e-01 5.371910723013000322e-01 2.290513265906810314e-01
1.439024390243902385e+00 1.594353794967066751e+00 2.933864918497418040e-01 2.750214950647115741e-01 1.446526907265341944e-01 3.255819183123873084e-01 1.729937351478771090e-01
1.487804878048780477e+00 1.340328832352993826e+00 2.256541833264447960e-01 2.383732723769149409e-01 1.324539618359306670e-01 2.438556383469451805e-01 1.438572830535935765e-01
1.536585365853658569e+00 1.105192766548858341e+00 1.898256163870661595e-01 1.726266511439427109e-01 1.065911179265181252e-01 2.885604168568489114e-01 1.167830973298505381e-01
1.585365853658536661e+00 9.213647380414454746e-01 1.504394959813036836e-01 1.450887067945541842e-01 8.355463114693474636e-02 3.727030468155143605e-01 9.652000494559703769e-02
1.634146341463414753e+00 7.255510412181992441e-01 1.154013488784037395e-01 1.189951625112952022e-01 7.626871154247444329e-02 1.303755723487848295e-01 7.906389992361224917e-02
1.682926829268292845e+00 6.002189609484266386e-01 8.782273556512831814e-02 9.073077316662263303e-02 6.707873400780220430e-02 1.075973912552896650e-01 6.087492045794766493e-02
1.731707317073170715e+00 4.830782913671042289e-01 8.176910236089049433e-02 7.743571675190322190e-02 5.746446133657051591e-02 8.007342973128678265e-02 5.030495467824369626e-02
1.780487804878048808e+00 3.991102345459057177e-01 5.753930837805987242e-02 5.662307735293152511e-02 4.196338095087805836e-02 6.321994073385558965e-02 4.452882782123741834e-02
1.829268292682926900e+00 3.315705699389116523e-01 5.029741835544544737e-02 5.154593583235366622e-02 3.674208574901333818e-02 4.922726051809554748e-02 3.656372610945502616e-02
1.878048780487804992e+00 2.699716362405438219e-01 4.065209966556451726e-02 4.238936888204163089e-02 3.248693434812206793e-02 4.238936888204163089e-02 2.744885362033843215e-02
1.926829268292682862e+00 2.119996222091906912e-01 3.251112417265544091e-02 3.301911048785317881e-02 2.827790487934092947e-02 3.217246662919028000e-02 2.150475401003771464e-02
1.975609756097560954e+00 1.644872231482258640e-01 2.691909374815343314e-02 2.576305904731248514e-02 1.932229428548436559e-02 3.005690222186456831e-02 1.750566832702002418e-02
2.049999999999999822e+00 1.260817695518233472e-01 1.715767923088236391e-02 1.933150284384483469e-02 1.607076742440112851e-02 1.871041038299841447e-02 1.071384494960075234e-02
2.150000000000000355e+00 8.557354149499107887e-02 1.221421656286637326e-02 1.258434433749868776e-02 1.132590990374881916e-02 1.465705987543964792e-02 8.142811041910915509e-03
2.250000000000000000e+00 5.177840815256346679e-02 6.932081965780354654e-03 7.993114919726327164e-03 8.276057040778586962e-03 8.346792571041651912e-03 6.153991132886641943e-03
2.349999999999999645e+00 3.467545994172355206e-02 5.079413077400910838e-03 6.230746708278451194e-03 4.266706985016765520e-03 5.824393662086377668e-03 3.860353938824692428e-03
2.450000000000000178e+00 2.221673083160332837e-02 3.572866069409891959e-03 2.793331654265915776e-03 3.507904868147893908e-03 3.897672075719882216e-03 2.143719641645935262e-03
2.549999999999999822e+00 1.454239283937709334e-02 2.184479611065228821e-03 2.309307017411812903e-03 2.059652204718644304e-03 2.746202939624858928e-03 1.560342579332306238e-03
2.650000000000000355e+00 9.609355054604992383e-03 1.801754072738436180e-03 2.222163356377404673e-03 1.981929480012279820e-03 1.381344789099467688e-03 6.606431600040932372e-04
2.750000000000000000e+00 5.324456277983427056e-03 9.838669209317203301e-04 9.259923961710308160e-04 8.681178714103414103e-04 9.838669209317203301e-04 7.523688218889625990e-04
2.849999999999999645e+00 4.914257891960273870e-03 7.259699158577676914e-04 1.061032953945968173e-03 5.584383968136673966e-04 7.259699158577676914e-04 3.350630380882004813e-04
2.950000000000000178e+00 2.697541408337206410e-03 5.934591098341854319e-04 3.776557971672089408e-04 7.013607661676737317e-04 7.013607661676737317e-04 3.776557971672089408e-04
3.049999999999999822e+00 1.669822353751031782e-03 5.740014341019171549e-04 2.087277942188789728e-04 1.565458456641592364e-04 4.174555884377579456e-04 0.000000000000000000e+00
3.150000000000000355e+00 1.010507575186636066e-03 1.515761362779954261e-04 1.515761362779954261e-04 3.031522725559908523e-04 0.000000000000000000e+00 3.031522725559908523e-04
3.250000000000000000e+00 7.345612758087502990e-04 9.794150344116670111e-05 1.958830068823334022e-04 9.794150344116670111e-05 9.794150344116670111e-05 1.469122551617500652e-04
3.350000000000000089e+00 5.225983206002506520e-04 4.750893823638641675e-05 4.750893823638641675e-05 3.325625676547049308e-04 0.000000000000000000e+00 4.750893823638641675e-05
3.450000000000000178e+00 4.151868080658153298e-04 9.226373512573673996e-05 0.000000000000000000e+00 0.000000000000000000e+00 9.226373512573673996e-05 1.383956026886051099e-04
3.549999999999999822e+00 1.793295133429805271e-04 4.483237833574513177e-05 4.483237833574513177e-05 4.483237833574513177e-05 0.000000000000000000e+00 4.483237833574513177e-05
3.650000000000000355e+00 2.616245639866770362e-04 0.000000000000000000e+00 0.000000000000000000e+00 8.720818799555900302e-05 4.360409399777950151e-05 8.720818799555900302e-05
3.750000000000000000e+00 2.122065907891945507e-04 1.273239544735167304e-04 4.244131815783891014e-05 8.488263631567782028e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 4.133894625763493449e-05 0.000000000000000000e+00 4.133894625763493449e-05 4.133894625763493449e-05 1.240168387729047967e-04 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en17.3_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 10.99405 60.9804 12.33445 0.7317 62.90275 7.82685
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 7.559862502499056802e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.005583241755292079e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 3.178922965809273364e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.329089042343122173e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.322168190532810002e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.414276081061384502e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.684647331910024093e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.752529389274650669e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.237627248915959228e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.276893809563336504e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 9.081626947210627065e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.429428244349347210e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 6.784564624569567570e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.965547200003743455e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 5.034458978643396421e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.239689906003592057e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.996466223660451078e+01 1.947050265264115509e+01 0.000000000000000000e+00 3.986592743613472578e+01 1.228388317586638934e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.878317457207030472e+01 1.880976881398544620e+01 0.000000000000000000e+00 3.005282378888271566e+01 1.170019848585217481e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.291475469225485284e+01 1.513738260931441282e+01 0.000000000000000000e+00 2.227587046335695931e+01 9.564535671314780885e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.727165387400693319e+01 1.211458307355547781e+01 0.000000000000000000e+00 1.746339048653212345e+01 7.731890374853050751e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.273718463911334275e+01 9.786870187522826114e+00 0.000000000000000000e+00 1.337974061645317825e+01 6.220753704526220673e+00
7.560975609756097615e-01 0.000000000000000000e+00 1.019282188550083212e+01 7.715492795087206090e+00 0.000000000000000000e+00 1.031537221848767594e+01 4.935239994262436980e+00
8.048780487804878536e-01 0.000000000000000000e+00 7.878631714671485042e+00 6.154218290396300084e+00 0.000000000000000000e+00 8.284399894666655939e+00 3.982284315956609699e+00
8.536585365853659457e-01 0.000000000000000000e+00 6.377758511377813022e+00 5.130642431637547851e+00 0.000000000000000000e+00 5.986386502289847478e+00 3.067531000917979700e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.490324439150607638e+00 3.851483595029904894e+00 0.000000000000000000e+00 4.860179664694172175e+00 2.506917041954131342e+00
9.512195121951219079e-01 6.495034874377506817e+00 3.533578859095747315e+00 3.058181819811462088e+00 3.234483463528722291e-01 3.756871407850487454e+00 1.936231087128275519e+00
1.000000000000000000e+00 7.682297694585617620e+00 2.832329325010521703e+00 2.446680982404550342e+00 3.866271455059864248e-01 2.874091582077834772e+00 1.535741750123779115e+00
1.048780487804878092e+00 6.835633186072507250e+00 2.121027946235942263e+00 1.918817889759943052e+00 3.577562537652292929e-01 2.213111295031166215e+00 1.250591426205410306e+00
1.097560975609756184e+00 5.944429520412781720e+00 2.061837433294146926e+00 1.540432753651999498e+00 3.614755361715228377e-01 1.726818576990440945e+00 9.997057797243679156e-01
1.146341463414634276e+00 5.221004087326229559e+00 1.602390591563817690e+00 1.190265977605663439e+00 3.358474064023632133e-01 1.394620585908118438e+00 8.085953233806049134e-01
1.195121951219512368e+00 4.511315883216130196e+00 1.235049504125250941e+00 9.598660602352745430e-01 2.880144179602430743e-01 1.093362790455709499e+00 6.270797327532496857e-01
1.243902439024390238e+00 3.773355551008751974e+00 7.986839741986411223e-01 7.714054410897219771e-01 2.740967990271198640e-01 8.343559021103045259e-01 4.991446971757024231e-01
1.292682926829268331e+00 3.250099639517618932e+00 6.923214499648077114e-01 6.153407564761943505e-01 2.369995776583866121e-01 6.908070756666710999e-01 3.902037774865449449e-01
1.341463414634146423e+00 2.727686396790719225e+00 5.255934287529865356e-01 4.750041491691729401e-01 1.880072746071534406e-01 6.921975466131419230e-01 3.137508204957670799e-01
1.390243902439024515e+00 2.278075027884980397e+00 4.322874421926582444e-01 4.175023668082187833e-01 1.722578624155326477e-01 4.149208457093483959e-01 2.567440074694724017e-01
1.439024390243902385e+00 1.896582692676267445e+00 3.171929691636698467e-01 3.078971065934693607e-01 1.485070727678368396e-01 4.507359704770376174e-01 2.115375555609034786e-01
1.487804878048780477e+00 1.554579694461775574e+00 2.532853078153972093e-01 2.699517003642891710e-01 1.195155781466592931e-01 2.627149772838492381e-01 1.609622648800879130e-01
1.536585365853658569e+00 1.268901435714885118e+00 1.927982770463714524e-01 2.006545945031068534e-01 1.012827953206158343e-01 2.019285919285233877e-01 1.288860728713077941e-01
1.585365853658536661e+00 1.065012847747259350e+00 1.689614585508212585e-01 1.634048697799659888e-01 8.746482324494400662e-02 1.720484523124075071e-01 1.002243974595005416e-01
1.634146341463414753e+00 8.433482658518639541e-01 1.307748849746616648e-01 1.337697296687379023e-01 6.808280271199942946e-02 1.385614811792598433e-01 7.626871154247444329e-02
1.682926829268292845e+00 6.895926499010186506e-01 1.062403070412589884e-01 1.114747747239487607e-01 6.843581822183289476e-02 1.054648303475271692e-01 6.610938814063743729e-02
1.731707317073170715e+00 5.535429095306365621e-01 7.818934903172709838e-02 8.402999920036212378e-02 4.597156906925640996e-02 8.892860901921731398e-02 5.520356449709888647e-02
1.780487804878048808e+00 4.608642056395559905e-01 6.835083447457430961e-02 6.157072488862457699e-02 4.287961197600639873e-02 7.146601996001065993e-02 4.874349053682779098e-02
1.829268292682926900e+00 3.724149273977662711e-01 5.386461114661179189e-02 5.564820754219496068e-02 3.638536646989670720e-02 5.796688285645308636e-02 3.299653331828868164e-02
1.878048780487804992e+00 3.010687552154842073e-01 3.960973813567824492e-02 4.325800349028018771e-02 2.536413056056589441e-02 4.395291117687103594e-02 2.727512669869072010e-02
1.926829268292682862e+00 2.533158425119402812e-01 3.640568592250478797e-02 3.420441188998124549e-02 1.947280874924674915e-02 3.589769960730705006e-02 2.522998698815448124e-02
1.975609756097560954e+00 2.097377242954285848e-01 2.576305904731248514e-02 2.939631096424117143e-02 1.833140739904927027e-02 2.989175440745871909e-02 2.212980713038380232e-02
2.049999999999999822e+00 1.465778207597552285e-01 2.127241678398989963e-02 1.894332005581582379e-02 1.397458036904446026e-02 2.142768989920150469e-02 1.296530512016902566e-02
2.150000000000000355e+00 9.689945139873989977e-02 1.436095765573379597e-02 1.273239544735161287e-02 8.883066591175544507e-03 1.362070210646916871e-02 9.623322140440173506e-03
2.250000000000000000e+00 6.210579557097093556e-02 8.134585980252457063e-03 9.195618934198429573e-03 5.022222648677604484e-03 8.346792571041651912e-03 6.861346435517290572e-03
2.349999999999999645e+00 4.253161883477029476e-02 5.214864092798268680e-03 5.079413077400910838e-03 3.047647846440546676e-03 6.163021200579771840e-03 4.402158000414122495e-03
2.450000000000000178e+00 2.676401491994319023e-02 3.702788471933888062e-03 4.092555679505876370e-03 3.507904868147893908e-03 4.092555679505876370e-03 3.053176459313907548e-03
2.549999999999999822e+00 1.703894096630878194e-02 2.309307017411812903e-03 1.997238501545351829e-03 1.934824798372059571e-03 2.246893314238520862e-03 1.248274063465844947e-03
2.650000000000000355e+00 1.195163534916495948e-02 1.621578665464592540e-03 1.261227850916905261e-03 1.141110912734342835e-03 1.921871010920998607e-03 6.606431600040932372e-04
2.750000000000000000e+00 7.755186317932383396e-03 9.259923961710308160e-04 1.099615970453099141e-03 1.157490495213788547e-03 1.331114069495856764e-03 9.259923961710308160e-04
2.849999999999999645e+00 4.020756457058405342e-03 1.172720633308701630e-03 7.259699158577676914e-04 3.350630380882004813e-04 7.818137555391344203e-04 2.792191984068336983e-04
2.950000000000000178e+00 2.643590580170462369e-03 2.697541408337206410e-04 5.934591098341854319e-04 2.158033126669765182e-04 2.158033126669765182e-04 3.776557971672089408e-04
3.049999999999999822e+00 1.878550147969910728e-03 1.043638971094394864e-04 4.174555884377579456e-04 5.218194855471974320e-05 3.130916913283184728e-04 5.218194855471974320e-05
3.150000000000000355e+00 1.111558332705299846e-03 4.547284088339862513e-04 2.021015150373272349e-04 1.010507575186636174e-04 1.010507575186636174e-04 2.526268937966590165e-04
3.250000000000000000e+00 8.814735309705003371e-04 3.427952620440834946e-04 9.794150344116670111e-05 1.469122551617500652e-04 0.000000000000000000e+00 4.897075172058335056e-05
3.350000000000000089e+00 5.701072588366370552e-04 9.501787647277283350e-05 9.501787647277283350e-05 4.750893823638641675e-05 9.501787647277283350e-05 4.750893823638641675e-05
3.450000000000000178e+00 3.229230729400785899e-04 4.613186756286836998e-05 4.613186756286836998e-05 1.845274702514734799e-04 9.226373512573673996e-05 0.000000000000000000e+00
3.549999999999999822e+00 1.793295133429805271e-04 8.966475667149026354e-05 8.966475667149026354e-05 4.483237833574513177e-05 8.966475667149026354e-05 0.000000000000000000e+00
3.650000000000000355e+00 1.308122819933385181e-04 4.360409399777950151e-05 3.052286579844565241e-04 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 8.488263631567782028e-05 4.244131815783891014e-05 1.273239544735167304e-04 4.244131815783891014e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.240168387729047967e-04 8.267789251526986899e-05 1.240168387729047967e-04 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 4.029239065617617674e-05 8.058478131235235348e-05 4.029239065617617674e-05 0.000000000000000000e+00 4.029239065617617674e-05


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en17.3_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 11.8395 65.39935 13.41015 0.75035 69.01005 8.6168
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 8.044376463359226648e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.494645373424198453e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 3.402108204780872143e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.597010700908223271e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.496395831774693193e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.638994363601568125e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.816836146591767829e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.938870622703202855e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.332439117313478505e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.399941380900164916e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 9.899584254225071334e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.031016814448831838e+02 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 7.380548114281933181e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.691995520181266954e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 5.433374393539749292e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.765264133359976029e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 4.137306639040250644e+01 2.142162970966660396e+01 0.000000000000000000e+00 4.418350471087141784e+01 1.331072510075212989e+01
5.609756097560976151e-01 0.000000000000000000e+00 3.125965939350285083e+01 2.018061773932985759e+01 0.000000000000000000e+00 3.270786211904701446e+01 1.287446406933557519e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.348728913523705231e+01 1.659386742594763575e+01 0.000000000000000000e+00 2.552005394728319843e+01 1.042333733578808008e+01
6.585365853658536883e-01 0.000000000000000000e+00 1.818376525297043855e+01 1.317730925925711816e+01 0.000000000000000000e+00 1.878721536680941284e+01 8.665801265318128443e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.392127738414662197e+01 1.050369142857530491e+01 0.000000000000000000e+00 1.457536523473376278e+01 6.781664019275137179e+00
7.560975609756097615e-01 0.000000000000000000e+00 1.076414808576344306e+01 8.391245687542829401e+00 0.000000000000000000e+00 1.134798822847893440e+01 5.416811021069893428e+00
8.048780487804878536e-01 0.000000000000000000e+00 8.616392041935432289e+00 6.783746745473723472e+00 0.000000000000000000e+00 8.655306872384519679e+00 4.497905819407017169e+00
8.536585365853659457e-01 0.000000000000000000e+00 6.385784695157936675e+00 5.272438345086410294e+00 0.000000000000000000e+00 6.869266718103519409e+00 3.434060060210322174e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.956710793941612181e+00 4.169638627755552385e+00 0.000000000000000000e+00 5.268358110088779966e+00 2.708294716077069175e+00
9.512195121951219079e-01 6.888798078633177724e+00 3.831302257435400982e+00 3.346987236173199598e+00 2.853754232933082835e-01 4.228495454759500838e+00 2.184562585282548763e+00
1.000000000000000000e+00 8.085564489391861898e+00 3.472792689253771936e+00 2.639505153707536245e+00 4.035930624395824839e-01 3.403623950986033986e+00 1.749773317593759758e+00
1.048780487804878092e+00 7.315648750907072007e+00 2.302705904669763104e+00 2.102984587350391621e+00 3.901098628013892067e-01 2.450474792094531562e+00 1.350763177259674430e+00
1.097560975609756184e+00 6.485156494340412969e+00 2.017842055536428703e+00 1.672418886925154169e+00 3.754470412702576865e-01 1.913798932460743618e+00 1.106424297393427736e+00
1.146341463414634276e+00 5.678667332660975120e+00 1.561121206878781420e+00 1.333997282888030655e+00 3.566244069679331274e-01 1.485413232215197832e+00 8.510031738500558607e-01
1.195121951219512368e+00 4.898702100358864442e+00 1.340700290618723978e+00 1.067427842866872423e+00 2.956584025127424464e-01 1.405128160418361194e+00 6.936915981393153574e-01
1.243902439024390238e+00 4.194336759083897803e+00 9.070112258715602449e-01 8.369788379861621275e-01 2.845885425305502703e-01 9.560601267500974387e-01 5.581607543824985695e-01
1.292682926829268331e+00 3.522182221749504905e+00 6.855067656231927931e-01 6.648103168819917697e-01 2.463382191635626328e-01 7.544107961884105595e-01 4.326062578343712883e-01
1.341463414634146423e+00 2.979416706258253278e+00 5.304577825591224594e-01 5.236476872305321217e-01 2.140315674699806436e-01 5.958833412516506556e-01 3.380725895264466985e-01
1.390243902439024515e+00 2.443527061948945533e+00 4.437869452694445105e-01 4.306446560388316191e-01 1.760128021957077515e-01 4.801629243898907773e-01 2.834979534032199822e-01
1.439024390243902385e+00 1.995436255617911492e+00 3.362381510148122477e-01 3.407727181222271473e-01 1.435190489496804833e-01 3.668464789898626122e-01 2.237808867509236133e-01
1.487804878048780477e+00 1.701287807819784836e+00 2.662236915046685692e-01 2.675394593374758601e-01 1.350854975015451931e-01 3.035037801008742542e-01 1.787251306229859227e-01
1.536585365853658569e+00 1.376766551066819888e+00 2.225248836394242979e-01 2.235865481606047755e-01 1.053171205011015771e-01 2.371758540317146502e-01 1.467220368271394959e-01
1.585365853658536661e+00 1.154947266001472350e+00 1.629932706117544761e-01 1.732832498170420177e-01 8.087923655355998276e-02 1.907762144660308246e-01 1.173057629402778496e-01
1.634146341463414753e+00 9.104327869991712952e-01 1.325717917911073962e-01 2.743277739773818946e-01 6.708452114730735494e-02 1.441518579415354551e-01 9.044430976110189035e-02
1.682926829268292845e+00 7.491104861449355834e-01 1.136073356317112565e-01 1.136073356317112565e-01 6.378295805944197983e-02 1.223314484361942012e-01 7.114998664989424793e-02
1.731707317073170715e+00 6.015869673694086428e-01 8.892860901921731398e-02 9.118950585868894343e-02 4.615997713921238255e-02 1.957559846842516771e-01 5.821809361639438546e-02
1.780487804878048808e+00 4.859689357280725375e-01 7.000005031980531534e-02 7.274874339519034339e-02 3.774871823528768572e-02 2.067017192689539207e-01 5.295815325241816363e-02
1.829268292682926900e+00 3.988121540523972275e-01 5.457804970484506080e-02 6.028555817071121203e-02 3.406669115563858152e-02 6.367439132231923760e-02 3.941748034238810178e-02
1.878048780487804992e+00 3.293862434440611997e-01 4.238936888204163089e-02 5.246553033760890244e-02 2.519040363891818235e-02 4.412663809851874452e-02 2.935984975846326131e-02
1.926829268292682862e+00 2.589036919791154467e-01 3.792964486809801555e-02 3.589769960730705006e-02 2.015012383617707098e-02 2.878589119453867085e-02 2.776991856414318810e-02
1.975609756097560954e+00 2.226192538190848169e-01 3.055234566508211597e-02 3.005690222186456831e-02 1.948744209989021481e-02 2.691909374815343314e-02 2.031318117191946090e-02
2.049999999999999822e+00 1.600865817831648719e-01 2.181587268723051906e-02 2.065132432314347941e-02 1.405221692665026278e-02 2.282514793610595019e-02 1.381930725383285520e-02
2.150000000000000355e+00 1.023773424632981460e-01 1.110383323896942977e-02 1.450900876558672281e-02 9.401245475660784112e-03 1.421290654588087086e-02 1.021552657985187566e-02
2.250000000000000000e+00 6.387418382754755930e-02 6.366197723675835925e-03 9.266354464461494522e-03 4.951487118414539534e-03 7.073553026306484554e-03 6.507668784201965824e-03
2.349999999999999645e+00 4.151573621929011138e-02 4.334432492715444007e-03 5.892119169785057023e-03 3.995804954222049836e-03 5.418040615894305009e-03 4.131255969619407678e-03
2.450000000000000178e+00 2.364587725936728377e-02 2.793331654265915776e-03 4.287439283291870525e-03 2.793331654265915776e-03 3.767749673195886113e-03 2.338603245431929416e-03
2.549999999999999822e+00 1.616514912188269162e-02 2.184479611065228821e-03 1.809997392025475054e-03 1.809997392025475054e-03 1.872411095198767313e-03 1.497928876159013980e-03
2.650000000000000355e+00 1.147116759643470978e-02 1.681637134555873754e-03 1.201169381825624048e-03 1.141110912734342835e-03 1.861812541829717393e-03 7.807600981866556636e-04
2.750000000000000000e+00 8.044558941735830207e-03 7.523688218889625990e-04 1.041741445692409736e-03 7.523688218889625990e-04 1.446863119017235792e-03 9.259923961710308160e-04
2.849999999999999645e+00 4.523351014190706010e-03 5.025945571323006678e-04 3.909068777695672101e-04 3.909068777695672101e-04 9.493452745832347151e-04 3.909068777695672101e-04
2.950000000000000178e+00 2.697541408337206410e-03 2.697541408337206410e-04 5.395082816674412821e-04 3.237049690004647909e-04 4.316066253339530365e-04 1.618524845002323955e-04
3.049999999999999822e+00 1.722004302305751465e-03 3.130916913283184728e-04 3.652736398830382092e-04 2.609097427735987363e-04 1.565458456641592364e-04 2.087277942188789728e-04
3.150000000000000355e+00 1.010507575186636066e-03 1.515761362779954261e-04 2.021015150373272349e-04 2.021015150373272349e-04 2.021015150373272349e-04 1.515761362779954261e-04
3.250000000000000000e+00 1.028385786132250375e-03 9.794150344116670111e-05 2.448537586029167663e-04 0.000000000000000000e+00 9.794150344116670111e-05 4.897075172058335056e-05
3.350000000000000089e+00 7.601430117821826680e-04 4.750893823638641675e-05 0.000000000000000000e+00 4.750893823638641675e-05 4.750893823638641675e-05 4.750893823638641675e-05
3.450000000000000178e+00 1.845274702514734799e-04 4.613186756286836998e-05 9.226373512573673996e-05 9.226373512573673996e-05 9.226373512573673996e-05 4.613186756286836998e-05
3.549999999999999822e+00 2.689942700144707906e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.966475667149026354e-05 4.483237833574513177e-05
3.650000000000000355e+00 1.744163759911180060e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05 8.720818799555900302e-05
3.750000000000000000e+00 1.273239544735167304e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 8.058478131235235348e-05 0.000000000000000000e+00 8.058478131235235348e-05 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en2.69_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 21.3017 2.25375 0.45945 0.0 3.67815 0.02025 0.5621 0.0166
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 1.890267524466021953e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.186044132574556542e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 4.522256711195353063e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.081626169718339270e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.177732506155056313e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.309509071381478407e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 3.651683313391838936e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.085626985269914258e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 3.021355347362381494e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.011547807869161630e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.428422784174101423e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.879136574361547218e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 1.911368521150063771e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.042412898422058021e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.481219802536375241e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.368803046918412036e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.181027160144507349e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.858316988782434009e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 9.006359391523606206e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.414191964426145631e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 7.229508684079492653e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.093478978017148684e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 5.426756734813521277e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.583135652000976279e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.367058736014137743e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.724002477398369315e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.510116566614175149e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.291633014996244277e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.751106436206764982e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.447956756348894203e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.078880410980881610e+00 3.514676835716529002e+00 0.000000000000000000e+00 3.380966303922965377e+00 1.177926113419488774e-01 4.635298435510204484e+00 7.640601816775062505e-02
5.308641975308641126e-01 0.000000000000000000e+00 1.718098893024051721e+00 3.178179401053325304e+00 0.000000000000000000e+00 2.765349985061680282e+00 1.244559268798341306e-01 3.712429233513101057e+00 8.802980193939487219e-02
5.555555555555555802e-01 0.000000000000000000e+00 1.389386843330050691e+00 2.590234762199864704e+00 0.000000000000000000e+00 1.992711401602807575e+00 1.102227558382921219e-01 3.161652733256274050e+00 8.411736629764397788e-02
5.802469135802468259e-01 0.000000000000000000e+00 1.166411022028959188e+00 2.155083221653505632e+00 0.000000000000000000e+00 1.732953518443025143e+00 9.997808760248222404e-02 2.860484173071019320e+00 9.164658030227537666e-02
6.049382716049382935e-01 0.000000000000000000e+00 8.790590355524372512e-01 1.806066745771371052e+00 0.000000000000000000e+00 1.411822087402399228e+00 6.925919674049504926e-02 2.352148873917581984e+00 7.991445777749428547e-02
6.296296296296295392e-01 0.000000000000000000e+00 7.754836304721947071e-01 1.522814389871141483e+00 0.000000000000000000e+00 1.126114842929919702e+00 7.678055747249452889e-02 1.855530138918617622e+00 7.933990938824433958e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.009165139545420420e-01 1.260939570265268594e+00 0.000000000000000000e+00 7.880872314157928438e-01 5.664376975801010961e-02 1.539232873858970230e+00 6.649486015070751876e-02
6.790123456790122525e-01 0.000000000000000000e+00 5.007488357342505525e-01 1.179488963791102130e+00 0.000000000000000000e+00 7.641759483716999979e-01 3.797147569548819934e-02 1.338494518265958888e+00 3.797147569548819934e-02
7.037037037037037202e-01 0.000000000000000000e+00 3.892908966587879660e-01 9.113986874717506792e-01 0.000000000000000000e+00 6.778241494764778441e-01 5.037882192054903008e-02 1.133523493212353239e+00 3.663914321494474852e-02
7.283950617283949658e-01 0.000000000000000000e+00 3.362728144219081505e-01 7.566138324492933664e-01 0.000000000000000000e+00 4.734367255676865116e-01 3.982178065522596483e-02 8.959900647425842468e-01 2.654785377015064438e-02
7.530864197530864335e-01 0.000000000000000000e+00 2.289571049876516773e-01 6.590540965999693857e-01 0.000000000000000000e+00 3.937206291376440515e-01 4.065593453051759287e-02 8.238176207499616766e-01 2.353764630714176229e-02
7.777777777777776791e-01 0.000000000000000000e+00 2.361916196534830925e-01 5.034610839982139874e-01 0.000000000000000000e+00 2.983473090359786695e-01 3.314970100399762531e-02 6.422754569524540269e-01 1.864670681474866684e-02
8.024691358024691468e-01 0.000000000000000000e+00 1.646647647948574766e-01 4.859618668336037617e-01 0.000000000000000000e+00 3.072403538245511156e-01 2.008106887742164282e-02 5.502212872413529965e-01 1.204864132645298500e-02
8.271604938271603924e-01 0.000000000000000000e+00 1.441640914931315298e-01 4.363886012765061939e-01 0.000000000000000000e+00 2.162461372396972670e-01 1.753347058700248026e-02 4.597665620591762092e-01 1.168898039133498858e-02
8.518518518518518601e-01 0.000000000000000000e+00 1.645774557997382037e-01 3.442884707534753508e-01 0.000000000000000000e+00 1.967362690019859028e-01 1.324186425974905115e-02 4.010393175809712774e-01 1.135016936549918670e-02
8.765432098765431057e-01 0.000000000000000000e+00 1.047892397054185770e-01 2.959836419749542480e-01 0.000000000000000000e+00 1.709719174141040021e-01 1.286885399891105411e-02 3.566510965412492129e-01 9.192038570650753679e-03
9.012345679012345734e-01 0.000000000000000000e+00 7.688573631834724753e-02 2.342332897140346204e-01 0.000000000000000000e+00 1.323149880827371172e-01 1.251628265647513304e-02 2.950266626169138484e-01 7.152161517985790307e-03
9.259259259259258190e-01 1.089464923496382243e+00 8.179688722736416784e-02 2.053623977197653327e-01 0.000000000000000000e+00 1.009408395571727984e-01 1.392287442167900596e-02 2.314677872604134767e-01 1.740359302709875745e-03
9.506172839506172867e-01 8.669871091275641106e+01 7.628198242397181417e-02 1.678203613327380050e-01 0.000000000000000000e+00 9.662384440369763128e-02 1.356124131981721256e-02 2.203701714470296946e-01 1.186608615484006056e-02
9.753086419753085323e-01 7.823520886957152243e+01 4.791495548599974952e-02 1.255702281702062439e-01 0.000000000000000000e+00 6.774183361813758408e-02 3.304479688689637793e-03 1.602672649014474371e-01 6.608959377379275586e-03
1.000000000000000000e+00 6.707151379387974544e+01 4.350898256774669848e-02 1.337498353008509666e-01 0.000000000000000000e+00 5.640053295819016238e-02 9.668662792832599662e-03 1.708130426733759089e-01 6.445775195221732819e-03
1.024691358024691468e+00 5.835812653397083238e+01 3.459750421049767599e-02 1.116555817702424985e-01 0.000000000000000000e+00 5.032364248799661710e-02 0.000000000000000000e+00 1.037925126314930280e-01 7.863069138749472289e-03
1.049382716049382491e+00 4.922555100676591877e+01 2.456977839119836235e-02 6.296005712744580374e-02 0.000000000000000000e+00 4.453272333404702937e-02 3.071222298899795294e-03 9.520789126589364326e-02 6.142444597799590587e-03
1.074074074074073959e+00 4.259829455331144743e+01 3.000619487430806684e-02 8.701796513549339696e-02 0.000000000000000000e+00 3.450712410545427739e-02 6.001238974861613194e-03 7.501548718577016883e-02 3.000619487430806597e-03
1.098765432098765427e+00 3.827666076524565142e+01 2.786530344226473624e-02 7.039655606466881099e-02 0.000000000000000000e+00 2.639870852425080239e-02 2.933189836027867269e-03 6.013039163857127750e-02 4.399784754041800687e-03
1.123456790123456894e+00 3.101807960530320685e+01 1.147489650138384422e-02 4.733394806820835632e-02 0.000000000000000000e+00 2.868724125345961315e-02 1.434362062672980527e-03 6.167756869493816463e-02 0.000000000000000000e+00
1.148148148148147918e+00 2.672012935886352381e+01 1.122812453361215351e-02 5.052656040125469428e-02 0.000000000000000000e+00 1.964921793382127038e-02 1.403515566701519189e-03 3.508788916753798059e-02 1.403515566701519189e-03
1.172839506172839386e+00 2.276664761518619073e+01 1.373967870560421911e-02 3.022729315232928343e-02 0.000000000000000000e+00 2.473142167008759648e-02 4.121903611681266080e-03 4.671490759905434775e-02 2.747935741120843909e-03
1.197530864197530853e+00 2.010114994629897112e+01 2.691277272231754232e-03 2.691277272231754406e-02 0.000000000000000000e+00 1.211074772504289361e-02 0.000000000000000000e+00 2.960404999454929742e-02 1.345638636115877116e-03
1.222222222222222321e+00 1.646221685881484831e+01 7.910724103226742313e-03 2.900598837849805225e-02 0.000000000000000000e+00 1.054763213763565584e-02 2.636908034408913960e-03 2.768753436129359549e-02 0.000000000000000000e+00
1.246913580246913344e+00 1.404521651127550541e+01 1.163111415177397502e-02 1.163111415177397502e-02 0.000000000000000000e+00 1.292346016863774906e-02 2.584692033727549812e-03 1.938519025295662446e-02 1.292346016863774906e-03
1.271604938271604812e+00 1.161309658983002002e+01 6.336259597244663783e-03 1.774152687228506067e-02 0.000000000000000000e+00 3.801755758346798530e-03 0.000000000000000000e+00 2.154328263063185964e-02 0.000000000000000000e+00
1.296296296296296280e+00 1.003068515254708792e+01 3.729341362949716455e-03 2.486227575299811143e-02 0.000000000000000000e+00 9.944910301199243879e-03 0.000000000000000000e+00 2.361916196534820378e-02 1.243113787649905485e-03
1.320987654320987748e+00 8.247595265622560845e+00 4.879512063672569733e-03 1.219878015918142433e-02 0.000000000000000000e+00 8.539146111426997032e-03 0.000000000000000000e+00 1.219878015918142433e-02 0.000000000000000000e+00
1.345679012345678771e+00 7.044862691175857172e+00 1.197494933057259396e-03 1.077745439751533370e-02 0.000000000000000000e+00 1.197494933057259396e-03 0.000000000000000000e+00 1.436993919668711275e-02 0.000000000000000000e+00
1.370370370370370239e+00 6.673337191134121049e+00 2.351836895553875359e-03 4.703673791107750718e-03 0.000000000000000000e+00 8.231429134438562889e-03 1.175918447776937679e-03 5.879592238884688397e-03 0.000000000000000000e+00
1.395061728395061706e+00 4.984281233092751506e+00 2.310211463774160517e-03 1.386126878264496223e-02 0.000000000000000000e+00 1.155105731887080258e-03 0.000000000000000000e+00 9.240845855096642067e-03 0.000000000000000000e+00
1.419753086419753174e+00 4.201832699107818314e+00 3.405050809649771883e-03 5.675084682749620239e-03 0.000000000000000000e+00 2.270033873099847922e-03 0.000000000000000000e+00 3.405050809649771883e-03 0.000000000000000000e+00
1.444444444444444198e+00 3.572199030305799550e+00 2.231229875269081543e-03 1.004053443871086651e-02 0.000000000000000000e+00 3.346844812903622315e-03 0.000000000000000000e+00 5.578074688172704292e-03 0.000000000000000000e+00
1.469135802469135665e+00 3.182005674681508633e+00 0.000000000000000000e+00 3.290595320249750221e-03 0.000000000000000000e+00 1.096865106749916668e-03 0.000000000000000000e+00 5.484325533749583557e-03 0.000000000000000000e+00
1.493827160493827133e+00 2.582491841335179394e+00 0.000000000000000000e+00 4.314940419941820648e-03 0.000000000000000000e+00 1.078735104985455162e-03 0.000000000000000000e+00 6.472410629912730105e-03 0.000000000000000000e+00
1.518518518518518601e+00 2.162714792026062316e+00 1.061194696774319128e-03 7.428362877420234545e-03 0.000000000000000000e+00 2.122389393548638255e-03 0.000000000000000000e+00 5.305973483871595855e-03 1.061194696774319128e-03
1.543209876543209624e+00 1.750105314805058931e+00 1.044215581625930174e-03 4.176862326503720697e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.265293489755580612e-03 0.000000000000000000e+00
1.567901234567901092e+00 1.527268065252084916e+00 1.027771241757796097e-03 2.055542483515592194e-03 0.000000000000000000e+00 2.055542483515592194e-03 0.000000000000000000e+00 2.055542483515592194e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.320447029090916935e+00 1.011836803901085789e-03 4.047347215604343157e-03 0.000000000000000000e+00 1.011836803901085789e-03 0.000000000000000000e+00 1.011836803901085789e-03 1.011836803901085789e-03
1.617283950617284027e+00 1.022295025523095591e+00 0.000000000000000000e+00 9.963889137652004024e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.985555655060801609e-03 0.000000000000000000e+00
1.641975308641975051e+00 9.244840957628066569e-01 1.962811243657763306e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.814056218288816531e-04 0.000000000000000000e+00
1.666666666666666519e+00 7.348183722552776853e-01 0.000000000000000000e+00 2.900598837849780332e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.668662792832600746e-04 9.668662792832600746e-04 0.000000000000000000e+00
1.691358024691357986e+00 6.573984957316471034e-01 0.000000000000000000e+00 9.527514430893435898e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.716049382716049454e+00 5.981702567407530813e-01 9.390427892319514521e-04 9.390427892319514521e-04 0.000000000000000000e+00 1.878085578463902904e-03 0.000000000000000000e+00 9.390427892319514521e-04 0.000000000000000000e+00
1.740740740740740478e+00 4.971132689123443638e-01 0.000000000000000000e+00 9.257230333563210012e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.851446066712642002e-03 0.000000000000000000e+00
1.765432098765431945e+00 3.696742225161695483e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.825551716129232213e-03 0.000000000000000000e+00
1.790123456790123413e+00 3.393700640284242898e-01 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00 2.700557538687726068e-03 0.000000000000000000e+00
1.814814814814814881e+00 2.512865727892331646e-01 0.000000000000000000e+00 8.879384197499405433e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.663815259249821630e-03 0.000000000000000000e+00
1.839506172839505904e+00 2.277651436432397980e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.864197530864197372e+00 1.962226299909635707e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.888888888888888840e+00 1.441768245872390719e-01 0.000000000000000000e+00 8.531173052499352706e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913580246913580307e+00 1.482112438436803958e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.684218680041822680e-03 0.000000000000000000e+00
1.938271604938271331e+00 1.138993110531468372e-01 0.000000000000000000e+00 8.313818325047213700e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 9.604813132879930215e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.209241993914470409e-04 0.000000000000000000e+00
1.987654320987654266e+00 8.917990215749323213e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.049999999999999822e+00 5.803332681033741142e-02 0.000000000000000000e+00 1.940913940145063744e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.940913940145063744e-04 0.000000000000000000e+00
2.150000000000000355e+00 3.775303301249605809e-02 0.000000000000000000e+00 1.850638873161571682e-04 0.000000000000000000e+00 1.850638873161571682e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.250000000000000000e+00 1.520813900655894162e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.349999999999999645e+00 5.756668154387699181e-03 1.693137692466970315e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.450000000000000178e+00 3.735269072564886654e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 3.276719416597842580e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 9.008770363692178733e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 1.157490495213788330e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 2.792191984068336983e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 1.224268793014583832e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en2.69_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 22.62595 2.36625 0.509 0.0 3.80365 0.0243 0.622 0.0196
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 1.955530998317642144e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.475576634752653860e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 4.918857821524430562e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.276412537829328642e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.463151431799476399e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.761132310434690851e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 3.836724456900550706e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.329789158032447460e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 3.060513431673353679e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.122152221449276510e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.534709013018168733e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.004069510020363509e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 1.949959096992760976e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.108243880741953546e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.542306414061491893e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.418403287045643424e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.175709395608449270e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.920679863796204501e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 9.510463465411984174e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.451549677044659248e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 7.532668046487018820e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.112847492837629559e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 5.790650043561949900e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.192261407949432694e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.546067121435725333e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.813506670109163110e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.570088407450799473e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.330438323772883180e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.941876590542270797e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.545015255923098962e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.215774526864767946e+00 3.839402412929469044e+00 0.000000000000000000e+00 3.310927453935860409e+00 1.241597795225947709e-01 4.928188171819915198e+00 1.146090272516259445e-01
5.308641975308641126e-01 0.000000000000000000e+00 1.830412778257072715e+00 3.260138182169313392e+00 0.000000000000000000e+00 2.789634068355306251e+00 1.305269477032406644e-01 4.237572534737767072e+00 1.001718435862079537e-01
5.555555555555555802e-01 0.000000000000000000e+00 1.508311395681892098e+00 3.138447942553475478e+00 0.000000000000000000e+00 2.334982064469083074e+00 1.450299418924896333e-01 3.831691064799576107e+00 1.015209593247427405e-01
5.802469135802468259e-01 0.000000000000000000e+00 1.177519698429235095e+00 2.393919764259435645e+00 0.000000000000000000e+00 1.613535247140060358e+00 1.027552567025511732e-01 2.943799246073087517e+00 6.387488930158587153e-02
6.049382716049382935e-01 0.000000000000000000e+00 9.802840154039299536e-01 2.171009436288594774e+00 0.000000000000000000e+00 1.398503011106150051e+00 9.856116459224295578e-02 2.466692930065323974e+00 9.856116459224295578e-02
6.296296296296295392e-01 0.000000000000000000e+00 7.268559440729481791e-01 1.694290968226379146e+00 0.000000000000000000e+00 1.149149010171667928e+00 9.725537279849305605e-02 2.157533664977095977e+00 9.469602088274324536e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.945018726851673874e-01 1.391466517968509287e+00 0.000000000000000000e+00 9.210769517172078258e-01 7.634595054340492792e-02 1.819988950050846599e+00 8.127149573975363250e-02
6.790123456790122525e-01 0.000000000000000000e+00 6.170364800516832116e-01 1.191355049945942213e+00 0.000000000000000000e+00 7.665491656026679479e-01 5.221077908129627410e-02 1.466648248738231741e+00 2.610538954064813705e-02
7.037037037037037202e-01 0.000000000000000000e+00 4.694390224414796142e-01 1.103754189350210524e+00 0.000000000000000000e+00 5.999659701447203064e-01 5.037882192054903008e-02 1.174742529329166008e+00 4.350898256774689277e-02
7.283950617283949658e-01 0.000000000000000000e+00 3.893685219622094462e-01 8.827161378575089090e-01 0.000000000000000000e+00 5.198954696654500829e-01 3.760945950771341084e-02 1.044215581625925315e+00 5.752034983532639673e-02
7.530864197530864335e-01 0.000000000000000000e+00 2.931506858253110637e-01 7.061293892142528339e-01 0.000000000000000000e+00 4.450754938077715051e-01 5.349465069804946321e-02 8.452154810291814258e-01 3.423657644675165423e-02
7.777777777777776791e-01 0.000000000000000000e+00 2.755568895957302700e-01 6.049820433229566863e-01 0.000000000000000000e+00 3.542874294802246804e-01 3.522155731674748297e-02 7.375808473389472431e-01 2.900598837849792389e-02
8.024691358024691468e-01 0.000000000000000000e+00 2.289241852026067114e-01 5.100591494865096553e-01 0.000000000000000000e+00 2.951917124980981133e-01 3.212971020387462434e-02 6.486185247407190158e-01 2.208917576516380640e-02
8.271604938271603924e-01 0.000000000000000000e+00 1.714383790729131496e-01 4.480775816678412293e-01 0.000000000000000000e+00 2.065053202469181171e-01 1.753347058700248026e-02 4.441812548707295694e-01 1.753347058700248026e-02
8.518518518518518601e-01 0.000000000000000000e+00 1.456605068572395800e-01 3.726638941672232863e-01 0.000000000000000000e+00 2.194366077329842901e-01 2.270033873099837340e-02 4.350898256774688444e-01 1.702525404824878005e-02
8.765432098765431057e-01 0.000000000000000000e+00 9.927401656302813071e-02 3.033372728314748246e-01 0.000000000000000000e+00 1.783255482706246065e-01 2.389930028369195714e-02 3.823888045390713142e-01 1.286885399891105411e-02
9.012345679012345734e-01 0.000000000000000000e+00 1.001302612518010643e-01 2.181409262985666009e-01 0.000000000000000000e+00 1.430432303597158061e-01 1.788040379496447577e-02 2.789342992014458011e-01 8.940201897482237883e-03
9.259259259259258190e-01 1.186925044448135180e+00 9.223904304362341711e-02 2.471310209848023576e-01 0.000000000000000000e+00 1.061619174653024161e-01 1.044215581625925447e-02 2.732364105254505016e-01 3.480718605419751491e-03
9.506172839506172867e-01 1.003989549561017469e+02 6.611105143410890561e-02 1.813816026525552072e-01 0.000000000000000000e+00 1.017093098986290856e-01 1.017093098986290856e-02 2.339314127668468968e-01 6.780620659908606282e-03
9.753086419753085323e-01 8.462607258749729056e+01 5.948063439641348288e-02 1.586150250571026210e-01 0.000000000000000000e+00 7.104631330682721624e-02 1.321791875475855117e-02 1.982687813213782901e-01 6.608959377379275586e-03
1.000000000000000000e+00 7.273090441528441374e+01 4.834331396416299831e-02 1.546986046853215946e-01 0.000000000000000000e+00 5.962342055580102662e-02 6.445775195221732819e-03 1.756473740697922226e-01 6.445775195221732819e-03
1.024691358024691468e+00 6.346912147415798700e+01 3.774273186599746283e-02 1.195186509089919691e-01 0.000000000000000000e+00 5.818671162674608766e-02 1.572613827749894284e-03 1.635518380859889986e-01 4.717841483249682853e-03
1.049382716049382491e+00 5.353908272557067960e+01 4.146150103514723712e-02 9.367228011644375407e-02 0.000000000000000000e+00 6.296005712744580374e-02 4.606833448349692724e-03 1.197776696570920091e-01 1.535611149449897647e-03
1.074074074074073959e+00 4.488626691247743850e+01 1.950402666830024223e-02 8.401734564806258299e-02 0.000000000000000000e+00 4.050836308031589145e-02 7.501548718577016710e-03 8.701796513549339696e-02 1.500309743715403299e-03
1.098765432098765427e+00 4.143277302881163848e+01 2.053232885219507045e-02 5.573060688452947248e-02 0.000000000000000000e+00 2.346551868822293815e-02 2.933189836027867269e-03 6.159698655658520788e-02 1.466594918013933635e-03
1.123456790123456894e+00 3.347944490485004110e+01 3.155596537880557551e-02 6.454629282028412351e-02 0.000000000000000000e+00 1.721234475207576720e-02 0.000000000000000000e+00 6.167756869493816463e-02 0.000000000000000000e+00
1.148148148148147918e+00 2.829627734026933084e+01 1.543867123371671195e-02 3.508788916753798059e-02 0.000000000000000000e+00 2.245624906722430703e-02 0.000000000000000000e+00 5.754413823476228762e-02 1.403515566701519189e-03
1.172839506172839386e+00 2.311700942217909827e+01 2.060951805840632867e-02 3.984506824625223820e-02 0.000000000000000000e+00 1.786158231728548346e-02 2.747935741120843909e-03 4.396697185793350254e-02 0.000000000000000000e+00
1.197530864197530853e+00 1.935970305779912337e+01 1.345638636115877203e-02 3.094968863066517584e-02 0.000000000000000000e+00 1.211074772504289361e-02 2.691277272231754232e-03 3.094968863066517584e-02 0.000000000000000000e+00
1.222222222222222321e+00 1.641475251419548798e+01 9.229178120431199076e-03 3.164289641290696925e-02 0.000000000000000000e+00 6.592270086022284682e-03 2.636908034408913960e-03 3.427980444731588278e-02 3.955362051613371156e-03
1.246913580246913344e+00 1.481803942936004326e+01 6.461730084318874530e-03 2.455457432041172408e-02 0.000000000000000000e+00 1.809284423609285042e-02 1.292346016863774906e-03 2.584692033727549812e-02 0.000000000000000000e+00
1.271604938271604812e+00 1.165998491084963185e+01 5.069007677795731373e-03 2.661229030842758927e-02 0.000000000000000000e+00 3.801755758346798530e-03 2.534503838897865687e-03 2.407778646952972446e-02 1.267251919448932843e-03
1.296296296296296280e+00 9.855406108488450556e+00 8.701796513549337961e-03 1.864670681474858357e-02 0.000000000000000000e+00 6.215568938249527858e-03 1.243113787649905485e-03 1.367425166414896164e-02 1.243113787649905485e-03
1.320987654320987748e+00 8.164643560540127964e+00 8.539146111426997032e-03 4.879512063672569733e-03 0.000000000000000000e+00 6.099390079590712166e-03 0.000000000000000000e+00 1.585841420693585163e-02 0.000000000000000000e+00
1.345679012345678771e+00 6.871225925882554542e+00 2.394989866114518792e-03 1.436993919668711275e-02 0.000000000000000000e+00 7.184969598343556377e-03 0.000000000000000000e+00 1.556743412974437128e-02 3.592484799171778188e-03
1.370370370370370239e+00 5.839611011660272410e+00 4.703673791107750718e-03 1.293510292554631361e-02 0.000000000000000000e+00 4.703673791107750718e-03 2.351836895553875359e-03 1.058326602999243825e-02 0.000000000000000000e+00
1.395061728395061706e+00 4.971575070041993172e+00 1.155105731887080258e-03 9.240845855096642067e-03 0.000000000000000000e+00 3.465317195661240558e-03 0.000000000000000000e+00 1.155105731887080128e-02 0.000000000000000000e+00
1.419753086419753174e+00 4.159837072455471407e+00 1.135016936549923961e-03 3.405050809649771883e-03 0.000000000000000000e+00 3.405050809649771883e-03 0.000000000000000000e+00 4.540067746199695845e-03 0.000000000000000000e+00
1.444444444444444198e+00 3.470678070981056518e+00 2.231229875269081543e-03 6.693689625807244629e-03 0.000000000000000000e+00 2.231229875269081543e-03 0.000000000000000000e+00 6.693689625807244629e-03 2.231229875269081543e-03
1.469135802469135665e+00 2.885852095859031241e+00 0.000000000000000000e+00 2.193730213499833336e-03 0.000000000000000000e+00 4.387460426999666672e-03 0.000000000000000000e+00 6.581190640499500442e-03 0.000000000000000000e+00
1.493827160493827133e+00 2.495114297831357408e+00 3.236205314956365053e-03 2.157470209970910324e-03 0.000000000000000000e+00 2.157470209970910324e-03 0.000000000000000000e+00 1.078735104985455162e-03 0.000000000000000000e+00
1.518518518518518601e+00 2.161653597329288079e+00 0.000000000000000000e+00 2.122389393548638255e-03 0.000000000000000000e+00 1.061194696774319128e-03 0.000000000000000000e+00 5.305973483871595855e-03 0.000000000000000000e+00
1.543209876543209624e+00 1.774122273182455300e+00 3.132646744877790306e-03 2.088431163251860349e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.088431163251860349e-03 0.000000000000000000e+00
1.567901234567901092e+00 1.484101673098257468e+00 0.000000000000000000e+00 1.027771241757796097e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.055542483515592194e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.249618452817840897e+00 2.023673607802171578e-03 2.023673607802171578e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.035510411703257368e-03 0.000000000000000000e+00
1.617283950617284027e+00 1.052186692936051715e+00 0.000000000000000000e+00 9.963889137652004024e-04 0.000000000000000000e+00 2.989166741295601424e-03 0.000000000000000000e+00 2.989166741295601424e-03 0.000000000000000000e+00
1.641975308641975051e+00 8.459716460164961038e-01 0.000000000000000000e+00 9.814056218288816531e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.944216865486645393e-03 0.000000000000000000e+00
1.666666666666666519e+00 7.328846396967111376e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.668662792832600746e-04 0.000000000000000000e+00
1.691358024691357986e+00 6.316742067682348249e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.527514430893435898e-04 0.000000000000000000e+00
1.716049382716049454e+00 5.671818446960986693e-01 9.390427892319514521e-04 2.817128367695854139e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740740740740740478e+00 4.434213329776777734e-01 0.000000000000000000e+00 1.851446066712642002e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.257230333563210012e-04 0.000000000000000000e+00
1.765432098765431945e+00 3.733253259484279885e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.790123456790123413e+00 3.114643027953177823e-01 9.001858462292421309e-04 9.001858462292421309e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00
1.814814814814814881e+00 2.690453411842320119e-01 0.000000000000000000e+00 8.879384197499405433e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.775876839499881087e-03 0.000000000000000000e+00
1.839506172839505904e+00 2.312692227762127295e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.760197832432300557e-04 8.760197832432300557e-04 0.000000000000000000e+00
1.864197530864197372e+00 1.823919600356533610e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.888888888888888840e+00 1.672109918289873265e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913580246913580307e+00 1.263164010031366802e-01 0.000000000000000000e+00 1.684218680041822680e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.938271604938271331e+00 1.338524750332601432e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 8.209241993914470625e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987654320987654266e+00 7.701900640874416448e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.049999999999999822e+00 5.570423008216333211e-02 0.000000000000000000e+00 3.881827880290127488e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.150000000000000355e+00 2.738945532279125905e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.250000000000000000e+00 1.821439904273919677e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.349999999999999645e+00 5.756668154387699181e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.450000000000000178e+00 3.248060063099901702e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 9.362055475993835479e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 1.051023209097420906e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 4.340589357051706509e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 2.792191984068336983e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 1.348770704168603205e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.263134468983295082e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en2.69_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 22.38665 2.48585 0.52915 0.0 4.00965 0.02595 0.6502 0.02045
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 2.037406992786038629e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.650008101228802815e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 5.285337328537375612e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.655944739612597516e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.810353112690096111e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.036109080262851023e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 4.057852462421334394e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.685283139130096686e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 3.289279082121664999e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.344048032544785087e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.629807217773386796e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.220992865965273211e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 2.088998671720126055e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.356245081378110484e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.573110773719456645e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.502984749157343458e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.228403607829387134e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.428768093559559915e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 9.947053600833168474e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.520863987204311307e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 7.717932101291618885e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.205058465569918802e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 5.782739319458722882e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.018225477678445401e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.739992872309111149e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.951492300538303581e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.859364345603927493e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.475076292849447412e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.958610814606788875e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.119965964684340953e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.378137315471238189e+00 4.167311574232732241e+00 0.000000000000000000e+00 3.501942499355236826e+00 1.623627886064700765e-01 5.463030298994169698e+00 1.177926113419488774e-01
5.308641975308641126e-01 0.000000000000000000e+00 1.845590330315588945e+00 3.584937796221563389e+00 0.000000000000000000e+00 2.744101412179757560e+00 1.639175622319766490e-01 4.623082357024082434e+00 8.802980193939487219e-02
5.555555555555555802e-01 0.000000000000000000e+00 1.519913791033291384e+00 3.138447942553475478e+00 0.000000000000000000e+00 1.998512599278507107e+00 1.334275465410904582e-01 3.828790465961726230e+00 1.189245523518414893e-01
5.802469135802468259e-01 0.000000000000000000e+00 1.160856683828821456e+00 2.577212924863986121e+00 0.000000000000000000e+00 1.885697818946817428e+00 1.055324258026201223e-01 3.277059538081361634e+00 1.027552567025511732e-01
6.049382716049382935e-01 0.000000000000000000e+00 1.036224135848176076e+00 2.136379837918347402e+00 0.000000000000000000e+00 1.473089838365144733e+00 1.118802408884920080e-01 2.661151443990559695e+00 7.458682725899466737e-02
6.296296296296295392e-01 0.000000000000000000e+00 8.548235398604390189e-01 1.809461804435120946e+00 0.000000000000000000e+00 1.243845031054411354e+00 8.701796513549379941e-02 2.208720703292092580e+00 6.398379789374543380e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.575602837125521516e-01 1.615578824402375213e+00 0.000000000000000000e+00 1.108247669178458628e+00 8.619704093610233708e-02 1.824914495247195179e+00 5.418099715983575732e-02
6.790123456790122525e-01 0.000000000000000000e+00 4.509112738839223256e-01 1.210340787793686257e+00 0.000000000000000000e+00 7.807884689884760920e-01 6.407686523613632945e-02 1.540217982898240079e+00 6.170364800516832393e-02
7.037037037037037202e-01 0.000000000000000000e+00 5.198178443620286027e-01 9.984166526072444370e-01 0.000000000000000000e+00 6.984336675348843393e-01 6.182855417521926356e-02 1.296109691228670480e+00 5.266876837148307816e-02
7.283950617283949658e-01 0.000000000000000000e+00 4.269779814699228848e-01 8.849284590050214838e-01 0.000000000000000000e+00 5.110461850753998947e-01 1.991089032761298241e-02 1.075188077691101141e+00 3.318481721268830287e-02
7.530864197530864335e-01 0.000000000000000000e+00 3.209679041882967376e-01 7.425057516889265186e-01 0.000000000000000000e+00 4.579142099753033546e-01 4.279572055843956779e-02 8.280971928058056264e-01 4.493550658636154965e-02
7.777777777777776791e-01 0.000000000000000000e+00 2.589820390937314643e-01 6.505628822034534853e-01 0.000000000000000000e+00 3.107784469124777460e-01 3.522155731674748297e-02 6.857844395202009613e-01 3.729341362949733368e-02
8.024691358024691468e-01 0.000000000000000000e+00 2.289241852026067114e-01 4.799375461703772605e-01 0.000000000000000000e+00 3.172808882632619509e-01 3.012160331613246422e-02 6.184969214245865654e-01 3.413781709161679140e-02
8.271604938271603924e-01 0.000000000000000000e+00 1.675420522758014896e-01 4.169069672909478941e-01 0.000000000000000000e+00 2.454685882180347445e-01 3.311877777544913054e-02 5.279522810086303419e-01 2.337796078266997715e-02
8.518518518518518601e-01 0.000000000000000000e+00 1.380937272802401083e-01 4.010393175809712774e-01 0.000000000000000000e+00 2.005196587904856387e-01 2.270033873099837340e-02 4.256313512062195326e-01 1.135016936549918670e-02
8.765432098765431057e-01 0.000000000000000000e+00 1.452342094162819008e-01 3.437822425423381345e-01 0.000000000000000000e+00 1.746487328423642904e-01 3.125293114021256147e-02 3.640047273977697895e-01 3.676815428260301298e-03
9.012345679012345734e-01 0.000000000000000000e+00 1.054943823902904088e-01 2.789342992014458011e-01 0.000000000000000000e+00 1.555595130161909478e-01 1.251628265647513304e-02 3.236353086888570374e-01 1.430432303597158061e-02
9.259259259259258190e-01 1.265241213070079640e+00 8.527760583278391759e-02 2.123238349306048323e-01 0.000000000000000000e+00 1.096426360707221798e-01 1.740359302709875919e-02 2.732364105254505016e-01 6.961437210839502981e-03
9.506172839506172867e-01 1.017449081570936045e+02 7.458682725899466737e-02 1.813816026525552072e-01 0.000000000000000000e+00 1.034044650636062462e-01 1.017093098986290856e-02 2.356265679318240713e-01 6.780620659908606282e-03
9.753086419753085323e-01 8.648814689207389961e+01 4.956719533034457253e-02 1.470493461466888807e-01 0.000000000000000000e+00 8.095975237289612658e-02 3.304479688689637793e-03 1.817463828779301016e-01 9.913439066068913813e-03
1.000000000000000000e+00 7.356724374686443468e+01 5.478908915938472679e-02 1.450299418924889949e-01 0.000000000000000000e+00 6.445775195221732645e-02 6.445775195221732819e-03 1.563100484841270232e-01 9.668662792832599662e-03
1.024691358024691468e+00 6.227393496506806514e+01 4.246057334924714655e-02 1.210912647367418660e-01 0.000000000000000000e+00 6.447716693774566132e-02 9.435682966499365706e-03 1.085103541147427048e-01 9.435682966499365706e-03
1.049382716049382491e+00 5.147522134071001432e+01 3.839027873624743792e-02 8.599422436919426649e-02 0.000000000000000000e+00 4.606833448349692550e-02 6.142444597799590587e-03 8.906544666809405875e-02 6.142444597799590587e-03
1.074074074074073959e+00 4.382704823341435940e+01 3.450712410545427739e-02 6.901424821090855477e-02 0.000000000000000000e+00 4.050836308031589145e-02 0.000000000000000000e+00 7.351517744205475491e-02 1.500309743715403299e-03
1.098765432098765427e+00 3.755656266050080916e+01 2.933189836027867009e-02 7.332974590069667176e-02 0.000000000000000000e+00 2.493211360623686854e-02 4.399784754041800687e-03 7.186315098268274137e-02 2.933189836027867269e-03
1.123456790123456894e+00 3.144121641379173582e+01 1.147489650138384422e-02 5.594012044424623992e-02 0.000000000000000000e+00 2.151543094009470899e-02 0.000000000000000000e+00 8.032427550968691821e-02 1.434362062672980527e-03
1.148148148148147918e+00 2.859522615597675355e+01 1.824570236711975033e-02 4.771952926785165416e-02 0.000000000000000000e+00 1.543867123371671195e-02 2.807031133403038378e-03 6.736874720167292108e-02 1.403515566701519189e-03
1.172839506172839386e+00 2.462700011192500327e+01 8.243807223362532161e-03 3.434919676401054778e-02 0.000000000000000000e+00 1.648761444672506432e-02 4.121903611681266080e-03 3.984506824625223820e-02 2.747935741120843909e-03
1.197530864197530853e+00 1.903002159195073517e+01 1.345638636115877203e-02 3.094968863066517584e-02 0.000000000000000000e+00 1.480202499727464871e-02 4.036915908347631782e-03 3.633224317512868257e-02 1.345638636115877116e-03
1.222222222222222321e+00 1.724406009101709358e+01 9.229178120431199076e-03 2.900598837849805225e-02 0.000000000000000000e+00 1.054763213763565584e-02 0.000000000000000000e+00 3.164289641290696925e-02 1.318454017204456980e-03
1.246913580246913344e+00 1.340292054089420937e+01 7.754076101182649436e-03 1.680049821922907291e-02 0.000000000000000000e+00 1.292346016863774906e-02 0.000000000000000000e+00 2.196988228668417600e-02 1.292346016863774906e-03
1.271604938271604812e+00 1.130388712148448072e+01 7.603511516693597060e-03 1.520702303338719412e-02 0.000000000000000000e+00 6.336259597244663783e-03 2.534503838897865687e-03 2.787954222787652342e-02 1.267251919448932843e-03
1.296296296296296280e+00 1.134217019851773856e+01 3.729341362949716455e-03 2.361916196534820378e-02 0.000000000000000000e+00 6.215568938249527858e-03 2.486227575299810970e-03 2.734850332829792327e-02 0.000000000000000000e+00
1.320987654320987748e+00 7.936526371563434878e+00 3.659634047754427300e-03 1.097890214326328190e-02 0.000000000000000000e+00 3.659634047754427300e-03 1.219878015918142433e-03 9.759024127345139465e-03 0.000000000000000000e+00
1.345679012345678771e+00 7.031690246912226883e+00 4.789979732229037585e-03 1.436993919668711275e-02 0.000000000000000000e+00 3.592484799171778188e-03 3.592484799171778188e-03 2.155490879503066740e-02 0.000000000000000000e+00
1.370370370370370239e+00 5.618538343478208574e+00 1.175918447776937679e-03 1.175918447776937679e-02 0.000000000000000000e+00 2.351836895553875359e-03 0.000000000000000000e+00 1.411102137332325215e-02 0.000000000000000000e+00
1.395061728395061706e+00 4.755570298179109479e+00 2.310211463774160517e-03 4.620422927548321033e-03 0.000000000000000000e+00 1.155105731887080258e-03 0.000000000000000000e+00 8.085740123209561592e-03 0.000000000000000000e+00
1.419753086419753174e+00 4.063360632848727505e+00 1.135016936549923961e-03 4.540067746199695845e-03 0.000000000000000000e+00 1.135016936549923961e-03 0.000000000000000000e+00 3.405050809649771883e-03 0.000000000000000000e+00
1.444444444444444198e+00 3.347960427841256692e+00 2.231229875269081543e-03 5.578074688172704292e-03 0.000000000000000000e+00 1.115614937634540772e-03 0.000000000000000000e+00 5.578074688172704292e-03 0.000000000000000000e+00
1.469135802469135665e+00 2.903401937567029467e+00 2.193730213499833336e-03 5.484325533749583557e-03 0.000000000000000000e+00 3.290595320249750221e-03 0.000000000000000000e+00 7.678055747249417327e-03 1.096865106749916668e-03
1.493827160493827133e+00 2.384004582017855700e+00 0.000000000000000000e+00 6.472410629912730105e-03 0.000000000000000000e+00 1.078735104985455162e-03 0.000000000000000000e+00 2.157470209970910324e-03 0.000000000000000000e+00
1.518518518518518601e+00 1.973822136000233707e+00 0.000000000000000000e+00 5.305973483871595855e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.305973483871595855e-03 0.000000000000000000e+00
1.543209876543209624e+00 1.610180426867184433e+00 1.044215581625930174e-03 5.221077908129650655e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.088431163251860349e-03 0.000000000000000000e+00
1.567901234567901092e+00 1.391602261340055824e+00 2.055542483515592194e-03 2.055542483515592194e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.027771241757796097e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.162600487682347472e+00 0.000000000000000000e+00 3.035510411703257368e-03 0.000000000000000000e+00 1.011836803901085789e-03 0.000000000000000000e+00 6.071020823406514735e-03 0.000000000000000000e+00
1.617283950617284027e+00 9.435803013356448554e-01 0.000000000000000000e+00 9.963889137652004024e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.963889137652004024e-04 0.000000000000000000e+00
1.641975308641975051e+00 8.184922886052873325e-01 0.000000000000000000e+00 9.814056218288816531e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.962811243657763306e-03 0.000000000000000000e+00
1.666666666666666519e+00 6.932431222460974096e-01 9.668662792832600746e-04 9.668662792832600746e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.668662792832600746e-04 0.000000000000000000e+00
1.691358024691357986e+00 5.602178485365340022e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.716049382716049454e+00 4.883022504006147568e-01 9.390427892319514521e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.390427892319514521e-04 0.000000000000000000e+00
1.740740740740740478e+00 4.008380734432869796e-01 0.000000000000000000e+00 9.257230333563210012e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.765432098765431945e+00 3.495931536387479888e-01 9.127758580646161066e-04 9.127758580646161066e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.738327574193848320e-03 0.000000000000000000e+00
1.790123456790123413e+00 2.754568689461480702e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.814814814814814881e+00 2.219846049374851471e-01 0.000000000000000000e+00 8.879384197499405433e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.839506172839505904e+00 2.006085303626996830e-01 0.000000000000000000e+00 8.760197832432300557e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.864197530864197372e+00 1.919005456299291146e-01 0.000000000000000000e+00 8.644168722068878898e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.644168722068878898e-04 0.000000000000000000e+00
1.888888888888888840e+00 1.322331823137399831e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913580246913580307e+00 1.178953076029275876e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.938271604938271331e+00 1.064168745606043354e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 1.009736765251479790e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987654320987654266e+00 6.404738427674513956e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.107263832499385153e-04 0.000000000000000000e+00
2.049999999999999822e+00 4.561147759340899999e-02 0.000000000000000000e+00 1.940913940145063744e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.940913940145063744e-04 0.000000000000000000e+00
2.150000000000000355e+00 2.091221926672575879e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.250000000000000000e+00 1.556181665787426636e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.349999999999999645e+00 6.433923231374487524e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.450000000000000178e+00 3.248060063099901702e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 1.716376837265536559e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 7.507308636410149486e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 5.787452476068941651e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 6.980479960170841644e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 3.913646141603979961e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en3.32_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 18.256 5.95185 1.73395 0.00025 8.01895 0.2248 1.9646 0.1964
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.315695534515330678e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.026785158043267643e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 9.590718495856575032e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.344628372032152868e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 8.504265732691807500e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.176656924562146997e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 7.274190014944129246e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.016574580935827328e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.147132252887355719e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.504174134833769472e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.257749764865298658e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.208816854581834832e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.389678002106811761e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.952596323736050721e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 3.622905960451148388e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.879619412937949363e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.045628779742282433e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.080175698575374810e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.495765258670584785e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.342390047049190827e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.037483548180586013e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.735592191057918399e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.766069156045362476e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.249809934957675495e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.419014388602373522e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.891521939288104903e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.193792408183152709e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.567028923507554516e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 9.953516473575328760e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.319326225246602036e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 8.207279784852547166e+00 8.901301116542947867e+00 0.000000000000000000e+00 1.071276046393670178e+01 1.133355936154967658e+00 1.025432435493019945e+01 8.977707134710698478e-01
5.308641975308641126e-01 0.000000000000000000e+00 6.984709457329227433e+00 8.144274434599877210e+00 0.000000000000000000e+00 9.018501433170419190e+00 9.501147588631239094e-01 9.504183099042942118e+00 8.044102591013668757e-01
5.555555555555555802e-01 0.000000000000000000e+00 5.902718635024327476e+00 7.196385716705335334e+00 0.000000000000000000e+00 7.982448001762628920e+00 1.006507796733878024e+00 8.252203693682659491e+00 8.324718664628905085e-01
5.802469135802468259e-01 0.000000000000000000e+00 4.957246843623076771e+00 6.631879810964654176e+00 0.000000000000000000e+00 6.320836871756931430e+00 8.636995901214437055e-01 7.517796753886649697e+00 6.831835986169618735e-01
6.049382716049382935e-01 0.000000000000000000e+00 4.134241282355704428e+00 5.825763971979333711e+00 0.000000000000000000e+00 5.490123249313858089e+00 7.458682725899467014e-01 6.526347385162034165e+00 6.712814453309520202e-01
6.296296296296295392e-01 0.000000000000000000e+00 3.641957776111990341e+00 5.223637260045377317e+00 0.000000000000000000e+00 4.558205761950424595e+00 6.807876095894513924e-01 6.006798946264821915e+00 5.963289963697074869e-01
6.543209876543210068e-01 0.000000000000000000e+00 2.903608893247561440e+00 4.760539432271023053e+00 0.000000000000000000e+00 4.019244880220543159e+00 5.713632427764497868e-01 5.302349403869381028e+00 4.925545196348705135e-01
6.790123456790122525e-01 0.000000000000000000e+00 2.622405040219653483e+00 4.001244251412068742e+00 0.000000000000000000e+00 3.258427258119080960e+00 4.793898806555385028e-01 4.739314810243120846e+00 4.627773600387624087e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.244147521915365928e+00 3.611245553122992114e+00 0.000000000000000000e+00 2.880752635275031004e+00 5.037882192054903285e-01 4.156252808445294988e+00 4.396697185793370100e-01
7.283950617283949658e-01 0.000000000000000000e+00 1.933568682925971949e+00 3.110523533402650642e+00 0.000000000000000000e+00 2.617175917507351013e+00 4.137040545848475470e-01 3.541926157167598621e+00 4.004301276997722092e-01
7.530864197530864335e-01 0.000000000000000000e+00 1.743925612756412447e+00 2.933646644281032501e+00 0.000000000000000000e+00 2.129087097782368598e+00 3.873012710538780712e-01 3.237496260245953383e+00 3.209679041882967376e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.452371275237646087e+00 2.436503023793825662e+00 0.000000000000000000e+00 1.924754514544612327e+00 3.397844352909756838e-01 2.722419194953305421e+00 3.314970100399762809e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.283180301267242918e+00 2.152690583659599977e+00 0.000000000000000000e+00 1.542226089785982079e+00 3.413781709161679001e-01 2.415752585953823584e+00 2.329403989780910456e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.135779261358049741e+00 1.868288699215042259e+00 0.000000000000000000e+00 1.439692751532759329e+00 2.298832810295881046e-01 2.074794019461960293e+00 2.513130784137022622e-01
8.518518518518518601e-01 0.000000000000000000e+00 1.002598293952428277e+00 1.679825066093879604e+00 0.000000000000000000e+00 1.259868799570409870e+00 2.024113536847355066e-01 1.827377267845369024e+00 1.797110149537371193e-01
8.765432098765431057e-01 0.000000000000000000e+00 7.941921325042250457e-01 1.472564579018250663e+00 0.000000000000000000e+00 1.055246027910706319e+00 1.525878402728025052e-01 1.801639559847547645e+00 1.489110248445421891e-01
9.012345679012345734e-01 0.000000000000000000e+00 7.652812824244795697e-01 1.292753194375931614e+00 0.000000000000000000e+00 9.655418049280817261e-01 1.591355937751838256e-01 1.417916020940682920e+00 1.591355937751838256e-01
9.259259259259258190e-01 5.499535396563207668e-01 6.508943792134935791e-01 1.251318338648400585e+00 0.000000000000000000e+00 7.709791711004749803e-01 1.357480256113703099e-01 1.279164087491758695e+00 1.409691035194999276e-01
9.506172839506172867e-01 4.510129831938209577e+01 6.034752387318659261e-01 9.848851508517250108e-01 1.695155164977151570e-03 6.848426866507691946e-01 1.339172580331949580e-01 1.088289615915331243e+00 1.067947753935605398e-01
9.753086419753085323e-01 4.356956469537287546e+01 4.890629939260664472e-01 9.516901503426157261e-01 0.000000000000000000e+00 5.766317056763418103e-01 1.239179883258614279e-01 1.026040943338132561e+00 8.922095159462022085e-02
1.000000000000000000e+00 3.900983148148192470e+01 3.948037307073311020e-01 7.799387986218296875e-01 0.000000000000000000e+00 5.382222288010146682e-01 1.079667345199640249e-01 8.717910951537393149e-01 9.507518412952055409e-02
1.024691358024691468e+00 3.737316761647623764e+01 3.884356154542238926e-01 6.856596288989539323e-01 0.000000000000000000e+00 4.450497132532200695e-01 1.132281955979923954e-01 7.627177064586987409e-01 8.492114669849429309e-02
1.049382716049382491e+00 3.358074461617035666e+01 2.794812291998813314e-01 5.712473475953618873e-01 0.000000000000000000e+00 3.961876765580735760e-01 7.831616862194477890e-02 6.956318507008035779e-01 8.445861321974436342e-02
1.074074074074073959e+00 3.067683332974885246e+01 2.475511077130415349e-01 5.206074810692449262e-01 0.000000000000000000e+00 3.000619487430806753e-01 6.751393846719314085e-02 5.611158441495608384e-01 6.301300923604694071e-02
1.098765432098765427e+00 2.809995862914696829e+01 2.185226427840760988e-01 4.707769686824726518e-01 0.000000000000000000e+00 2.742532496686055921e-01 4.986422721247373707e-02 5.265075755670021174e-01 4.546444245843193899e-02
1.123456790123456894e+00 2.569516199072377560e+01 2.122855852756011241e-01 4.231368084885292480e-01 2.868724125345961055e-03 2.883067745972691109e-01 6.311193075761115101e-02 4.618645841806997554e-01 4.589958600553537688e-02
1.148148148148147918e+00 2.318888419304250093e+01 1.684218680041823235e-01 3.733351407426040991e-01 0.000000000000000000e+00 1.978956949049142100e-01 4.491249813444861405e-02 3.845632652762162595e-01 4.771952926785165416e-02
1.172839506172839386e+00 2.115635727088937657e+01 1.744939195611735772e-01 3.050208672644136865e-01 0.000000000000000000e+00 1.937294697490195006e-01 3.984506824625223820e-02 3.709713250513139160e-01 4.396697185793350254e-02
1.197530864197530853e+00 1.879049791472210984e+01 1.305269477032400816e-01 2.758559204037548396e-01 1.345638636115877116e-03 1.816612158756434059e-01 3.902352044736043940e-02 2.879666681287977315e-01 2.018457954173815544e-02
1.222222222222222321e+00 1.704497353441922058e+01 1.265715856516278770e-01 2.597354413892780101e-01 0.000000000000000000e+00 1.252531316344234202e-01 3.032444239570250902e-02 2.610538954064824946e-01 1.977681025806685491e-02
1.246913580246913344e+00 1.547713589796056866e+01 9.563360524791934825e-02 1.899748644789749086e-01 0.000000000000000000e+00 1.201881795683310689e-01 3.618568847218570084e-02 2.300375910017519454e-01 2.713926635413927563e-02
1.271604938271604812e+00 1.400440096183015726e+01 7.856961900583384062e-02 1.698117572061569880e-01 0.000000000000000000e+00 9.504389395866996715e-02 3.168129798622332238e-02 2.078293147896249915e-01 2.661229030842758927e-02
1.296296296296296280e+00 1.226331751516631741e+01 6.712814453309490226e-02 1.616047923944877174e-01 0.000000000000000000e+00 1.006922167996423534e-01 2.610538954064801562e-02 1.790083854215863968e-01 2.610538954064801562e-02
1.320987654320987748e+00 1.085203482960779553e+01 6.465353484366154202e-02 1.341865817509956538e-01 0.000000000000000000e+00 7.563243698692483086e-02 1.341865817509956677e-02 1.695630442126218052e-01 2.683731635019913353e-02
1.345679012345678771e+00 9.754793724684434508e+00 5.628226185369118728e-02 1.257369679710122201e-01 0.000000000000000000e+00 6.466472638509200566e-02 1.676492906280162981e-02 1.329219375693558025e-01 9.579959464458075169e-03
1.370370370370370239e+00 8.747657333012639924e+00 5.409224859773913152e-02 1.222955185688015117e-01 0.000000000000000000e+00 6.232367773217769441e-02 1.646285826887712578e-02 1.081844971954782630e-01 4.703673791107750718e-03
1.395061728395061706e+00 7.786567738650807868e+00 4.158380634793489017e-02 1.085799387973855334e-01 0.000000000000000000e+00 5.891039232624108862e-02 6.930634391322481117e-03 1.189758903843692595e-01 1.386126878264496223e-02
1.419753086419753174e+00 7.118826226041123029e+00 3.632054196959756676e-02 8.399125330469436879e-02 0.000000000000000000e+00 4.994074520819665602e-02 1.135016936549924048e-02 9.761145654329346499e-02 9.080135492399391689e-03
1.444444444444444198e+00 7.251497094624514972e+00 3.569967800430530469e-02 7.028374107097606904e-02 0.000000000000000000e+00 4.127775269247800638e-02 1.338737925161448926e-02 7.809304563441785141e-02 1.338737925161448926e-02
1.469135802469135665e+00 5.405351246063589521e+00 2.303416724174825111e-02 6.361817619149517933e-02 1.096865106749916668e-03 2.413103234849816800e-02 1.096865106749916711e-02 8.226488300624375249e-02 4.387460426999666672e-03
1.493827160493827133e+00 4.946000456358311759e+00 3.451952335953456519e-02 4.314940419941819955e-02 0.000000000000000000e+00 2.049596699472364461e-02 1.294482125982546021e-02 5.933043077420002698e-02 8.629880839883641297e-03
1.518518518518518601e+00 4.374244540103743972e+00 2.865225681290661797e-02 6.048809771613619657e-02 0.000000000000000000e+00 2.440747802580934059e-02 7.428362877420234545e-03 6.048809771613619657e-02 9.550752270968873234e-03
1.543209876543209624e+00 3.812431088516270883e+00 2.610538954064825501e-02 2.819382070390011319e-02 0.000000000000000000e+00 2.714960512227418410e-02 8.353724653007441395e-03 4.385705442828907036e-02 7.309509071381511437e-03
1.567901234567901092e+00 3.333062137020532667e+00 1.336102614285134861e-02 3.905530718679624952e-02 0.000000000000000000e+00 1.541656862636693950e-02 4.111084967031184388e-03 3.699976470328065342e-02 4.111084967031184388e-03
1.592592592592592560e+00 3.020332859644740964e+00 1.922489927412062913e-02 2.833143050923040210e-02 0.000000000000000000e+00 1.315387845071411439e-02 5.059184019505428946e-03 2.934326731313148875e-02 5.059184019505428946e-03
1.617283950617284027e+00 2.717152567837701760e+00 1.195666696518240570e-02 2.889527849919081362e-02 0.000000000000000000e+00 2.092416718906920867e-02 1.992777827530400805e-03 3.985555655060801783e-02 1.992777827530400805e-03
1.641975308641975051e+00 2.335745379952738343e+00 8.832650596459936179e-03 3.238638552035309759e-02 0.000000000000000000e+00 1.177686746194658157e-02 9.814056218288816531e-04 2.649795178937980680e-02 6.869839352802172006e-03
1.666666666666666519e+00 2.078762500459009122e+00 3.867465117133040298e-03 1.740359302709867939e-02 0.000000000000000000e+00 8.701796513549339696e-03 3.867465117133040298e-03 3.093972093706432239e-02 2.900598837849780332e-03
1.691358024691357986e+00 1.814991499085199633e+00 4.763757215446718166e-03 2.286603463414424789e-02 0.000000000000000000e+00 7.622011544714748718e-03 1.905502886178687180e-03 2.191328319105490322e-02 9.527514430893435898e-04
1.716049382716049454e+00 1.642385838366682949e+00 9.390427892319514955e-03 2.159798415233488145e-02 0.000000000000000000e+00 6.573299524623659948e-03 0.000000000000000000e+00 1.220755626001536823e-02 1.878085578463902904e-03
1.740740740740740478e+00 1.431167809568872240e+00 3.702892133425284005e-03 1.666301460041377802e-02 0.000000000000000000e+00 7.405784266850568009e-03 1.851446066712642002e-03 1.851446066712642002e-02 1.851446066712642002e-03
1.765432098765431945e+00 1.247764597974330147e+00 1.825551716129232213e-03 1.186608615484001025e-02 0.000000000000000000e+00 5.476655148387696639e-03 9.127758580646161066e-04 1.551718958709847468e-02 3.651103432258464426e-03
1.790123456790123413e+00 1.110829334246884681e+00 2.700557538687726068e-03 1.350278769343863164e-02 0.000000000000000000e+00 6.301300923604694591e-03 2.700557538687726068e-03 1.260260184720938918e-02 2.700557538687726068e-03
1.814814814814814881e+00 1.001594537477932922e+00 5.327630518499643260e-03 7.991445777749465323e-03 0.000000000000000000e+00 5.327630518499643260e-03 8.879384197499405433e-04 1.420701471599904869e-02 8.879384197499405433e-04
1.839506172839505904e+00 8.436070512632305451e-01 4.380098916216150495e-03 9.636217615675530396e-03 0.000000000000000000e+00 4.380098916216150495e-03 8.760197832432300557e-04 1.226427696540522035e-02 8.760197832432300557e-04
1.864197530864197372e+00 7.390764257368891421e-01 2.593250616620663886e-03 7.779751849861991225e-03 0.000000000000000000e+00 4.322084361034439666e-03 0.000000000000000000e+00 1.383066995531020624e-02 8.644168722068878898e-04
1.888888888888888840e+00 6.534878558214504141e-01 5.118703831499611841e-03 5.971821136749547003e-03 0.000000000000000000e+00 1.706234610499870541e-03 2.559351915749805920e-03 6.824938441999482165e-03 2.559351915749805920e-03
1.913580246913580307e+00 5.616869297939478534e-01 8.421093400209113400e-04 3.368437360083645360e-03 0.000000000000000000e+00 3.368437360083645360e-03 0.000000000000000000e+00 6.736874720167290720e-03 1.684218680041822680e-03
1.938271604938271331e+00 5.212764089804603485e-01 8.313818325047213700e-04 6.651054660037770960e-03 0.000000000000000000e+00 8.313818325047213700e-04 0.000000000000000000e+00 4.988290995028328220e-03 1.662763665009442740e-03
1.962962962962962798e+00 4.769569598464307170e-01 4.104620996957235313e-03 5.746469395740128744e-03 0.000000000000000000e+00 8.209241993914470409e-04 0.000000000000000000e+00 7.388317794523023042e-03 1.641848398782894082e-03
1.987654320987654266e+00 4.256313512062177007e-01 1.621452766499877031e-03 5.675084682749569932e-03 0.000000000000000000e+00 1.621452766499877031e-03 8.107263832499385153e-04 2.432179149749815437e-03 8.107263832499385153e-04
2.049999999999999822e+00 2.913311824157741037e-01 5.822741820435191774e-04 2.523188122188583030e-03 0.000000000000000000e+00 1.164548364087038355e-03 0.000000000000000000e+00 4.464102062333647099e-03 5.822741820435191774e-04
2.150000000000000355e+00 1.850638873161571663e-01 1.295447211213100096e-03 1.850638873161571628e-03 0.000000000000000000e+00 9.253194365807858139e-04 3.701277746323143364e-04 1.665574985845414378e-03 1.850638873161571682e-04
2.250000000000000000e+00 9.584664350645287489e-02 5.305164769729863632e-04 2.122065907891945453e-03 0.000000000000000000e+00 5.305164769729863632e-04 1.768388256576621301e-04 2.298904733549607393e-03 0.000000000000000000e+00
2.349999999999999645e+00 6.315403592901799867e-02 1.693137692466970315e-04 8.465688462334852119e-04 0.000000000000000000e+00 5.079413077400911488e-04 0.000000000000000000e+00 5.079413077400911488e-04 1.693137692466970315e-04
2.450000000000000178e+00 4.401121385500366551e-02 1.624030031549950743e-04 6.496120126199802971e-04 0.000000000000000000e+00 1.624030031549950743e-04 0.000000000000000000e+00 1.624030031549950743e-04 0.000000000000000000e+00
2.549999999999999822e+00 2.356117294791781891e-02 0.000000000000000000e+00 1.560342579332305913e-04 0.000000000000000000e+00 3.120685158664611826e-04 0.000000000000000000e+00 1.560342579332305913e-04 0.000000000000000000e+00
2.650000000000000355e+00 1.351315554553826799e-02 0.000000000000000000e+00 1.501461727282029789e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.501461727282029789e-04 4.504385181846089366e-04 0.000000000000000000e+00
2.750000000000000000e+00 8.825865026005135991e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.893726238034470826e-04 0.000000000000000000e+00
2.849999999999999645e+00 5.723993567340089975e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00
2.950000000000000178e+00 3.102172619587787589e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 1.304548713867993356e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.136821022084965466e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 6.121343965072919158e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 2.375446911819320702e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 2.306593378143418228e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.090102349944487470e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.033473656440873261e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en3.32_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 19.15105 6.3095 1.905 0.0001 8.55415 0.24875 2.1453 0.21365
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.173302500657249681e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.105101326665212014e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 9.751367046875948574e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.374047137937575656e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 8.786203939730808088e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.221732230502332754e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 7.659628413456051987e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.053889931867459637e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.532530240579555425e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.005672407588326678e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.498913839669381787e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.564968954743534368e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.646191829767094106e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.352689793869897272e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 3.916330538888033175e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.232564279527512241e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.186307823377997295e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.293369713157334644e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.674902242070204750e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.627298867380746827e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.233695024405457730e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.928435229922706284e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.832519238512466586e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.418308358356404142e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.550287204578204125e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.034728647625374620e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.257997555431773762e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.654517256022159089e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.047897110920119523e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.412703195526612632e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 9.076398241510709397e+00 9.722665811846267658e+00 0.000000000000000000e+00 1.196072542734329680e+01 1.162008192967874054e+00 1.088785758890446509e+01 1.037848413445279450e+00
5.308641975308641126e-01 0.000000000000000000e+00 7.613060112551805148e+00 8.596565485943663987e+00 0.000000000000000000e+00 1.005361048356123455e+01 1.171707018917462761e+00 9.907905983799478733e+00 8.590494465120258605e-01
5.555555555555555802e-01 0.000000000000000000e+00 6.372615646755994234e+00 8.237700699493410994e+00 0.000000000000000000e+00 8.487152199548493314e+00 9.978060002203286150e-01 9.020862385712854703e+00 7.831616862194440420e-01
5.802469135802468259e-01 0.000000000000000000e+00 5.529343678237280457e+00 7.265074365780375132e+00 0.000000000000000000e+00 9.500695491335880760e+00 9.525690013236500775e-01 8.400936527708575241e+00 8.192648845203404084e-01
6.049382716049382935e-01 0.000000000000000000e+00 4.643029996872418685e+00 6.731461160124268872e+00 0.000000000000000000e+00 5.801789634646085325e+00 8.284465456266908445e-01 7.155007786344988574e+00 7.831616862194440420e-01
6.296296296296295392e-01 0.000000000000000000e+00 4.102641120946957543e+00 5.671523845301595479e+00 0.000000000000000000e+00 4.860209288008903172e+00 7.422120555674470710e-01 6.447007475773790297e+00 6.142444597799562311e-01
6.543209876543210068e-01 0.000000000000000000e+00 3.373998459498862790e+00 5.105327596015432512e+00 0.000000000000000000e+00 4.457618402695578297e+00 7.634595054340492792e-01 5.915579780814795186e+00 5.738260153746241876e-01
6.790123456790122525e-01 0.000000000000000000e+00 2.881085718395167028e+00 4.354853618826302508e+00 0.000000000000000000e+00 3.640515232304931015e+00 5.410935286607068129e-01 5.130895653352842700e+00 5.410935286607068129e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.468562274106902432e+00 3.888329073686011661e+00 0.000000000000000000e+00 3.201345138405797819e+00 5.587469340279074270e-01 4.520354294143809071e+00 4.465395579321391750e-01
7.283950617283949658e-01 0.000000000000000000e+00 2.101705090136925858e+00 3.493255091922322197e+00 0.000000000000000000e+00 2.787524645865817607e+00 4.623751198301237486e-01 3.900322183064632409e+00 3.672453104870839202e-01
7.530864197530864335e-01 0.000000000000000000e+00 1.823097695789525519e+00 3.136926316933620118e+00 0.000000000000000000e+00 2.383721635105084058e+00 4.151184894168638007e-01 3.447195290982307370e+00 3.744625548863462217e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.601544929755635449e+00 2.852946142656545891e+00 0.000000000000000000e+00 1.991053916552607550e+00 3.729341362949732952e-01 3.159580876943524075e+00 3.190658721634771489e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.377561324991124714e+00 2.524190357891900494e+00 0.000000000000000000e+00 1.897661008916345260e+00 2.992079262735824474e-01 2.682830802023531191e+00 2.670782160697078300e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.293580496641071997e+00 2.217009947556535909e+00 0.000000000000000000e+00 1.552686228648997524e+00 3.019653267761538418e-01 2.405981797216451668e+00 2.454685882180347445e-01
8.518518518518518601e-01 0.000000000000000000e+00 1.074482699933922980e+00 1.834944047422368607e+00 0.000000000000000000e+00 1.299594392349656902e+00 2.421369464639826496e-01 2.080864383674851048e+00 2.005196587904856387e-01
8.765432098765431057e-01 0.000000000000000000e+00 9.706792730607195496e-01 1.555292926154107302e+00 0.000000000000000000e+00 1.178419344757426490e+00 2.316393719803989670e-01 1.759356182422554093e+00 2.095784794108371540e-01
9.012345679012345734e-01 0.000000000000000000e+00 7.599171612859901837e-01 1.430432303597158006e+00 0.000000000000000000e+00 1.062095985420889788e+00 1.913203206061198924e-01 1.637844987618745973e+00 1.197987054262619894e-01
9.259259259259258190e-01 5.221077908129627687e-01 5.899818036186479375e-01 1.141675702577678475e+00 0.000000000000000000e+00 9.084675560145551998e-01 1.653341337574381897e-01 1.315711632848665991e+00 1.409691035194999276e-01
9.506172839506172867e-01 4.515723843982633667e+01 5.695721354323228791e-01 1.179827994824097503e+00 0.000000000000000000e+00 7.611246690747410781e-01 1.695155164977151518e-01 1.201865011968800356e+00 1.322221028682178112e-01
9.753086419753085323e-01 4.214698618939198838e+01 4.973241931477905275e-01 9.202975933000642206e-01 0.000000000000000000e+00 6.014153033415141625e-01 1.272224680145510600e-01 1.136741012909235460e+00 1.288747078588958761e-01
1.000000000000000000e+00 3.933695457263942785e+01 5.172734594165440125e-01 8.476194381716578574e-01 0.000000000000000000e+00 5.511137791914580975e-01 9.024085273310425426e-02 8.991856397334316853e-01 1.047438469223531537e-01
1.024691358024691468e+00 3.693598097236176869e+01 4.387592579422205374e-01 7.438463405256999783e-01 1.572613827749894284e-03 4.749293759804680826e-01 9.435682966499366053e-02 8.271948733964443745e-01 9.278421583724376365e-02
1.049382716049382491e+00 3.542194238436078990e+01 3.347632305800776753e-01 6.541703496656563477e-01 0.000000000000000000e+00 3.992588988569733544e-01 8.599422436919426649e-02 7.002386841491532454e-01 9.674350241534354633e-02
1.074074074074073959e+00 3.201060869191184111e+01 2.625542051501955632e-01 5.506136759435530381e-01 0.000000000000000000e+00 3.765777456725662442e-01 9.301920411035499714e-02 6.691381456970698638e-01 7.651579692948556888e-02
1.098765432098765427e+00 2.889338647979250396e+01 2.522543258983965808e-01 4.883761076986398719e-01 0.000000000000000000e+00 3.138513124549817679e-01 5.866379672055734018e-02 5.763718027794758614e-01 5.573060688452947248e-02
1.123456790123456894e+00 2.674368065853772336e+01 2.424071885917337132e-01 4.303086188018941938e-01 0.000000000000000000e+00 2.753975160332122751e-01 3.729341362949749328e-02 5.091985322489080978e-01 5.880884456959220574e-02
1.148148148148147918e+00 2.436924078463847820e+01 2.133343661386309376e-01 4.252652167105603342e-01 0.000000000000000000e+00 2.624574109731840910e-01 5.052656040125469428e-02 4.336863101107694685e-01 4.350898256774709399e-02
1.172839506172839386e+00 2.228988076410172425e+01 1.937294697490195006e-01 3.352481604167429352e-01 0.000000000000000000e+00 2.170869235485466675e-01 3.984506824625223820e-02 4.025725860742036533e-01 3.847110037569181212e-02
1.197530864197530853e+00 2.024513328036337256e+01 1.264900317948924602e-01 2.772015590398707041e-01 0.000000000000000000e+00 1.910806863284545409e-01 2.960404999454929742e-02 3.592855158429392182e-01 4.036915908347631088e-02
1.222222222222222321e+00 1.874050540054415137e+01 1.186608615484011225e-01 2.821491596817538028e-01 0.000000000000000000e+00 1.450299418924902717e-01 1.977681025806685491e-02 2.992890619054117129e-01 2.636908034408913873e-02
1.246913580246913344e+00 1.632491488502320465e+01 1.111417574502846506e-01 2.339146290523432814e-01 0.000000000000000000e+00 1.279422556695137270e-01 4.006272652277702295e-02 2.571768573558912419e-01 3.230865042159437178e-02
1.271604938271604812e+00 1.472166554823825280e+01 1.013801535559146205e-01 1.951567955951356570e-01 0.000000000000000000e+00 1.241906881059954143e-01 2.534503838897865513e-02 2.395106127758483139e-01 2.914679414732545409e-02
1.296296296296296280e+00 1.304896542896105771e+01 8.204550998489376634e-02 1.665772475450873480e-01 0.000000000000000000e+00 1.031784443749421548e-01 1.367425166414896164e-02 2.088431163251841249e-01 2.610538954064801562e-02
1.320987654320987748e+00 1.313198684135880256e+01 7.807219301876111572e-02 1.110088994485509545e-01 0.000000000000000000e+00 9.271072920977882492e-02 1.829817023877213650e-02 1.488251179420133630e-01 1.463853619101770920e-02
1.345679012345678771e+00 1.083732914416819781e+01 5.388727198757667369e-02 1.448968868999283843e-01 0.000000000000000000e+00 9.460209971152348796e-02 2.394989866114518792e-02 1.915991892891615034e-01 1.436993919668711275e-02
1.370370370370370239e+00 9.720141889324166229e+00 4.468490101552363009e-02 1.340547030465708833e-01 0.000000000000000000e+00 7.996245444883176567e-02 1.646285826887712578e-02 1.481657244198941459e-01 1.293510292554631361e-02
1.395061728395061706e+00 8.551247733160055375e+00 3.118785476095116416e-02 1.120452559930467801e-01 0.000000000000000000e+00 5.660018086246693114e-02 1.501637451453204271e-02 1.212861018481434239e-01 2.194700890585452382e-02
1.419753086419753174e+00 7.514947136897046853e+00 2.951044035029802212e-02 1.032865412260430826e-01 0.000000000000000000e+00 5.107576214474657955e-02 1.362020323859908753e-02 9.761145654329346499e-02 4.540067746199695845e-03
1.444444444444444198e+00 6.845413257325541956e+00 3.346844812903622401e-02 8.367112032259055310e-02 0.000000000000000000e+00 3.793090787957438537e-02 8.924919501076326173e-03 7.586181575914877073e-02 1.450299418924902960e-02
1.469135802469135665e+00 6.003142729242294529e+00 4.168087405649683469e-02 9.103980386024308757e-02 0.000000000000000000e+00 2.632476256199800177e-02 7.678055747249417327e-03 9.103980386024308757e-02 8.774920853999333345e-03
1.493827160493827133e+00 5.319242802683278981e+00 3.128331804457819970e-02 6.364537119414184763e-02 0.000000000000000000e+00 2.804711272962183075e-02 9.708615944869096459e-03 5.933043077420002698e-02 7.551145734898185267e-03
1.518518518518518601e+00 4.742479099884432614e+00 2.652986741935798101e-02 6.579407120000778375e-02 0.000000000000000000e+00 2.971345150968093818e-02 8.489557574194553022e-03 5.518212423226459551e-02 7.428362877420234545e-03
1.543209876543209624e+00 4.259355357452169422e+00 4.490127000991499945e-02 5.221077908129651002e-02 0.000000000000000000e+00 2.506117395902232245e-02 8.353724653007441395e-03 5.221077908129651002e-02 5.221077908129650655e-03
1.567901234567901092e+00 3.835642274240094629e+00 1.644433986812473755e-02 3.494422221976506426e-02 0.000000000000000000e+00 1.541656862636693950e-02 7.194398692304572462e-03 4.727747712085861309e-02 3.083313725273388074e-03
1.592592592592592560e+00 3.313765532776055789e+00 1.517755205851628597e-02 4.553265617554885791e-02 0.000000000000000000e+00 1.618938886241737263e-02 5.059184019505428946e-03 5.160367699895537091e-02 3.035510411703257368e-03
1.617283950617284027e+00 2.889527849919081515e+00 9.963889137652004457e-03 3.288083415425161610e-02 0.000000000000000000e+00 1.295305587894760545e-02 5.978333482591202848e-03 3.985555655060801783e-02 2.989166741295601424e-03
1.641975308641975051e+00 2.544784777402290477e+00 6.869839352802172006e-03 3.140497989852421290e-02 0.000000000000000000e+00 9.814056218288817399e-03 2.944216865486645393e-03 3.434919676401086003e-02 1.962811243657763306e-03
1.666666666666666519e+00 2.223792442351498089e+00 9.668662792832599662e-03 2.320479070279824266e-02 0.000000000000000000e+00 1.450299418924890123e-02 3.867465117133040298e-03 2.030419186494845929e-02 3.867465117133040298e-03
1.691358024691357986e+00 2.030313325223391363e+00 9.527514430893436331e-03 2.286603463414424789e-02 0.000000000000000000e+00 1.048026587398277927e-02 1.905502886178687180e-03 2.096053174796555854e-02 9.527514430893435898e-04
1.716049382716049454e+00 1.771973743280692348e+00 7.512342313855611617e-03 1.502468462771122323e-02 0.000000000000000000e+00 8.451385103087563286e-03 6.573299524623659948e-03 2.065894136310292978e-02 5.634256735391708279e-03
1.740740740740740478e+00 1.522814389871147922e+00 5.554338200137926007e-03 1.666301460041377802e-02 0.000000000000000000e+00 4.628615166781605006e-03 4.628615166781605006e-03 2.499452190062066703e-02 2.777169100068963004e-03
1.765432098765431945e+00 1.347257166503373460e+00 3.651103432258464426e-03 1.277886201290462549e-02 0.000000000000000000e+00 5.476655148387696639e-03 1.825551716129232213e-03 2.190662059355078656e-02 1.825551716129232213e-03
1.790123456790123413e+00 1.192746246253745701e+00 5.401115077375452135e-03 1.350278769343863164e-02 0.000000000000000000e+00 9.902044308521663549e-03 5.401115077375452135e-03 1.800371692458484219e-02 0.000000000000000000e+00
1.814814814814814881e+00 1.145440561477423236e+00 7.103507357999524346e-03 1.509495313574898967e-02 0.000000000000000000e+00 7.991445777749465323e-03 1.775876839499881087e-03 1.065526103699928652e-02 8.879384197499405433e-04
1.839506172839505904e+00 9.390932076367425330e-01 1.752039566486460111e-03 6.132138482702610173e-03 0.000000000000000000e+00 3.504079132972920223e-03 8.760197832432300557e-04 1.576835609837813970e-02 2.628059349729689950e-03
1.864197530864197372e+00 8.730610409289567553e-01 8.644168722068878898e-04 8.644168722068879332e-03 0.000000000000000000e+00 5.186501233241327773e-03 2.593250616620663886e-03 1.296625308310331813e-02 1.728833744413775780e-03
1.888888888888888840e+00 7.183247710204455627e-01 3.412469220999741083e-03 7.678055747249417327e-03 0.000000000000000000e+00 2.559351915749805920e-03 0.000000000000000000e+00 5.971821136749547003e-03 0.000000000000000000e+00
1.913580246913580307e+00 6.349504423757671434e-01 0.000000000000000000e+00 6.736874720167290720e-03 0.000000000000000000e+00 1.684218680041822680e-03 0.000000000000000000e+00 5.894765380146379380e-03 8.421093400209113400e-04
1.938271604938271331e+00 1.210491948126874329e+00 2.494145497514164110e-03 7.482436492542492330e-03 0.000000000000000000e+00 4.156909162523606850e-03 0.000000000000000000e+00 1.080796382256137868e-02 0.000000000000000000e+00
1.962962962962962798e+00 4.925545196348681820e-01 0.000000000000000000e+00 4.925545196348682028e-03 0.000000000000000000e+00 8.209241993914470409e-04 0.000000000000000000e+00 9.851090392697364057e-03 8.209241993914470409e-04
1.987654320987654266e+00 4.548175010032154963e-01 8.107263832499385153e-04 3.242905532999754061e-03 0.000000000000000000e+00 3.242905532999754061e-03 0.000000000000000000e+00 2.432179149749815437e-03 0.000000000000000000e+00
2.049999999999999822e+00 3.200567087299210356e-01 1.358639758101544675e-03 2.911370910217595670e-03 1.940913940145063744e-04 5.822741820435191774e-04 1.940913940145063744e-04 2.911370910217595670e-03 3.881827880290127488e-04
2.150000000000000355e+00 1.887651650624803112e-01 5.551916619484715317e-04 9.253194365807858139e-04 0.000000000000000000e+00 7.402555492646286728e-04 0.000000000000000000e+00 3.331149971690828757e-03 0.000000000000000000e+00
2.250000000000000000e+00 1.052191012663089564e-01 1.237871779603634884e-03 8.841941282883105692e-04 0.000000000000000000e+00 3.536776513153242602e-04 0.000000000000000000e+00 1.414710605261297041e-03 0.000000000000000000e+00
2.349999999999999645e+00 6.789482146792551187e-02 6.772550769867881262e-04 6.772550769867881262e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.693137692466970315e-04 1.015882615480182298e-03 0.000000000000000000e+00
2.450000000000000178e+00 3.475424267516894622e-02 1.624030031549950743e-04 4.872090094649852228e-04 0.000000000000000000e+00 1.624030031549950743e-04 0.000000000000000000e+00 1.136821022084965466e-03 0.000000000000000000e+00
2.549999999999999822e+00 2.636978959071597031e-02 0.000000000000000000e+00 4.681027737996917740e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.560342579332305913e-04 4.681027737996917740e-04 0.000000000000000000e+00
2.650000000000000355e+00 1.711666369101514165e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.504385181846089366e-04 0.000000000000000000e+00
2.750000000000000000e+00 9.404610273612031349e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.446863119017235413e-04
2.849999999999999645e+00 3.350630380882004163e-03 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 2.158033126669765128e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 1.435003585254792562e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 6.315672344916475412e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 6.121343965072919158e-04 0.000000000000000000e+00 1.224268793014583832e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 2.375446911819320702e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.090102349944487470e-04 0.000000000000000000e+00 1.090102349944487470e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.033473656440873261e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en3.32_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 19.3647 6.4716 1.9902 0.00025 8.63575 0.2627 2.2074 0.2273
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.354853618826302863e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.075436111278111895e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 9.783496757079822714e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.383284429621189702e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 8.911509809525918513e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.215989044803390158e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 7.698786497767024173e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.040453334309773084e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.592297842948934772e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.099789206721715118e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.579716235866625595e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.556267158229984204e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.699537625784940076e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.314666726495475046e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 3.937736958311364788e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.363613335021565831e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.254471896067467185e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.484325803315779524e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.769421755924275530e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.664206487076145891e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.280432092776618092e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.034541006765340754e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.923888101904735137e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.489109339080283334e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.593920498524716045e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.089177031524440764e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.322202702680394815e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.741300037468097273e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.117846167509804900e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.430106788553711361e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 9.375655146001067308e+00 9.764052405020464676e+00 0.000000000000000000e+00 1.181428055918844144e+01 1.187476865690457739e+00 1.082100232300768283e+01 1.152457440696905255e+00
5.308641975308641126e-01 0.000000000000000000e+00 8.208020153245646711e+00 8.733163454470311393e+00 0.000000000000000000e+00 9.886657410917555566e+00 1.229381716739824881e+00 1.023574110826343109e+01 1.044215581625925315e+00
5.555555555555555802e-01 0.000000000000000000e+00 6.871518646866158875e+00 8.371128246034501785e+00 0.000000000000000000e+00 8.376929443710201539e+00 1.044215581625925315e+00 9.218103106686641013e+00 8.643784536792381568e-01
5.802469135802468259e-01 0.000000000000000000e+00 5.665424964140659547e+00 7.695535576291062441e+00 0.000000000000000000e+00 7.381715467983270607e+00 9.553461704237190544e-01 8.462034247910093399e+00 7.998247008198577923e-01
6.049382716049382935e-01 0.000000000000000000e+00 4.880109554945651240e+00 6.747444051679767796e+00 0.000000000000000000e+00 6.254638228718553350e+00 8.417656219229399106e-01 7.301517625603728412e+00 7.352130115529474930e-01
6.296296296296295392e-01 0.000000000000000000e+00 4.125675288188705991e+00 5.843000423656833142e+00 0.000000000000000000e+00 5.103347720005135812e+00 8.164332611241917892e-01 6.567297015814031802e+00 6.833469615052012447e-01
6.543209876543210068e-01 0.000000000000000000e+00 3.603036311129077962e+00 5.166896910969791534e+00 0.000000000000000000e+00 4.526576035444460189e+00 7.068157356760391696e-01 6.004239594349071396e+00 6.280070125344598964e-01
6.790123456790122525e-01 0.000000000000000000e+00 3.194350392882944423e+00 4.834243499481841511e+00 0.000000000000000000e+00 3.922928082790124282e+00 6.051703938968431284e-01 5.353978073063835552e+00 5.671989182013549291e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.757095526924592477e+00 4.147093022641558768e+00 0.000000000000000000e+00 3.375381068676785112e+00 5.999659701447203064e-01 4.540963812202215344e+00 4.511194508340072296e-01
7.283950617283949658e-01 0.000000000000000000e+00 2.159225439972252580e+00 3.760945950771341195e+00 0.000000000000000000e+00 3.022030687502148538e+00 5.221077908129626577e-01 4.077307874865636173e+00 4.114917334373349722e-01
7.530864197530864335e-01 0.000000000000000000e+00 1.966463359660298060e+00 3.331646845474520280e+00 0.000000000000000000e+00 2.631936814344033593e+00 4.386561357240055803e-01 3.588421168825157714e+00 4.086991313330978759e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.732071877458876141e+00 2.875736562096794291e+00 0.000000000000000000e+00 2.017988048618355457e+00 4.081556936117208267e-01 3.227952135264269273e+00 3.066347342869780723e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.578372013765340975e+00 2.540255212993837830e+00 0.000000000000000000e+00 1.817336733406658578e+00 3.212971020387462850e-01 2.857536101257099670e+00 3.152727813755197839e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.279943352851181215e+00 2.238439744940650122e+00 0.000000000000000000e+00 1.618923784199895799e+00 2.844318561891513997e-01 2.513130784137022289e+00 2.376759346238114246e-01
8.518518518518518601e-01 0.000000000000000000e+00 1.063132530568423828e+00 1.952229130865860141e+00 0.000000000000000000e+00 1.339319985128904156e+00 2.648372851949810092e-01 2.175449128387344278e+00 2.553788107237316973e-01
8.765432098765431057e-01 0.000000000000000000e+00 9.835481270596305725e-01 1.680304650714957715e+00 0.000000000000000000e+00 1.217025906754159781e+00 2.408314105510497294e-01 1.998349185259473693e+00 1.911944022695356571e-01
9.012345679012345734e-01 0.000000000000000000e+00 7.992540496349120893e-01 1.491225676500037345e+00 0.000000000000000000e+00 1.038851460487436151e+00 1.966844417446092230e-01 1.607448301167306415e+00 2.145648455395737231e-01
9.259259259259258190e-01 4.960024012723145970e-01 7.152876734137589843e-01 1.296567680518857513e+00 0.000000000000000000e+00 9.484958199768822595e-01 1.966606012062159514e-01 1.454940377065456092e+00 1.531516186384690725e-01
9.506172839506172867e-01 4.431305116766771590e+01 6.611105143410891394e-01 1.237463270433320606e+00 0.000000000000000000e+00 8.153696343540098868e-01 1.406978786931035730e-01 1.276451839227795038e+00 1.491736545179893347e-01
9.753086419753085323e-01 4.192889052993847088e+01 4.692361157939285987e-01 1.002909585517305135e+00 0.000000000000000000e+00 6.394168197614449323e-01 1.470493461466888807e-01 1.158220130885718069e+00 9.582991097199949904e-02
1.000000000000000000e+00 3.886157865199182737e+01 5.011590214284896705e-01 9.314145157095403693e-01 0.000000000000000000e+00 6.091257559484537509e-01 1.369727228984618239e-01 9.942608238629522255e-01 1.047438469223531537e-01
1.024691358024691468e+00 3.712626724551950730e+01 4.198878920092217748e-01 8.036056659801960045e-01 0.000000000000000000e+00 5.598505226789624034e-01 1.305269477032412195e-01 9.105434062671887707e-01 8.963898818174398375e-02
1.049382716049382491e+00 3.431015991215905814e+01 3.270851748328281738e-01 7.217372402414518051e-01 0.000000000000000000e+00 4.222930660987218587e-01 9.981472471424333859e-02 7.463070186326502542e-01 9.060105781754396181e-02
1.074074074074073959e+00 3.231967249911721751e+01 2.970613292556498752e-01 6.241288533856077514e-01 0.000000000000000000e+00 3.765777456725662442e-01 6.751393846719314085e-02 6.121263754358845510e-01 8.101672616063178289e-02
1.098765432098765427e+00 2.928056753814818336e+01 2.463879462263408315e-01 5.426401196651554626e-01 0.000000000000000000e+00 3.695819193395112334e-01 7.479634081871061602e-02 6.101034858937963712e-01 6.159698655658520788e-02
1.123456790123456894e+00 2.739918412117927460e+01 2.366697403410417955e-01 5.335826873143487692e-01 0.000000000000000000e+00 3.026503952239988915e-01 6.167756869493816463e-02 5.536637561917705508e-01 6.024320663226518519e-02
1.148148148148147918e+00 2.500784036748767036e+01 1.642113213040777564e-01 3.789492030094102071e-01 1.403515566701519189e-03 2.329835840724522045e-01 6.736874720167292108e-02 4.645636525782028681e-01 4.491249813444861405e-02
1.172839506172839386e+00 2.265260828192967679e+01 1.373967870560421911e-01 3.792151322746764586e-01 0.000000000000000000e+00 2.418183452186342675e-01 4.808887546961476689e-02 4.025725860742036533e-01 4.534093972849392168e-02
1.197530864197530853e+00 2.069726786209830749e+01 1.507115272449782439e-01 3.068056090344200015e-01 1.345638636115877116e-03 1.749330226950640277e-01 2.556713408620166564e-02 3.673593476596344609e-01 4.171479771959218930e-02
1.222222222222222321e+00 1.857569864839359397e+01 1.199793155656055793e-01 2.966521538710027994e-01 0.000000000000000000e+00 1.582144820645348393e-01 3.296135043011142601e-02 2.702830735269136642e-01 3.955362051613370983e-02
1.246913580246913344e+00 1.672554215025097690e+01 1.059723733828295406e-01 2.339146290523432814e-01 0.000000000000000000e+00 1.369886777875601591e-01 3.618568847218570084e-02 2.804390856594391468e-01 3.101630440473059774e-02
1.271604938271604812e+00 1.519054875843435859e+01 1.013801535559146205e-01 2.357088570175014941e-01 0.000000000000000000e+00 1.406649630588315547e-01 3.294854990567225306e-02 2.255708416619100487e-01 2.407778646952972446e-02
1.296296296296296280e+00 1.365311872975891205e+01 7.085748589604461134e-02 2.175449128387334785e-01 0.000000000000000000e+00 1.019353305872922610e-01 2.859161711594782745e-02 2.150586852634336632e-01 2.361916196534820378e-02
1.320987654320987748e+00 1.213778625838551761e+01 8.173182706651553608e-02 1.756624342922125104e-01 2.439756031836284866e-03 9.027097317794254006e-02 1.829817023877213650e-02 1.976202385787390603e-01 1.707829222285399406e-02
1.345679012345678771e+00 1.095468364760780844e+01 5.987474665286297154e-02 1.377119173015848297e-01 0.000000000000000000e+00 7.544218078260733762e-02 2.035741386197341060e-02 1.592668260966154936e-01 1.317244426362985249e-02
1.370370370370370239e+00 1.000118639834285439e+01 6.585143307550850311e-02 9.524939426993195291e-02 0.000000000000000000e+00 7.996245444883176567e-02 1.058326602999243825e-02 1.305269477032400816e-01 1.175918447776937679e-02
1.395061728395061706e+00 8.522370089862878473e+00 5.313486366680569145e-02 1.143554674568209445e-01 0.000000000000000000e+00 5.313486366680569145e-02 1.155105731887080128e-02 1.270616305075788210e-01 1.501637451453204271e-02
1.419753086419753174e+00 7.828211811384825580e+00 4.540067746199696191e-02 1.021515242894931591e-01 0.000000000000000000e+00 6.356094844679574529e-02 1.589023711169893632e-02 1.112316597818925473e-01 7.945118555849468162e-03
1.444444444444444198e+00 7.002714963532012504e+00 3.458406306667076435e-02 7.586181575914877073e-02 0.000000000000000000e+00 3.793090787957438537e-02 1.338737925161448926e-02 8.255550538495601276e-02 8.924919501076326173e-03
1.469135802469135665e+00 6.356333293615767488e+00 3.071222298899766931e-02 8.555547832649350315e-02 0.000000000000000000e+00 3.509968341599733338e-02 1.316238128099900088e-02 8.555547832649350315e-02 3.290595320249750221e-03
1.493827160493827133e+00 5.531753618365413239e+00 2.049596699472364461e-02 8.198386797889457844e-02 0.000000000000000000e+00 3.883446377947638584e-02 6.472410629912730105e-03 8.090513287390913022e-02 2.157470209970910324e-03
1.518518518518518601e+00 4.933494145303809475e+00 2.546867272258366080e-02 6.048809771613619657e-02 0.000000000000000000e+00 2.122389393548638342e-02 8.489557574194553022e-03 6.791646059355642417e-02 7.428362877420234545e-03
1.543209876543209624e+00 4.457756317961095505e+00 1.566323372438895370e-02 4.698970117316685763e-02 0.000000000000000000e+00 1.879588046926674444e-02 4.176862326503720697e-03 5.638764140780022638e-02 5.221077908129650655e-03
1.567901234567901092e+00 3.899364091229077900e+00 1.438879738460914492e-02 3.699976470328065342e-02 0.000000000000000000e+00 3.391645097800726621e-02 5.138856208788979835e-03 5.652741829667878165e-02 3.083313725273388074e-03
1.592592592592592560e+00 3.454410848518306931e+00 2.023673607802171578e-02 4.755632978335103123e-02 0.000000000000000000e+00 2.226040968582388563e-02 4.047347215604343157e-03 4.350898256774668460e-02 5.059184019505428946e-03
1.617283950617284027e+00 2.956285907141349867e+00 1.992777827530400891e-02 2.889527849919081362e-02 0.000000000000000000e+00 1.394944479271280693e-02 2.989166741295601424e-03 3.885916763684281461e-02 3.985555655060801609e-03
1.641975308641975051e+00 2.703772488138569408e+00 1.275827308377546279e-02 3.238638552035309759e-02 0.000000000000000000e+00 1.177686746194658157e-02 4.907028109144408699e-03 2.944216865486645393e-02 2.944216865486645393e-03
1.666666666666666519e+00 2.354319390054738115e+00 1.353612790996564126e-02 2.803912209921454249e-02 0.000000000000000000e+00 1.546986046853216119e-02 3.867465117133040298e-03 3.384031977491409882e-02 1.933732558566520149e-03
1.691358024691357986e+00 2.072234388719322418e+00 9.527514430893436331e-03 3.048804617885899487e-02 0.000000000000000000e+00 1.619677453251884211e-02 9.527514430893435898e-04 2.477153752032293377e-02 9.527514430893435898e-04
1.716049382716049454e+00 1.881841749620830617e+00 9.390427892319514955e-03 2.159798415233488145e-02 0.000000000000000000e+00 9.390427892319514955e-03 9.390427892319514521e-04 2.253702694156683312e-02 1.878085578463902904e-03
1.740740740740740478e+00 1.593169340406228374e+00 9.257230333563210012e-03 2.221735280055170403e-02 0.000000000000000000e+00 1.018295336691953101e-02 1.851446066712642002e-03 1.388584550034481502e-02 2.777169100068963004e-03
1.765432098765431945e+00 1.454964717754998027e+00 3.651103432258464426e-03 1.916829301935693911e-02 9.127758580646161066e-04 6.389431006452312746e-03 9.127758580646161066e-04 9.127758580646161066e-03 9.127758580646161066e-04
1.790123456790123413e+00 1.308870220417317931e+00 6.301300923604694591e-03 8.101672616063178636e-03 0.000000000000000000e+00 8.101672616063178636e-03 9.001858462292421309e-04 1.980408861704332710e-02 0.000000000000000000e+00
1.814814814814814881e+00 1.166751083551421875e+00 8.879384197499405433e-04 1.420701471599904869e-02 0.000000000000000000e+00 1.065526103699928652e-02 1.775876839499881087e-03 1.154319945674922750e-02 8.879384197499405433e-04
1.839506172839505904e+00 1.054727819024849023e+00 5.256118699459379900e-03 8.760197832432300991e-03 0.000000000000000000e+00 4.380098916216150495e-03 0.000000000000000000e+00 8.760197832432300991e-03 1.752039566486460111e-03
1.864197530864197372e+00 8.765187084177843424e-01 3.457667488827551559e-03 9.508585594275767439e-03 0.000000000000000000e+00 7.779751849861991225e-03 1.728833744413775780e-03 9.508585594275767439e-03 0.000000000000000000e+00
1.888888888888888840e+00 7.746305131669412036e-01 2.559351915749805920e-03 1.023740766299922368e-02 0.000000000000000000e+00 2.559351915749805920e-03 1.706234610499870541e-03 5.118703831499611841e-03 8.531173052499352706e-04
1.913580246913580307e+00 7.149508296777536964e-01 4.210546700104556700e-03 4.210546700104556700e-03 0.000000000000000000e+00 5.052656040125468040e-03 8.421093400209113400e-04 1.263164010031367010e-02 2.526328020062734020e-03
1.938271604938271331e+00 6.035832103984277719e-01 4.988290995028328220e-03 7.482436492542492330e-03 0.000000000000000000e+00 2.494145497514164110e-03 8.313818325047213700e-04 9.145200157551935938e-03 0.000000000000000000e+00
1.962962962962962798e+00 5.262124118099175130e-01 3.283696797565788163e-03 5.746469395740128744e-03 0.000000000000000000e+00 4.104620996957235313e-03 0.000000000000000000e+00 6.567393595131576327e-03 8.209241993914470409e-04
1.987654320987654266e+00 4.726534814347141400e-01 1.621452766499877031e-03 3.242905532999754061e-03 0.000000000000000000e+00 1.621452766499877031e-03 0.000000000000000000e+00 7.296537449249446312e-03 0.000000000000000000e+00
2.049999999999999822e+00 3.468413211039229060e-01 1.164548364087038355e-03 3.493645092261115064e-03 0.000000000000000000e+00 1.164548364087038355e-03 5.822741820435191774e-04 2.911370910217595670e-03 3.881827880290127488e-04
2.150000000000000355e+00 3.638356024635649999e-01 9.253194365807858139e-04 1.850638873161571628e-03 0.000000000000000000e+00 7.402555492646286728e-04 3.701277746323143364e-04 2.590894422426200192e-03 0.000000000000000000e+00
2.250000000000000000e+00 1.232566614833904978e-01 1.237871779603634884e-03 1.591549430918958981e-03 0.000000000000000000e+00 3.536776513153242602e-04 0.000000000000000000e+00 1.414710605261297041e-03 3.536776513153242602e-04
2.349999999999999645e+00 7.669913746875375860e-02 1.693137692466970315e-04 5.079413077400911488e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.079413077400911488e-04 0.000000000000000000e+00
2.450000000000000178e+00 3.913912376035381252e-02 0.000000000000000000e+00 1.136821022084965466e-03 0.000000000000000000e+00 1.624030031549950743e-04 0.000000000000000000e+00 9.744180189299704456e-04 0.000000000000000000e+00
2.549999999999999822e+00 2.527754978518335569e-02 0.000000000000000000e+00 3.120685158664611826e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.560342579332305913e-04 0.000000000000000000e+00
2.650000000000000355e+00 1.711666369101514165e-02 0.000000000000000000e+00 1.501461727282029789e-04 0.000000000000000000e+00 1.501461727282029789e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 7.379001906987901066e-03 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00
2.849999999999999645e+00 5.723993567340089975e-03 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 3.506803830838368333e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 1.956823070801990035e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.010507575186636066e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 9.794150344116670653e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 4.750893823638641404e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 2.306593378143418228e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 2.241618916787256588e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.090102349944487470e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 1.061032953945972618e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.033473656440873261e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en4.3_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 13.86665 9.8214 2.89865 0.0027 12.09155 0.6615 3.1155 0.59925
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 6.512108081776226243e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.905186596354448625e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.378966999812544145e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.732996244121487450e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.222167320328010192e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.525076856964664103e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.050204465108779885e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.332449794377669718e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 9.087423495886672242e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.128783304058919725e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 7.722844405775072119e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.535304308168642251e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 6.631903960261176678e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.161339282262193251e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 5.518157241102203159e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.894955485475985313e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 4.669480695798525005e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.823919033262742317e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.044535007108002844e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.901962025641359588e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.367595250743610080e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.207178262744454855e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 2.902049137268717516e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.449471245212005499e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.456890089911284392e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.052092971438061753e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.056681365161873742e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.535397765251867241e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.784872338721493890e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.176453181831215744e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.532895739490497000e+01 1.288714839762727316e+01 0.000000000000000000e+00 1.822283533300852554e+01 3.005303381264857965e+00 1.382948928836286306e+01 2.565968776800291895e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.315893763473368239e+01 1.185973917852468063e+01 0.000000000000000000e+00 1.564805617233036372e+01 2.810882641237229418e+00 1.258826167733346679e+01 2.464834454303056255e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.128913067691139283e+01 1.095266121172081597e+01 0.000000000000000000e+00 1.345877860762303690e+01 2.448105419145224726e+00 1.184024445610285348e+01 2.146443140008846395e+00
5.802469135802468259e-01 0.000000000000000000e+00 9.995031591148153538e+00 1.000614026754842989e+01 0.000000000000000000e+00 1.127808371538000820e+01 2.227289618255298365e+00 1.035606357415711720e+01 2.030110612150402893e+00
6.049382716049382935e-01 0.000000000000000000e+00 8.596131841599136791e+00 9.192826459671092465e+00 0.000000000000000000e+00 1.021573151922302003e+01 2.131052207399847909e+00 9.928039471224041179e+00 1.851351605178617854e+00
6.296296296296295392e-01 0.000000000000000000e+00 7.422120555674470488e+00 8.261587984040410504e+00 0.000000000000000000e+00 1.117668981607945256e+01 1.794105692940622054e+00 8.801611238263621573e+00 1.658460041405881658e+00
6.543209876543210068e-01 0.000000000000000000e+00 6.585453927518218897e+00 7.405557202710277842e+00 0.000000000000000000e+00 7.811914681409046324e+00 1.763345180292836378e+00 7.811914681409046324e+00 1.487514649297309033e+00
6.790123456790122525e-01 0.000000000000000000e+00 5.717080309401941562e+00 6.564318860857522253e+00 0.000000000000000000e+00 6.709085111946571089e+00 1.499873289971783707e+00 7.171862471985333443e+00 1.359853473344670993e+00
7.037037037037037202e-01 0.000000000000000000e+00 4.955444119821277305e+00 5.866842807293028095e+00 0.000000000000000000e+00 7.373627572007631414e+00 1.241150976406253381e+00 6.359181294243848370e+00 1.238861029955319326e+00
7.283950617283949658e-01 0.000000000000000000e+00 4.402519083549981893e+00 5.349392534685354583e+00 0.000000000000000000e+00 4.937900801248019889e+00 1.276509302114743560e+00 5.696726954844826274e+00 1.068551114248563527e+00
7.530864197530864335e-01 0.000000000000000000e+00 3.727507260640086528e+00 4.711808833484196768e+00 0.000000000000000000e+00 4.579142099753033435e+00 1.039936009570081588e+00 4.842335781187436794e+00 9.693230706486561932e-01
7.777777777777776791e-01 0.000000000000000000e+00 3.306682675148763462e+00 4.212083883820448627e+00 0.000000000000000000e+00 4.002826396232713968e+00 9.675568980541807695e-01 4.560155744362424102e+00 8.494610882274392649e-01
8.024691358024691468e-01 0.000000000000000000e+00 2.771187505084186764e+00 3.682868032119129165e+00 0.000000000000000000e+00 3.317392578550055315e+00 8.092670757600921583e-01 4.046335378800461235e+00 7.490238691278272576e-01
8.271604938271603924e-01 0.000000000000000000e+00 2.530664254724024786e+00 3.296292470356466442e+00 0.000000000000000000e+00 2.922245097833747085e+00 8.396584247775632504e-01 3.619687594516734830e+00 6.623755555089826386e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.247333534368839203e+00 2.975636068655036937e+00 0.000000000000000000e+00 2.585946920439564867e+00 6.412845691507040868e-01 3.159130473397273597e+00 6.166925355254558871e-01
8.765432098765431057e-01 0.000000000000000000e+00 1.928489692122527854e+00 2.564578761211560032e+00 0.000000000000000000e+00 2.299848050376818165e+00 5.662295759520863392e-01 2.735550678625664034e+00 5.882904685216482354e-01
9.012345679012345734e-01 0.000000000000000000e+00 1.743339370009036493e+00 2.279751483857970662e+00 0.000000000000000000e+00 2.038366032625950286e+00 5.435642753669200911e-01 2.617691115582799100e+00 4.648904986690763907e-01
9.259259259259258190e-01 2.854189256444196188e-01 1.496709000330493256e+00 2.114536552792499080e+00 0.000000000000000000e+00 1.658562415482511598e+00 4.490127000991479544e-01 2.265947812128258132e+00 4.229073105584998382e-01
9.506172839506172867e-01 2.621387947120667050e+01 1.317135563187246783e+00 1.873146457299752488e+00 0.000000000000000000e+00 1.529029958809390743e+00 4.102275499244706913e-01 1.976550922363358609e+00 4.203984809143335721e-01
9.753086419753085323e-01 2.524622482158883585e+01 1.153263411352683621e+00 1.589454730259715953e+00 3.304479688689637793e-03 1.308573956721096554e+00 3.188822899585500581e-01 1.769548873293301128e+00 3.568838063784808834e-01
1.000000000000000000e+00 2.421355452085044035e+01 1.003929486655784853e+00 1.463190969315333323e+00 4.834331396416299831e-03 1.157016647542300936e+00 3.641862985300278743e-01 1.596940804616184373e+00 3.480718605419735878e-01
1.024691358024691468e+00 2.283435277892846571e+01 9.168338615781883583e-01 1.291115952582663207e+00 6.290455310999577138e-03 1.042642967798179887e+00 3.082323102389792902e-01 1.448377335357652784e+00 3.035144687557296272e-01
1.049382716049382491e+00 2.149241364770076501e+01 7.770192416216481490e-01 1.223882086111568457e+00 6.142444597799590587e-03 9.106174116237892857e-01 2.902305072460306667e-01 1.216204030364318900e+00 2.119143386240858740e-01
1.074074074074073959e+00 2.052423729402671526e+01 7.081461990336703760e-01 9.782019529024429394e-01 0.000000000000000000e+00 7.801610667320096892e-01 2.265467713010259065e-01 1.092225493424813676e+00 2.175449128387334785e-01
1.098765432098765427e+00 1.905546776975503676e+01 6.130366757298242320e-01 9.723524306432379527e-01 0.000000000000000000e+00 7.244978894988831630e-01 2.038566936039367672e-01 1.028083037527767418e+00 1.935905291778392268e-01
1.123456790123456894e+00 1.815758935137726127e+01 4.962892736848512620e-01 8.419705307890396062e-01 7.171810313364903287e-03 6.397254799521493451e-01 1.807296198967955625e-01 8.548797893530963865e-01 1.907701543355064255e-01
1.148148148148147918e+00 1.672148446168190006e+01 4.407038879442770618e-01 7.522843437520143617e-01 2.807031133403038378e-03 5.712308356475183091e-01 1.712288991375853497e-01 8.042144197199705413e-01 1.614042901706747024e-01
1.172839506172839386e+00 1.544202489722858296e+01 4.396697185793350116e-01 7.020975818563756077e-01 0.000000000000000000e+00 4.740189153433455593e-01 1.525104336322068432e-01 7.433166179731882650e-01 1.140393332565150242e-01
1.197530864197530853e+00 1.445215895188452038e+01 4.050372294708790011e-01 5.503662021713937591e-01 1.345638636115877116e-03 4.480976658265871104e-01 1.291813090671242170e-01 6.337957976105781377e-01 1.359095022477035952e-01
1.222222222222222321e+00 1.295908453510260649e+01 3.243396882322964192e-01 5.260631528645782762e-01 1.318454017204456980e-03 3.625748547312256376e-01 1.278900396688323338e-01 5.445215091054407264e-01 9.756559727312981434e-02
1.246913580246913344e+00 1.230184173452627405e+01 2.946548918449407028e-01 4.083813413289528738e-01 5.169384067455099624e-03 3.295482343002625880e-01 9.951064329851067036e-02 4.755833342058691793e-01 1.188958335514672948e-01
1.271604938271604812e+00 1.137992223665141722e+01 2.230363378230121874e-01 4.207276372570457057e-01 1.267251919448932843e-03 3.358217586539671839e-01 9.757839779756782850e-02 4.498744314043711667e-01 8.490587860307849399e-02
1.296296296296296280e+00 1.009284084192958275e+01 2.424071885917315761e-01 3.592598846308227012e-01 2.486227575299810970e-03 2.411640748040816684e-01 8.453173756019358165e-02 4.139568912874185269e-01 5.966946180719546328e-02
1.320987654320987748e+00 9.866373392745936499e+00 1.903009704832302196e-01 3.635236487436064312e-01 2.439756031836284866e-03 2.232376769130200722e-01 7.441255897100668149e-02 3.854814530301329811e-01 5.733426674815269436e-02
1.345679012345678771e+00 8.592026144685835476e+00 1.796242399585888938e-01 2.586589055403680226e-01 1.197494933057259396e-03 1.616618159627300211e-01 7.184969598343556030e-02 2.706338548709406044e-01 5.747975678674845101e-02
1.370370370370370239e+00 7.771645021357780792e+00 1.399342952854555899e-01 2.575261400631493336e-01 1.175918447776937679e-03 1.904987885398639058e-01 6.702735152328544166e-02 2.904518566009036129e-01 4.703673791107750718e-02
1.395061728395061706e+00 7.180137229410090249e+00 1.235963133119175883e-01 2.321762521093031217e-01 0.000000000000000000e+00 1.478535336815462731e-01 5.082465220303152703e-02 2.379517807687385189e-01 5.197975793491860924e-02
1.419753086419753174e+00 6.570613045687509590e+00 1.214468122108418729e-01 1.850077606576376044e-01 4.540067746199695845e-03 1.464171848149402044e-01 4.653569439854688544e-02 1.929528792134870829e-01 5.448081295439635013e-02
1.444444444444444198e+00 5.815700669888861363e+00 9.259603982366688968e-02 1.762671601462574567e-01 0.000000000000000000e+00 1.137927236387231561e-01 4.574021244301617467e-02 1.807296198967956180e-01 3.793090787957438537e-02
1.469135802469135665e+00 5.232046559197103264e+00 8.336174811299366938e-02 1.590454404787379206e-01 1.096865106749916668e-03 1.074927804614918408e-01 2.413103234849816800e-02 1.842733379339860089e-01 4.716519959024641911e-02
1.493827160493827133e+00 4.733489640676176613e+00 7.443272224399639925e-02 1.283694774932691574e-01 1.078735104985455162e-03 7.335398713901095102e-02 3.020458293959274107e-02 1.574953253278764398e-01 2.481090741466546526e-02
1.518518518518518601e+00 4.274492238606957706e+00 6.048809771613619657e-02 1.177926113419494325e-01 0.000000000000000000e+00 7.322243407742802523e-02 4.138659317419844663e-02 1.422000893677587696e-01 2.334628332903502038e-02
1.543209876543209624e+00 3.870907161087323356e+00 5.221077908129651002e-02 1.117310672339745237e-01 2.088431163251860349e-03 8.249303094844848139e-02 2.610538954064825501e-02 1.294827321216153460e-01 2.714960512227418410e-02
1.567901234567901092e+00 3.545810784064396426e+00 4.933301960437420919e-02 8.427724182413927345e-02 3.083313725273388074e-03 7.811061437359249904e-02 2.055542483515591934e-02 9.044386927468604787e-02 2.466650980218710459e-02
1.592592592592592560e+00 3.119492866427047595e+00 4.856816658725211788e-02 1.001718435862074957e-01 1.011836803901085789e-03 6.273388184186731720e-02 2.428408329362605894e-02 1.052310276057129151e-01 1.922489927412062913e-02
1.617283950617284027e+00 2.849672293368473497e+00 4.683027894696441956e-02 8.369666875627683467e-02 0.000000000000000000e+00 4.782666786072962278e-02 1.096027805141720594e-02 8.967500223886804012e-02 1.394944479271280693e-02
1.641975308641975051e+00 2.538896343671317002e+00 4.416325298229967916e-02 6.673558228436396456e-02 0.000000000000000000e+00 4.220044173864191672e-02 1.570248994926210645e-02 7.066120477167948943e-02 1.570248994926210645e-02
1.666666666666666519e+00 2.215090645837948902e+00 4.254211628846343851e-02 6.671377327054493767e-02 9.668662792832600746e-04 5.317764536057930508e-02 1.063552907211585963e-02 7.444870350481101740e-02 1.740359302709867939e-02
1.691358024691357986e+00 2.046510099755910250e+00 3.715730628048440065e-02 5.716508658536061799e-02 2.858254329268030986e-03 2.953529473576965367e-02 1.714952597560818678e-02 6.383434668698602377e-02 9.527514430893436331e-03
1.716049382716049454e+00 1.813291626006898083e+00 2.911032646619049480e-02 4.601309667236561790e-02 0.000000000000000000e+00 2.911032646619049480e-02 1.126851347078341656e-02 6.197682408930879627e-02 7.512342313855611617e-03
1.740740740740740478e+00 1.656118506674458146e+00 3.147458313411491404e-02 4.350898256774708706e-02 0.000000000000000000e+00 2.036590673383906203e-02 1.296012246698849402e-02 4.721187470117237106e-02 1.481156853370113602e-02
1.765432098765431945e+00 1.486911872787259670e+00 2.373217230968002051e-02 3.194715503226156633e-02 9.127758580646161066e-04 3.468548260645541031e-02 6.389431006452312746e-03 4.928989633548926802e-02 1.004053443871077804e-02
1.790123456790123413e+00 1.260260184720938925e+00 1.800371692458484219e-02 3.600743384916968437e-02 9.001858462292421309e-04 1.980408861704332710e-02 9.001858462292421093e-03 3.690761969539892856e-02 8.101672616063178636e-03
1.814814814814814881e+00 1.202268620341419458e+00 1.598289155549893065e-02 3.995722888874732315e-02 8.879384197499405433e-04 2.131052207399857304e-02 4.439692098749703150e-03 3.196578311099786129e-02 5.327630518499643260e-03
1.839506172839505904e+00 1.064364036640524480e+00 1.576835609837813970e-02 2.628059349729689950e-02 0.000000000000000000e+00 1.489233631513491030e-02 7.008158265945840446e-03 2.628059349729689950e-02 2.628059349729689950e-03
1.864197530864197372e+00 9.007223808395772302e-01 1.296625308310331813e-02 2.161042180517219746e-02 0.000000000000000000e+00 1.815275431634464504e-02 4.322084361034439666e-03 2.679692303841352610e-02 9.508585594275767439e-03
1.888888888888888840e+00 8.061958534611888272e-01 1.364987688399896433e-02 1.876858071549857704e-02 0.000000000000000000e+00 1.450299418924889949e-02 3.412469220999741083e-03 2.729975376799792866e-02 7.678055747249417327e-03
1.913580246913580307e+00 7.755827021592592851e-01 3.368437360083645360e-03 1.936851482048096082e-02 0.000000000000000000e+00 1.263164010031367010e-02 3.368437360083645360e-03 1.936851482048096082e-02 1.263164010031367010e-02
1.938271604938271331e+00 6.991921211364706679e-01 7.482436492542492330e-03 1.662763665009442740e-02 0.000000000000000000e+00 1.163934565506609918e-02 5.819672827533049590e-03 2.494145497514164284e-02 6.651054660037770960e-03
1.962962962962962798e+00 6.518138143168089593e-01 9.030166193305917341e-03 9.851090392697364057e-03 8.209241993914470409e-04 9.030166193305917341e-03 3.283696797565788163e-03 2.052310498478617656e-02 4.104620996957235313e-03
1.987654320987654266e+00 5.391330448612090542e-01 1.053944298224919994e-02 1.297162213199901624e-02 0.000000000000000000e+00 5.675084682749569932e-03 3.242905532999754061e-03 6.485811065999508122e-03 2.432179149749815437e-03
2.049999999999999822e+00 4.106973897346954949e-01 4.852284850362659739e-03 8.540021336638281557e-03 0.000000000000000000e+00 3.105462304232101990e-03 2.329096728174076709e-03 1.358639758101544762e-02 1.940913940145063852e-03
2.150000000000000355e+00 2.696380838196409946e-01 5.181788844852400384e-03 5.922044394117029383e-03 1.850638873161571682e-04 2.961022197058514691e-03 1.110383323896943063e-03 7.217491605330129262e-03 2.590894422426200192e-03
2.250000000000000000e+00 1.595086207432112324e-01 3.183098861837917962e-03 3.359937687495580336e-03 0.000000000000000000e+00 1.945227082234283296e-03 8.841941282883105692e-04 5.658842421045188163e-03 1.061032953945972726e-03
2.349999999999999645e+00 1.048052231637054688e-01 1.185196384726879383e-03 2.370392769453758767e-03 0.000000000000000000e+00 6.772550769867881262e-04 6.772550769867881262e-04 1.862451461713667510e-03 1.015882615480182298e-03
2.450000000000000178e+00 6.707244030301297288e-02 3.248060063099901485e-04 6.496120126199802971e-04 0.000000000000000000e+00 1.299224025239960594e-03 8.120150157749754256e-04 1.948836037859940891e-03 4.872090094649852228e-04
2.549999999999999822e+00 4.197321538403903096e-02 1.560342579332305913e-04 1.248274063465844731e-03 0.000000000000000000e+00 3.120685158664611826e-04 3.120685158664611826e-04 1.248274063465844731e-03 6.241370317329223653e-04
2.650000000000000355e+00 2.627558022743552157e-02 0.000000000000000000e+00 1.201169381825623831e-03 0.000000000000000000e+00 4.504385181846089366e-04 1.501461727282029789e-04 1.351315554553826973e-03 1.501461727282029789e-04
2.750000000000000000e+00 1.678361218059993068e-02 2.893726238034470826e-04 4.340589357051706509e-04 0.000000000000000000e+00 5.787452476068941651e-04 1.446863119017235413e-04 5.787452476068941651e-04 1.446863119017235413e-04
2.849999999999999645e+00 1.270447352751093162e-02 1.396095992034168491e-04 2.792191984068336983e-04 0.000000000000000000e+00 2.792191984068336983e-04 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00
2.950000000000000178e+00 5.395082816674412821e-03 2.697541408337206410e-04 2.697541408337206410e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.697541408337206410e-04 2.697541408337206410e-04 0.000000000000000000e+00
3.049999999999999822e+00 3.261371784669983391e-03 1.304548713867993411e-04 1.304548713867993411e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00
3.150000000000000355e+00 2.273642044169930931e-03 0.000000000000000000e+00 1.263134468983295082e-04 0.000000000000000000e+00 1.263134468983295082e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 1.713976310220417364e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 1.187723455909660405e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.187723455909660351e-04 0.000000000000000000e+00
3.450000000000000178e+00 8.073076823501963662e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.153296689071709114e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 3.362428375180884612e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 4.360409399777949880e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 4.244131815783890472e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.007309766404404418e-04 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en4.3_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 15.11465 10.70255 3.221 0.00305 13.1291 0.73 3.48095 0.6616
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 6.758922673796898550e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.490184643788063568e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.457182763090101218e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.840429962615693285e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.308750195637826437e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.592863851805213642e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.121763944673144806e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.374755881545014233e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 9.913178186093489330e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.217198136529483321e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 8.385424054592475329e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.036011030627435900e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 7.140391547835541530e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.184557050561944891e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 5.885199018043715569e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.355976664763831252e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 5.150013236602306677e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.330073530467530674e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.346547358517914716e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.352505041679096820e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.710754806802129480e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.512442898502033728e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 3.079249357180995617e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.802685076421077781e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.606809612701863799e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.275853453215045619e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.519170090672545470e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.729777084669395748e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.950206472478932085e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.395002148113821505e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.696531961733096239e+01 1.429429256555001260e+01 0.000000000000000000e+00 2.038767251442812523e+01 3.247255772129401752e+00 1.496602880860815432e+01 2.897061522193877803e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.467669284058531787e+01 1.308608538485280270e+01 0.000000000000000000e+00 1.749668201305765791e+01 2.968729182645799547e+00 1.405744871659785034e+01 2.750172433003164052e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.241456302599711137e+01 1.170681690956176269e+01 0.000000000000000000e+00 1.495838820679137982e+01 2.743966500605903747e+00 1.275393309002553721e+01 2.477111407523723052e+00
5.802469135802468259e-01 0.000000000000000000e+00 1.097537228347249361e+01 1.068376952796525359e+01 0.000000000000000000e+00 1.562713052608798492e+01 2.407805609759780197e+00 1.160578966918814459e+01 2.130088699752885173e+00
6.049382716049382935e-01 0.000000000000000000e+00 9.424578387225826859e+00 9.712270435224805709e+00 0.000000000000000000e+00 1.117470501255295190e+01 2.229613371992090531e+00 1.059132947077724296e+01 1.917946986659863073e+00
6.296296296296295392e-01 0.000000000000000000e+00 8.635253363739883170e+00 8.868154388073117289e+00 0.000000000000000000e+00 9.751130799006803684e+00 1.996294494284857501e+00 9.733215335596556272e+00 1.932310696391112081e+00
6.543209876543210068e-01 0.000000000000000000e+00 7.055843493769519803e+00 8.085282439806398713e+00 0.000000000000000000e+00 8.252750976482255751e+00 1.815063404854497797e+00 8.772395994697044230e+00 1.691924774945780197e+00
6.790123456790122525e-01 0.000000000000000000e+00 6.179857669440703916e+00 7.112532041211133027e+00 0.000000000000000000e+00 7.594295139097639868e+00 1.561576937976952184e+00 7.833990079425408481e+00 1.421557121349839470e+00
7.037037037037037202e-01 0.000000000000000000e+00 5.381374159695010206e+00 6.391240544556924696e+00 0.000000000000000000e+00 6.393530491007859418e+00 1.472435567950592272e+00 6.771371655411976498e+00 1.172452582878231953e+00
7.283950617283949658e-01 0.000000000000000000e+00 4.674634584694025818e+00 5.794069085335378233e+00 0.000000000000000000e+00 5.652480531894575222e+00 1.371639111457783278e+00 6.349361693361029069e+00 1.272084659819718411e+00
7.530864197530864335e-01 0.000000000000000000e+00 4.129787033889418701e+00 5.212518764017939787e+00 0.000000000000000000e+00 5.129067108928982321e+00 1.172602743301244255e+00 5.580561960820519474e+00 1.108409162463584785e+00
7.777777777777776791e-01 0.000000000000000000e+00 3.837077891212725689e+00 4.651317422123417700e+00 0.000000000000000000e+00 4.251449153762695943e+00 1.038000012687675833e+00 5.038754552607639603e+00 9.571976164904315576e-01
8.024691358024691468e-01 0.000000000000000000e+00 3.176825096408103732e+00 4.190919074717896819e+00 0.000000000000000000e+00 3.755159880077846957e+00 8.915994581575209521e-01 4.582499917827618674e+00 8.875832443820366180e-01
8.271604938271603924e-01 0.000000000000000000e+00 2.826785091304511166e+00 3.666443516082074527e+00 0.000000000000000000e+00 3.311877777544913304e+00 7.714727058281092287e-01 3.921652921292888561e+00 8.006951568064466507e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.466770142101823549e+00 3.312357759831512816e+00 0.000000000000000000e+00 3.028603525694033127e+00 8.455876177296894891e-01 3.586653519497743137e+00 6.810101619299512299e-01
8.765432098765431057e-01 0.000000000000000000e+00 2.351323466372462700e+00 3.077494513453872038e+00 0.000000000000000000e+00 2.573770799782210794e+00 6.507963308020733306e-01 3.364286116858175468e+00 6.636651848009843535e-01
9.012345679012345734e-01 0.000000000000000000e+00 1.948964013651127924e+00 2.719609417214096769e+00 0.000000000000000000e+00 3.034304524005471571e+00 6.436945366187211137e-01 2.884109132127770092e+00 5.274719119514520438e-01
9.259259259259258190e-01 3.219664710013270259e-01 1.820415830634530163e+00 2.321639309814974350e+00 0.000000000000000000e+00 1.926577748099832510e+00 5.638764140779997103e-01 2.614019672670233607e+00 5.342903059319318304e-01
9.506172839506172867e-01 2.706993282952013402e+01 1.466309217705236145e+00 2.083345697756919357e+00 5.085465494931454278e-03 1.784998388720940632e+00 4.661676703687166468e-01 2.273203076234360243e+00 4.034469292645620486e-01
9.753086419753085323e-01 2.617643585395496686e+01 1.313530676254131002e+00 1.809202629557576714e+00 1.652239844344818897e-03 1.556409933372819410e+00 4.163644407748943732e-01 2.020689329633713616e+00 4.229734001522736375e-01
1.000000000000000000e+00 2.524004422068950149e+01 1.071610126205613023e+00 1.613055242604238604e+00 0.000000000000000000e+00 1.308492364630011728e+00 4.028609497013582730e-01 1.774199622484782024e+00 3.674091861276387871e-01
1.024691358024691468e+00 2.399179655615238715e+01 1.004900235932182584e+00 1.572613827749894444e+00 4.717841483249682853e-03 1.253373220716665681e+00 3.569833388992260104e-01 1.629227925548890621e+00 2.720621922007317450e-01
1.049382716049382491e+00 2.307716435393306043e+01 8.737627440369917231e-01 1.332910477722511144e+00 4.606833448349692724e-03 1.091819527258877098e+00 2.948373406943803343e-01 1.471115481173001838e+00 3.178715079361287832e-01
1.074074074074073959e+00 2.187901699260172705e+01 7.966644739128790897e-01 1.155238502660860478e+00 1.500309743715403299e-03 9.962056698270277399e-01 2.460507979693261349e-01 1.276763591901808104e+00 2.490514174567569350e-01
1.098765432098765427e+00 2.074938490006113057e+01 7.186315098268274415e-01 1.063281315560101747e+00 7.332974590069667523e-03 8.066272049076634865e-01 2.434547563903129708e-01 1.152743605558951723e+00 2.375883767182572215e-01
1.123456790123456894e+00 1.928069484645020637e+01 6.440285661401682349e-01 9.567194958028780727e-01 1.434362062672980527e-03 7.186153933991632492e-01 2.022450508368902611e-01 9.997503576830675254e-01 1.735578095834306445e-01
1.148148148148147918e+00 1.782324418154259149e+01 5.684238045141153384e-01 8.856183225886586907e-01 5.614062266806076756e-03 6.119327870818623838e-01 2.077203038718248573e-01 9.150921494893905495e-01 1.361410099700473553e-01
1.172839506172839386e+00 1.679813118547171769e+01 4.602792366377413402e-01 8.161369151128906596e-01 1.373967870560421954e-03 5.715706341531354706e-01 1.635021765966901963e-01 8.930791158642742422e-01 1.786158231728548484e-01
1.197530864197530853e+00 1.583951238571999021e+01 4.144566999236901639e-01 6.674367635134750287e-01 1.345638636115877116e-03 5.234534294490762463e-01 1.493658886088623516e-01 7.024233680524878398e-01 1.103423681615019192e-01
1.222222222222222321e+00 1.456759843609204452e+01 3.414795904559543294e-01 5.801197675699610867e-01 5.273816068817827919e-03 4.284975555914485312e-01 1.318454017204457041e-01 6.737300027914775447e-01 1.094316834279699252e-01
1.246913580246913344e+00 1.366009739825010172e+01 3.747803448904947210e-01 5.311542129310115046e-01 2.584692033727549812e-03 4.096736873458166617e-01 1.176034875346035208e-01 5.906021297067451936e-01 1.150187955008759727e-01
1.271604938271604812e+00 1.229614537441299582e+01 2.952696972316013468e-01 4.600124467599626121e-01 3.801755758346798530e-03 3.396235144123139760e-01 1.153199246698528857e-01 4.916937447461859345e-01 8.744038244197636922e-02
1.296296296296296280e+00 1.139686720517433471e+01 2.498658713176310220e-01 4.686538979440144082e-01 1.243113787649905485e-03 3.418562916037240496e-01 9.571976164904272277e-02 4.562227600675153316e-01 8.204550998489376634e-02
1.320987654320987748e+00 1.033114691681074859e+01 2.146985308015930682e-01 3.842615750142148734e-01 4.879512063672569733e-03 2.525147492950554629e-01 7.441255897100668149e-02 3.854814530301329811e-01 8.417158309835182095e-02
1.345679012345678771e+00 9.491344839411837597e+00 1.772292500924743941e-01 3.185336521932309872e-01 4.789979732229037585e-03 2.514739359420244402e-01 7.424468584955008776e-02 3.676309444485786337e-01 6.586222131814926939e-02
1.370370370370370239e+00 8.478372008471721344e+00 1.705081749276559644e-01 3.151461440042193085e-01 7.055510686661626077e-03 1.763877671665406432e-01 7.055510686661625730e-02 3.127943071086654037e-01 7.055510686661625730e-02
1.395061728395061706e+00 7.954058069774434081e+00 1.432331107539979442e-01 2.610538954064801076e-01 0.000000000000000000e+00 1.940577629570294782e-01 6.353081525378941052e-02 2.830009043123346557e-01 4.966954647114445176e-02
1.419753086419753174e+00 7.054130260657777818e+00 1.112316597818925473e-01 2.247333534368849417e-01 0.000000000000000000e+00 1.611724049900891964e-01 5.334579601784642661e-02 2.667289800892321261e-01 5.334579601784642661e-02
1.444444444444444198e+00 6.531925459850236315e+00 1.193707983268958578e-01 2.175449128387354492e-01 0.000000000000000000e+00 1.394518672043175977e-01 5.578074688172703771e-02 2.365103667785226349e-01 3.346844812903622401e-02
1.469135802469135665e+00 5.999852133922044750e+00 9.323353407374292134e-02 2.084043702824841804e-01 0.000000000000000000e+00 1.261394872762404418e-01 4.058400894974691780e-02 2.116949656027339310e-01 2.303416724174825111e-02
1.493827160493827133e+00 5.313849127158351671e+00 9.492868923872004039e-02 1.639677359577891569e-01 0.000000000000000000e+00 1.035585700786036817e-01 4.962181482933093052e-02 2.049596699472364669e-01 3.775572867449093067e-02
1.518518518518518601e+00 4.834803038503798334e+00 7.534482347097666566e-02 1.411388946709844494e-01 1.061194696774319128e-03 9.020154922581713475e-02 2.546867272258366080e-02 1.570568151225992526e-01 2.759106211613229775e-02
1.543209876543209624e+00 4.333494663747610609e+00 6.891822838731138934e-02 1.482786125908820973e-01 1.044215581625930174e-03 8.875832443820406981e-02 1.879588046926674444e-02 1.273943009583634878e-01 1.879588046926674444e-02
1.567901234567901092e+00 4.143973646767433294e+00 6.988844443953012853e-02 1.089437516263263711e-01 4.111084967031184388e-03 7.194398692304572462e-02 2.569428104394489917e-02 1.253880914944511260e-01 2.363873856042930655e-02
1.592592592592592560e+00 3.602139021887865500e+00 6.475755544966949051e-02 1.052310276057129151e-01 0.000000000000000000e+00 5.767469782236189085e-02 1.821306247021954247e-02 1.133257220369216084e-01 2.023673607802171578e-02
1.617283950617284027e+00 3.197412024272528352e+00 4.981944568826002229e-02 1.066136137728764532e-01 9.963889137652004024e-04 5.779055699838162724e-02 2.092416718906920867e-02 8.967500223886804012e-02 2.391333393036481139e-02
1.641975308641975051e+00 2.930477186781041077e+00 5.888433730973290786e-02 8.145666661179717938e-02 9.814056218288816531e-04 5.594012044424626073e-02 2.355373492389316314e-02 1.010847790483748176e-01 1.275827308377546279e-02
1.666666666666666519e+00 2.574764901731321665e+00 3.190658721634757888e-02 8.508423257692687702e-02 0.000000000000000000e+00 3.964151745061365861e-02 9.668662792832599662e-03 7.348183722552775743e-02 8.701796513549339696e-03
1.691358024691357986e+00 2.365681833190840244e+00 3.144079762194833955e-02 6.955085534552209181e-02 9.527514430893435898e-04 4.192106349593111708e-02 1.524402308942949744e-02 7.717286689023683532e-02 1.619677453251884211e-02
1.716049382716049454e+00 2.166371714758112077e+00 3.192745483388634981e-02 6.385490966777269961e-02 0.000000000000000000e+00 4.601309667236561790e-02 1.502468462771122323e-02 4.883022504006147291e-02 2.817128367695854139e-03
1.740740740740740478e+00 1.933835416681354502e+00 2.962313706740227204e-02 6.017199716816086508e-02 9.257230333563210012e-04 2.777169100068963004e-02 1.203439943363217302e-02 5.184048986795397607e-02 1.203439943363217302e-02
1.765432098765431945e+00 1.663077613393730614e+00 2.373217230968002051e-02 4.746434461936004101e-02 9.127758580646161066e-04 2.555772402580925098e-02 1.277886201290462549e-02 5.567932734194157990e-02 1.004053443871077804e-02
1.790123456790123413e+00 1.562722629053964196e+00 2.520520369441877837e-02 4.140854892654513564e-02 0.000000000000000000e+00 2.970613292556498891e-02 9.001858462292421093e-03 4.230873477277437983e-02 8.101672616063178636e-03
1.814814814814814881e+00 1.354994028538409223e+00 2.308639891349845499e-02 4.350898256774708706e-02 0.000000000000000000e+00 2.219846049374851402e-02 7.991445777749465323e-03 4.262104414799714608e-02 8.879384197499406300e-03
1.839506172839505904e+00 1.257964408737278328e+00 1.664437588162136911e-02 4.380098916216149801e-02 8.760197832432300557e-04 2.628059349729689950e-02 1.401631653189168089e-02 4.204894959567503920e-02 4.380098916216150495e-03
1.864197530864197372e+00 1.089165258980678841e+00 1.469508682751709434e-02 3.803434237710306975e-02 0.000000000000000000e+00 1.469508682751709434e-02 3.457667488827551559e-03 3.284784114386173764e-02 6.915334977655103119e-03
1.888888888888888840e+00 9.563444991851774990e-01 1.535611149449883465e-02 2.729975376799792866e-02 0.000000000000000000e+00 1.450299418924889949e-02 5.118703831499611841e-03 2.985910568374773588e-02 5.118703831499611841e-03
1.913580246913580307e+00 8.901095724021031996e-01 9.263202740230024740e-03 2.357906152058551752e-02 1.684218680041822680e-03 1.010531208025093608e-02 1.684218680041822680e-03 3.200015492079463092e-02 3.368437360083645360e-03
1.938271604938271331e+00 7.615457585743248270e-01 1.247072748757082142e-02 2.411007314263691886e-02 0.000000000000000000e+00 1.080796382256137868e-02 4.988290995028328220e-03 1.995316398011331288e-02 3.325527330018885480e-03
1.962962962962962798e+00 7.109203566729931367e-01 9.030166193305917341e-03 2.298587758296051498e-02 0.000000000000000000e+00 1.313478719026315265e-02 4.104620996957235313e-03 1.477663558904604608e-02 2.462772598174341014e-03
1.987654320987654266e+00 6.242593151024526943e-01 4.864358299499630875e-03 1.216089574874907805e-02 0.000000000000000000e+00 6.485811065999508122e-03 5.675084682749569932e-03 1.216089574874907805e-02 5.675084682749569932e-03
2.049999999999999822e+00 4.941566891609332490e-01 5.628650426420685020e-03 1.358639758101544762e-02 0.000000000000000000e+00 6.987290184522230128e-03 3.687736486275621384e-03 1.339230618700094043e-02 2.523188122188583030e-03
2.150000000000000355e+00 3.159040556486802931e-01 3.331149971690828757e-03 7.402555492646286511e-03 0.000000000000000000e+00 5.366852732168557634e-03 1.480511098529257346e-03 1.073370546433711527e-02 7.402555492646286728e-04
2.250000000000000000e+00 1.966447741313202824e-01 1.768388256576621138e-03 4.774648292756877160e-03 0.000000000000000000e+00 3.359937687495580336e-03 2.122065907891945453e-03 5.658842421045188163e-03 7.073553026306485204e-04
2.349999999999999645e+00 1.278318957812562551e-01 1.693137692466970424e-03 2.878334077193849590e-03 0.000000000000000000e+00 1.693137692466970424e-03 5.079413077400911488e-04 3.555589154180637933e-03 8.465688462334852119e-04
2.450000000000000178e+00 8.363754662482246471e-02 1.136821022084965466e-03 1.948836037859940891e-03 0.000000000000000000e+00 8.120150157749754256e-04 1.136821022084965466e-03 2.923254056789911445e-03 1.624030031549950743e-04
2.549999999999999822e+00 4.805855144343502278e-02 4.681027737996917740e-04 1.872411095198767096e-03 0.000000000000000000e+00 7.801712896661530108e-04 3.120685158664611826e-04 1.872411095198767096e-03 0.000000000000000000e+00
2.650000000000000355e+00 2.927850368199958267e-02 1.501461727282029789e-04 1.501461727282029789e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.501461727282029789e-04 6.005846909128119155e-04 4.504385181846089366e-04
2.750000000000000000e+00 2.025608366624129589e-02 4.340589357051706509e-04 2.893726238034470826e-04 0.000000000000000000e+00 4.340589357051706509e-04 0.000000000000000000e+00 1.012804183312064924e-03 1.446863119017235413e-04
2.849999999999999645e+00 1.074993913866309665e-02 2.792191984068336983e-04 2.792191984068336983e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.396095992034168491e-04 5.584383968136673966e-04 0.000000000000000000e+00
2.950000000000000178e+00 6.069468168758714206e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.348770704168603205e-04 1.348770704168603205e-04 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 4.696375369924775736e-03 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00 2.609097427735986821e-04 0.000000000000000000e+00 2.609097427735986821e-04 0.000000000000000000e+00
3.150000000000000355e+00 3.031522725559907764e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 1.224268793014583832e-03 1.224268793014583832e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 1.068951110318694343e-03 0.000000000000000000e+00 1.187723455909660351e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 4.613186756286836456e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 2.241618916787256588e-04 0.000000000000000000e+00 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 2.180204699888974940e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.090102349944487470e-04 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.033473656440873261e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en4.3_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 15.1509 10.43135 3.2184 0.0028 12.72155 0.7389 3.44005 0.6631
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 6.544146514394293490e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.357284478853856058e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.423848188753581496e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.785608644580332225e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.264284015453589234e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.582073624128412632e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.095581774575024099e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.371147195343806970e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 9.542893844977453455e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.175910402019142396e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 8.274165370597808078e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.017985880706512205e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 6.938358533129655825e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.667556835963456763e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 5.882066371298838448e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.300111131146844912e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 5.077981698795704091e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.203414047881423699e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.250227472971385367e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.206224841666844583e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.689702073301607044e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.461074228760758587e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 3.084786864053254263e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.746914471493330012e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.640373684968411183e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.144953571375510393e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.267288359158724020e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.681094060931430434e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.892640741696989792e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.323714353598974469e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.655145368558897800e+01 1.404278942241450068e+01 0.000000000000000000e+00 1.971275268727966079e+01 3.151748249419713321e+00 1.491509146316298740e+01 2.890694354013231937e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.423350832047663950e+01 1.291002578097401354e+01 0.000000000000000000e+00 1.715063382612348519e+01 3.105327151172446509e+00 1.381764339407329167e+01 2.689462224769098686e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.237685524110506563e+01 1.227243368294247183e+01 0.000000000000000000e+00 1.446238580551906594e+01 2.746867099443753624e+00 1.260310195045734893e+01 2.349485058658332015e+00
5.802469135802468259e-01 0.000000000000000000e+00 1.073931290996663179e+01 1.085873118126959724e+01 0.000000000000000000e+00 1.278608653671744833e+01 2.468903329961297022e+00 1.180574584439311003e+01 2.168969067153850627e+00
6.049382716049382935e-01 0.000000000000000000e+00 9.086273849301100825e+00 1.017843810559352313e+01 0.000000000000000000e+00 1.078845179996172909e+01 2.250923894066089392e+00 1.059665710129574379e+01 1.949912769770860699e+00
6.296296296296295392e-01 0.000000000000000000e+00 7.967262513729181705e+00 8.996121983860607685e+00 0.000000000000000000e+00 9.623163203219313289e+00 1.963022919380110087e+00 9.543823293831069421e+00 1.835055323592619025e+00
6.543209876543210068e-01 0.000000000000000000e+00 7.166668260687365510e+00 8.095133530199097649e+00 0.000000000000000000e+00 8.351261880409229121e+00 1.859393311621636125e+00 8.703438361948162338e+00 1.650057640776816159e+00
6.790123456790122525e-01 0.000000000000000000e+00 6.177484452209736077e+00 7.468514625856334632e+00 0.000000000000000000e+00 6.879956752576267931e+00 1.687357451218256754e+00 7.810257907115728315e+00 1.556830503515016062e+00
7.037037037037037202e-01 0.000000000000000000e+00 5.223367854580560632e+00 6.505737867103627003e+00 0.000000000000000000e+00 6.141636381405113809e+00 1.561743479537019974e+00 7.126313355306754360e+00 1.451826049892185777e+00
7.283950617283949658e-01 0.000000000000000000e+00 4.579504775350986101e+00 5.771945873860252263e+00 0.000000000000000000e+00 5.541864474518947148e+00 1.356152863425195365e+00 6.336087766475953842e+00 1.252173769492105349e+00
7.530864197530864335e-01 0.000000000000000000e+00 4.035636448660850917e+00 5.169723043459499401e+00 0.000000000000000000e+00 4.857314283382891063e+00 1.196140389608385979e+00 5.561303886569222144e+00 1.076312372044755161e+00
7.777777777777776791e-01 0.000000000000000000e+00 3.571880283180744353e+00 4.638886284246917846e+00 0.000000000000000000e+00 4.263880291639194908e+00 1.058718575815174257e+00 4.999389282665392287e+00 1.006922167996427975e+00
8.024691358024691468e-01 0.000000000000000000e+00 3.198914272173267737e+00 4.126659654310147474e+00 0.000000000000000000e+00 3.592503222170731814e+00 9.658994130039809667e-01 4.411810832369535085e+00 8.514373204026776110e-01
8.271604938271603924e-01 0.000000000000000000e+00 2.737169574970943042e+00 3.752162705618530936e+00 0.000000000000000000e+00 3.235899405001235962e+00 8.669327123573449256e-01 4.061920685988908097e+00 8.065396470021142239e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.474336921678822687e+00 3.249931828321267258e+00 0.000000000000000000e+00 2.778899799653050895e+00 7.774866015366943550e-01 3.533686062458746946e+00 6.904686364012005972e-01
8.765432098765431057e-01 0.000000000000000000e+00 2.093946386394241355e+00 3.048079990027789510e+00 0.000000000000000000e+00 2.461627929220271405e+00 7.041101545118476634e-01 3.081171328882132521e+00 6.379274768031621967e-01
9.012345679012345734e-01 0.000000000000000000e+00 1.897110842645730822e+00 2.735701780629564706e+00 0.000000000000000000e+00 2.142072374636744048e+00 5.203197504334662327e-01 2.853712445676330312e+00 5.918413656133241219e-01
9.259259259259258190e-01 2.941207221579690279e-01 1.649860618968962189e+00 2.452166257518214820e+00 1.740359302709875745e-03 1.888289843440215110e+00 5.638764140779997103e-01 2.497415599388671748e+00 4.907813233641849515e-01
9.506172839506172867e-01 2.764628558561236460e+01 1.362904752641629802e+00 2.101992404571667805e+00 3.390310329954303141e-03 1.688374544317242876e+00 4.458258083889908296e-01 2.235909662604862902e+00 4.187033257493564253e-01
9.753086419753085323e-01 2.661923613223937934e+01 1.184655968395235126e+00 1.850508625666197338e+00 3.304479688689637793e-03 1.453971063023440813e+00 5.006286728364801597e-01 2.066952045275368466e+00 3.899286032653772605e-01
1.000000000000000000e+00 2.528999897845246991e+01 1.097393226986499881e+00 1.567934816237686491e+00 3.222887597610866409e-03 1.281097820050319358e+00 3.931922869085257011e-01 1.733913527514646002e+00 3.319574225539192458e-01
1.024691358024691468e+00 2.453277571289835279e+01 9.419956828221867084e-01 1.564750758611144876e+00 3.145227655499788569e-03 1.207767419711918810e+00 3.381119729662273032e-01 1.555315075644645439e+00 3.066596964112294210e-01
1.049382716049382491e+00 2.345953153014608361e+01 8.292300207029447146e-01 1.236166975307167570e+00 1.535611149449897647e-03 1.005825302889682860e+00 2.948373406943803343e-01 1.441938869333453832e+00 2.211280055207852369e-01
1.074074074074073959e+00 2.206655571056615273e+01 7.651579692948556888e-01 1.216751202153192102e+00 1.500309743715403299e-03 8.641784123800723139e-01 2.550526564316185629e-01 1.245257087283784703e+00 2.490514174567569350e-01
1.098765432098765427e+00 2.141081920808541739e+01 6.951659911386044444e-01 1.053015151134004235e+00 2.933189836027867269e-03 7.332974590069667453e-01 2.801196293406613136e-01 1.149810415722923862e+00 2.317219970462015000e-01
1.123456790123456894e+00 1.975116560300694246e+01 5.493606700037515500e-01 9.036480994839777292e-01 4.303086188018941799e-03 6.497660143908602359e-01 2.352353782783688230e-01 1.025568874811181086e+00 1.735578095834306445e-01
1.148148148148147918e+00 1.846745782665859181e+01 5.150902129794575623e-01 7.929862951863584364e-01 4.210546700104557567e-03 5.670202889474137420e-01 1.978956949049142100e-01 9.670222254573467291e-01 1.515796812037640828e-01
1.172839506172839386e+00 1.771868965874720203e+01 4.286779756148516585e-01 7.240810677853423138e-01 2.747935741120843909e-03 5.234817586835207592e-01 1.758678874317340102e-01 7.419426501026278320e-01 1.470145621499651389e-01
1.197530864197530853e+00 1.551655911305218005e+01 3.983090362902996229e-01 6.526347385162004633e-01 6.728193180579386014e-03 4.225305317403854066e-01 1.507115272449782439e-01 6.512890998800845432e-01 1.332182249754718384e-01
1.222222222222222321e+00 1.454386626378236436e+01 3.401611364387499004e-01 5.484768711570541244e-01 0.000000000000000000e+00 4.482743658495153549e-01 1.463483959096947284e-01 6.460424684301838694e-01 1.186608615484011225e-01
1.246913580246913344e+00 1.363166578587909861e+01 3.334252723508539518e-01 5.143537147117824837e-01 0.000000000000000000e+00 3.269635422665350677e-01 1.201881795683310689e-01 5.298618669141477167e-01 1.150187955008759727e-01
1.271604938271604812e+00 1.234936995502985013e+01 2.838644299565609708e-01 4.498744314043711667e-01 3.801755758346798530e-03 3.332872548150693226e-01 1.026474054753635651e-01 4.777539736322476971e-01 8.744038244197636922e-02
1.296296296296296280e+00 1.139935343274963309e+01 2.486227575299811143e-01 4.040119809862193212e-01 1.243113787649905485e-03 2.610538954064801631e-01 8.701796513549338308e-02 4.400622808280665876e-01 9.074730649844310604e-02
1.320987654320987748e+00 1.022257777339403439e+01 2.073792627060841998e-01 3.501049905685068575e-01 2.439756031836284866e-03 2.439756031836284866e-01 7.563243698692483086e-02 3.940205991415600129e-01 8.295170508243368546e-02
1.345679012345678771e+00 9.561997040462216546e+00 1.832167247577606850e-01 3.089536927287729329e-01 3.592484799171778188e-03 2.035741386197340852e-01 7.184969598343556030e-02 3.700259343146931612e-01 7.424468584955008776e-02
1.370370370370370239e+00 8.702972431997116232e+00 1.587489904498865789e-01 2.587020585109262583e-01 1.175918447776937679e-03 1.881469516443100287e-01 6.585143307550850311e-02 3.092665517653346297e-01 4.703673791107750718e-02
1.395061728395061706e+00 7.845478130977048714e+00 1.651801196598524646e-01 2.726049527253509019e-01 1.155105731887080258e-03 1.813515999062715878e-01 6.006549805812817083e-02 2.252456177179806285e-01 4.851444073925736955e-02
1.419753086419753174e+00 7.066615446959827018e+00 1.430121340052904200e-01 2.099781332617359497e-01 0.000000000000000000e+00 1.770626421017881535e-01 5.107576214474657955e-02 2.621889123430324320e-01 4.199562665234718439e-02
1.444444444444444198e+00 6.506266316284642137e+00 1.093302638881849947e-01 2.208917576516390702e-01 3.346844812903622315e-03 1.115614937634540754e-01 5.131828713118887636e-02 2.130824530881972878e-01 4.462459750538163433e-02
1.469135802469135665e+00 5.926362171769800291e+00 9.981472471424242265e-02 1.700140915462370894e-01 1.096865106749916668e-03 1.129771059952414253e-01 4.168087405649683469e-02 2.237604817769830168e-01 3.948714384299700092e-02
1.493827160493827133e+00 5.296589365478584277e+00 8.737754350382186119e-02 1.725976167976727982e-01 1.078735104985455162e-03 1.132671860234727851e-01 2.588964251965092042e-02 1.790700274275855430e-01 2.696837762463637558e-02
1.518518518518518601e+00 4.715949232465074026e+00 7.534482347097666566e-02 1.294657530064669271e-01 1.061194696774319128e-03 1.093030537677548708e-01 2.334628332903502038e-02 1.443224787613074100e-01 3.608061969032685251e-02
1.543209876543209624e+00 4.367953777941266047e+00 6.160871931592987877e-02 1.451459658460042823e-01 3.132646744877790306e-03 9.815626467283743162e-02 2.297274279577046427e-02 1.315711632848672041e-01 2.192852721414453518e-02
1.567901234567901092e+00 3.899364091229077900e+00 6.474958823074114522e-02 1.130548365933575633e-01 1.027771241757796097e-03 6.269404574722556300e-02 2.877759476921828985e-02 1.223047777691777249e-01 2.261096731867151197e-02
1.592592592592592560e+00 3.451375338106603685e+00 5.463918741065863088e-02 8.297061791988903645e-02 0.000000000000000000e+00 7.892327070428468982e-02 2.833143050923040210e-02 1.032073539979107418e-01 1.416571525461520105e-02
1.617283950617284027e+00 3.196415635358762941e+00 4.882305677449482600e-02 8.768222441133764755e-02 9.963889137652004024e-04 5.181222351579042179e-02 1.594222262024320644e-02 1.006352802902852478e-01 2.690250067166041412e-02
1.641975308641975051e+00 2.711623733113200263e+00 4.416325298229967916e-02 6.771698790619283537e-02 1.962811243657763306e-03 4.612606422595744160e-02 1.962811243657763480e-02 9.127072283008599851e-02 1.962811243657763480e-02
1.666666666666666519e+00 2.463575279613746449e+00 3.577405233348061875e-02 7.638243606337753733e-02 0.000000000000000000e+00 4.254211628846343851e-02 1.160239535139912133e-02 7.154810466696123750e-02 1.643672674781541942e-02
1.691358024691357986e+00 2.266595683109548620e+00 3.144079762194833955e-02 6.478709813007536844e-02 0.000000000000000000e+00 4.096831205284177935e-02 1.619677453251884211e-02 7.240910967479011195e-02 1.143301731707212394e-02
1.716049382716049454e+00 2.030210510319478967e+00 3.474458320158220481e-02 5.822065293238098960e-02 0.000000000000000000e+00 3.192745483388634981e-02 9.390427892319514955e-03 5.352543898622123125e-02 1.126851347078341656e-02
1.740740740740740478e+00 1.818120037511814502e+00 1.666301460041377802e-02 4.443470560110340806e-02 9.257230333563210012e-04 2.499452190062066703e-02 1.573729156705745702e-02 5.554338200137926007e-02 1.110867640027585201e-02
1.765432098765431945e+00 1.602834406761465935e+00 1.825551716129232213e-02 4.107491361290772219e-02 0.000000000000000000e+00 2.555772402580925098e-02 1.095331029677539328e-02 4.655156876129542404e-02 8.214982722581545826e-03
1.790123456790123413e+00 1.443898097351704379e+00 1.890390277081408291e-02 4.140854892654513564e-02 9.001858462292421309e-04 2.790576123310650400e-02 8.101672616063178636e-03 4.861003569637907529e-02 9.001858462292421093e-03
1.814814814814814881e+00 1.331019691205160838e+00 1.331907629624910772e-02 3.374165995049774325e-02 0.000000000000000000e+00 2.042258365424863206e-02 5.327630518499643260e-03 4.972455150599667389e-02 3.551753678999762173e-03
1.839506172839505904e+00 1.201899142609711646e+00 1.314029674864844975e-02 2.628059349729689950e-02 0.000000000000000000e+00 1.927243523135106079e-02 6.132138482702610173e-03 2.628059349729689950e-02 7.008158265945840446e-03
1.864197530864197372e+00 1.005316822376610686e+00 9.508585594275767439e-03 2.333925554958597368e-02 0.000000000000000000e+00 1.642392057193086882e-02 4.322084361034439666e-03 3.198342427165485474e-02 5.186501233241327773e-03
1.888888888888888840e+00 9.478133261326781023e-01 9.384290357749288519e-03 2.047481532599844736e-02 0.000000000000000000e+00 1.364987688399896433e-02 3.412469220999741083e-03 2.303416724174825458e-02 3.412469220999741083e-03
1.913580246913580307e+00 8.581094174813086450e-01 8.421093400209113400e-03 2.273695218056460618e-02 0.000000000000000000e+00 7.578984060188201193e-03 4.210546700104556700e-03 1.600007746039731546e-02 6.736874720167290720e-03
1.938271604938271331e+00 7.665340495693531153e-01 1.163934565506609918e-02 1.330210932007554192e-02 0.000000000000000000e+00 1.662763665009442740e-02 2.494145497514164110e-03 1.912178214760859238e-02 4.156909162523606850e-03
1.962962962962962798e+00 7.339062342559535823e-01 2.462772598174341014e-03 1.395571138965459937e-02 8.209241993914470409e-04 8.209241993914470625e-03 4.104620996957235313e-03 1.149293879148025749e-02 4.104620996957235313e-03
1.987654320987654266e+00 6.048018819044541639e-01 4.053631916249692685e-03 1.540380128174883081e-02 8.107263832499385153e-04 4.053631916249692685e-03 4.864358299499630875e-03 1.621452766499877074e-02 2.432179149749815437e-03
2.049999999999999822e+00 4.664016198168588478e-01 5.628650426420685020e-03 1.067502667079785195e-02 1.940913940145063744e-04 6.793198790507723808e-03 3.493645092261115064e-03 1.416867176305896571e-02 3.299553698246608744e-03
2.150000000000000355e+00 2.872191531146759402e-01 2.220766647793886127e-03 7.587619379962443761e-03 1.850638873161571682e-04 3.146086084374671941e-03 1.665574985845414378e-03 8.327874929227072759e-03 2.220766647793886127e-03
2.250000000000000000e+00 1.771925033089774559e-01 2.298904733549607393e-03 4.420970641441553280e-03 0.000000000000000000e+00 1.591549430918958981e-03 5.305164769729863632e-04 5.658842421045188163e-03 1.768388256576621301e-04
2.349999999999999645e+00 1.141174804722738106e-01 1.862451461713667510e-03 3.047647846440546676e-03 0.000000000000000000e+00 1.015882615480182298e-03 5.079413077400911488e-04 1.862451461713667510e-03 5.079413077400911488e-04
2.450000000000000178e+00 7.210693340081782143e-02 9.744180189299704456e-04 2.273642044169930931e-03 0.000000000000000000e+00 6.496120126199802971e-04 4.872090094649852228e-04 9.744180189299704456e-04 1.624030031549950743e-04
2.549999999999999822e+00 4.400166073717103055e-02 6.241370317329223653e-04 1.248274063465844731e-03 0.000000000000000000e+00 4.681027737996917740e-04 0.000000000000000000e+00 1.560342579332306022e-03 3.120685158664611826e-04
2.650000000000000355e+00 2.357294911832786763e-02 3.002923454564059578e-04 9.008770363692178733e-04 0.000000000000000000e+00 3.002923454564059578e-04 0.000000000000000000e+00 6.005846909128119155e-04 1.501461727282029789e-04
2.750000000000000000e+00 1.490269012587752510e-02 1.446863119017235413e-04 4.340589357051706509e-04 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00 4.340589357051706509e-04 1.446863119017235413e-04
2.849999999999999645e+00 1.256486392830751496e-02 4.188287976102505203e-04 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.792191984068336983e-04 1.396095992034168491e-04
2.950000000000000178e+00 4.855574535006971539e-03 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 4.174555884377578914e-03 1.304548713867993411e-04 2.609097427735986821e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00
3.150000000000000355e+00 3.031522725559907764e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.263134468983295082e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 1.469122551617500598e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 1.068951110318694343e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.187723455909660351e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 4.613186756286836456e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 3.270307049833462410e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 3.183098861837917854e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en6.4_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 23.7922 37.57925 9.9961 0.05705 42.47945 3.62745
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.410387987178290814e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.112143989020489698e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 1.911378337352454650e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.202021739999860017e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.430667258807153530e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.639585849943129290e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.055844476275348427e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.195512234934026168e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 7.669018601908751975e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.709849998523587544e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 5.610659181585991462e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.370471246104423813e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.175818831800348363e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.690832291024990042e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.165695855171125572e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.528563848177797269e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.347722455557621046e+01 1.491277686321344298e+01 0.000000000000000000e+00 2.649787245123885171e+01 5.458441969197214583e+00
5.609756097560976151e-01 0.000000000000000000e+00 1.815953160629132057e+01 1.437326664914573726e+01 0.000000000000000000e+00 1.985549913548279477e+01 5.190847118667329063e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.349576048681965901e+01 1.167863247899951951e+01 0.000000000000000000e+00 1.511972500499813954e+01 4.265649139676723323e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.071445990302268747e+01 9.525891082743790150e+00 0.000000000000000000e+00 1.190847860117697721e+01 3.573138112484954387e+00
7.073170731707316694e-01 0.000000000000000000e+00 8.408580697004929050e+00 7.825529185621187267e+00 0.000000000000000000e+00 8.954268939067402400e+00 2.787484401338569562e+00
7.560975609756097615e-01 0.000000000000000000e+00 6.566367665707047330e+00 6.401097322277606416e+00 0.000000000000000000e+00 6.927545935812640110e+00 2.279263587452495354e+00
8.048780487804878536e-01 0.000000000000000000e+00 4.860300177964143487e+00 5.021229216383807703e+00 0.000000000000000000e+00 5.361733982813322363e+00 1.816836146591767509e+00
8.536585365853659457e-01 0.000000000000000000e+00 3.727589067026296554e+00 4.045196625182643224e+00 0.000000000000000000e+00 4.619642064302968087e+00 1.489812589282118571e+00
9.024390243902439268e-01 0.000000000000000000e+00 2.983064971612855221e+00 3.464635998420311669e+00 0.000000000000000000e+00 3.611782701055923361e+00 1.205373726258303080e+00
9.512195121951219079e-01 1.320341531761130938e+01 2.412314125026246536e+00 2.609195727154081990e+00 1.680696603530301009e-02 2.562890820730287622e+00 9.806350182639043123e-01
1.000000000000000000e+00 1.570750267180987692e+01 1.806543885794638760e+00 2.085828979932296434e+00 2.871155173377789444e-02 2.015028903497866786e+00 7.595510504117606310e-01
1.048780487804878092e+00 1.419514596461514166e+01 1.408937455045846665e+00 1.641012381401377951e+00 2.768722311748296472e-02 1.575682978539901358e+00 6.050747074551052762e-01
1.097560975609756184e+00 1.261953903088280349e+01 1.123665729217398379e+00 1.332941039632490554e+00 2.526761560409493748e-02 1.227708852293083464e+00 4.705721823680268923e-01
1.146341463414634276e+00 1.108239517838577726e+01 8.996725861337881991e-01 1.084104043208984125e+00 2.789241171816236528e-02 9.694036154291940655e-01 3.728475443958438884e-01
1.195121951219512368e+00 9.595111609524799690e+00 6.925996003461011297e-01 8.749632318128711672e-01 2.402395145071221927e-02 7.761374315269867763e-01 3.090353754796162922e-01
1.243902439024390238e+00 8.329132873785829005e+00 5.539640569811263848e-01 6.743568136829904969e-01 2.045889983168932766e-02 6.100948847244791473e-01 2.546870735457735790e-01
1.292682926829268331e+00 7.088533693861328366e+00 4.472452093830256437e-01 5.570373459979331976e-01 1.993926159213263091e-02 4.888905025817836258e-01 1.963638673250530098e-01
1.341463414634146423e+00 5.996288936823752636e+00 3.193448273728233811e-01 4.392511486940738896e-01 1.653880294086213995e-02 3.794195968786020501e-01 1.644151586473942273e-01
1.390243902439024515e+00 5.035374245214807587e+00 2.719984503264337161e-01 3.628210562594189059e-01 1.267292175809095825e-02 2.940587215349624306e-01 1.349431483500426188e-01
1.439024390243902385e+00 4.209211917457849061e+00 2.083633585857130599e-01 2.802362472382387004e-01 1.269678790076162259e-02 2.378380447839096856e-01 1.042950434705419011e-01
1.487804878048780477e+00 3.510249283290963973e+00 1.596464970472806777e-01 2.390311562933185863e-01 1.052614266245806632e-02 1.982423534762935702e-01 7.850748069083307579e-02
1.536585365853658569e+00 2.947605376605427541e+00 1.397150509873484603e-01 1.887639518658856819e-01 8.705649073679768216e-03 1.452357064974868495e-01 7.155618872756297488e-02
1.585365853658536661e+00 2.388921572299552931e+00 1.096911783283650715e-01 1.533206901587841897e-01 9.260981284758777049e-03 1.168941637720663507e-01 5.268469353107215619e-02
1.634146341463414753e+00 1.976198185464429269e+00 8.305702618238054724e-02 1.253841645253244708e-01 5.790033075214028567e-03 9.882987490451530799e-02 3.833401208417563238e-02
1.682926829268292845e+00 1.597288119914110904e+00 7.037450995616242877e-02 1.041077461334964926e-01 5.816075202988630656e-03 6.921129491556470004e-02 3.412097452419996652e-02
1.731707317073170715e+00 1.337132072477511313e+00 4.992813853833175802e-02 7.423277956265174338e-02 3.014529119295502463e-03 5.501515642714292081e-02 2.901484277321920990e-02
1.780487804878048808e+00 1.094346336413291487e+00 4.471207402626308641e-02 6.120423247857324084e-02 2.931939280410693956e-03 4.837699812677644789e-02 2.363876044831121973e-02
1.829268292682926900e+00 8.885877242795362507e-01 3.495848935343016939e-02 5.083249727412039731e-02 1.426877116466537592e-03 3.585028755122175725e-02 1.908448143273993799e-02
1.878048780487804992e+00 7.320852478234567418e-01 2.953357668011097337e-02 4.395291117687103594e-02 1.737269216477116017e-03 3.700383431096257447e-02 1.476678834005548668e-02
1.926829268292682862e+00 5.848615775643327686e-01 1.998079506444449052e-02 2.709260347721286627e-02 2.201274032523545515e-03 2.844723365107350993e-02 1.405428805380417451e-02
1.975609756097560954e+00 4.779377748905278001e-01 1.535874673974398259e-02 2.642365030493588202e-02 1.981773772870191064e-03 1.849655521345511949e-02 1.007401667875680584e-02
2.049999999999999822e+00 3.534792467792190473e-01 1.288766856256322313e-02 1.964204907426804481e-02 1.009275248875433299e-03 1.374167069622705267e-02 6.366197723675809036e-03
2.150000000000000355e+00 2.350311368915196097e-01 9.179168810881396454e-03 1.125188434882235661e-02 8.883066591175544291e-04 8.586964371469692561e-03 4.811661070220086753e-03
2.250000000000000000e+00 1.498885886274343993e-01 6.153991132886641943e-03 8.771205752620041610e-03 3.536776513153242602e-04 6.932081965780354654e-03 2.970892271048723547e-03
2.349999999999999645e+00 9.671202499371334138e-02 3.521726400331298256e-03 5.214864092798268680e-03 1.354510153973576252e-04 3.386275384933940848e-03 1.489961169370933878e-03
2.450000000000000178e+00 6.392182204180606175e-02 2.013797239121939159e-03 3.832710874457884165e-03 6.496120126199803784e-05 1.948836037859941108e-03 1.559068830287952800e-03
2.549999999999999822e+00 4.044407965629337465e-02 1.560342579332306238e-03 2.434134423758397420e-03 3.120685158664612368e-04 1.497928876159013980e-03 8.737918444260913981e-04
2.650000000000000355e+00 2.726654496744166517e-02 5.405262218215308107e-04 1.381344789099467688e-03 6.005846909128120646e-05 9.609355054604993033e-04 5.405262218215308107e-04
2.750000000000000000e+00 1.880922054722406270e-02 6.944942971282731933e-04 5.208707228462048679e-04 0.000000000000000000e+00 9.259923961710308160e-04 4.051216733248260023e-04
2.849999999999999645e+00 9.716828104557814066e-03 3.909068777695672101e-04 8.376575952205011491e-04 0.000000000000000000e+00 3.350630380882004813e-04 1.116876793627334847e-04
2.950000000000000178e+00 6.959656833509993493e-03 1.618524845002323955e-04 3.237049690004647909e-04 5.395082816674412956e-05 2.697541408337206410e-04 2.697541408337206410e-04
3.049999999999999822e+00 5.374740701136133773e-03 5.218194855471974320e-05 2.087277942188789728e-04 5.218194855471974320e-05 2.087277942188789728e-04 1.043638971094394864e-04
3.150000000000000355e+00 2.879946589281913178e-03 2.526268937966590165e-04 4.547284088339862513e-04 0.000000000000000000e+00 5.052537875933180871e-05 5.052537875933180871e-05
3.250000000000000000e+00 2.399566834308584137e-03 0.000000000000000000e+00 4.897075172058335056e-05 0.000000000000000000e+00 4.897075172058335056e-05 0.000000000000000000e+00
3.350000000000000089e+00 1.377759208855206235e-03 9.501787647277283350e-05 1.425268147091592638e-04 0.000000000000000000e+00 4.750893823638641675e-05 0.000000000000000000e+00
3.450000000000000178e+00 8.303736161316306597e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.226373512573673996e-05 4.613186756286836998e-05
3.549999999999999822e+00 6.276532967004318448e-04 0.000000000000000000e+00 1.344971350072353953e-04 0.000000000000000000e+00 4.483237833574513177e-05 4.483237833574513177e-05
3.650000000000000355e+00 3.052286579844565241e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 8.488263631567782028e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00
3.850000000000000089e+00 2.893726238034445347e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.208771719685285302e-04 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en6.4_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 26.5763 40.7222 11.0215 0.05995 46.529 4.0063
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.739729061622723805e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.450581405082397168e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.032631042316475316e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.359449601858583492e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.541205645423420663e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.769951883156962822e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.134829421202480404e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.297615021324819224e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 8.485013952888054689e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.571018358214101340e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.209055772304146359e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.042173648681047382e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.572170672001191605e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.193413034198066214e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.359239532465526423e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.994012102304127154e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.558760129077872847e+01 1.615492435299458052e+01 0.000000000000000000e+00 2.909746419780132598e+01 5.848922180087387623e+00
5.609756097560976151e-01 0.000000000000000000e+00 1.933845004993710859e+01 1.574702361209164536e+01 0.000000000000000000e+00 2.195684710632257719e+01 5.738139795268557108e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.484683475647391404e+01 1.302168056487365000e+01 0.000000000000000000e+00 1.697163314253215205e+01 4.749360482158881069e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.146654304982692629e+01 1.068176063577032942e+01 0.000000000000000000e+00 1.297070934343540038e+01 3.900130785008535828e+00
7.073170731707316694e-01 0.000000000000000000e+00 8.880926225214542669e+00 8.603699992349330472e+00 0.000000000000000000e+00 9.904034019715444614e+00 3.174955342448018580e+00
7.560975609756097615e-01 0.000000000000000000e+00 6.814057423222710241e+00 6.935313210438566855e+00 0.000000000000000000e+00 7.937723152440108620e+00 2.551549714616926590e+00
8.048780487804878536e-01 0.000000000000000000e+00 5.297281294882020930e+00 5.654405936815833478e+00 0.000000000000000000e+00 5.955185147161905057e+00 2.056405571543961752e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.461793783293856563e+00 4.508422089064102245e+00 0.000000000000000000e+00 4.863485171527695883e+00 1.636577092690105761e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.243735174561936496e+00 3.605274984477444100e+00 0.000000000000000000e+00 3.952353201996331666e+00 1.326128022770082682e+00
9.512195121951219079e-01 1.456512256577769548e+01 2.755999430482850787e+00 2.858556223228883475e+00 1.714996534214592930e-02 2.927842083211153135e+00 1.033799910824556578e+00
1.000000000000000000e+00 1.744259394590341117e+01 2.016007706397882071e+00 2.331508507836100641e+00 3.230049570050013558e-02 2.211768286400912942e+00 8.339400708129125483e-01
1.048780487804878092e+00 1.567314593125740707e+01 1.594659614609187370e+00 1.850066470558103360e+00 2.799831551206142383e-02 1.725318420332140779e+00 6.862698224400833880e-01
1.097560975609756184e+00 1.399082739302033218e+01 1.221763530974472767e+00 1.472358824553908541e+00 3.121293692270550937e-02 1.382881738708819253e+00 5.347816526090211076e-01
1.146341463414634276e+00 1.232047671893686314e+01 9.807882732733419484e-01 1.184858265129693278e+00 2.476163081102169400e-02 1.068165522227177089e+00 4.098476823893245635e-01
1.195121951219512368e+00 1.077528822454103796e+01 7.714964409058264749e-01 9.453970894751865250e-01 2.183995586428383665e-02 8.626782566392114937e-01 3.368813192065781559e-01
1.243902439024390238e+00 9.236406393244974922e+00 5.996031412210487410e-01 7.826840653559096195e-01 2.150807418203237037e-02 6.693732355188610761e-01 2.672771657498900777e-01
1.292682926829268331e+00 7.891656863306468317e+00 4.734943638840609648e-01 6.367943923664637351e-01 2.372519733747427070e-02 5.403792287184299159e-01 2.258941661387177946e-01
1.341463414634146423e+00 6.741021504543162735e+00 3.657994062214214304e-01 5.041902720059884269e-01 1.775489139239612088e-02 4.178479919470758364e-01 1.707388185953709059e-01
1.390243902439024515e+00 5.697417065206929365e+00 3.067316432930533576e-01 3.954420955996900688e-01 1.173418681304718401e-02 3.337202729630618925e-01 1.497282237344820521e-01
1.439024390243902385e+00 4.770137868645067947e+00 2.355707612302022635e-01 3.176464258744113311e-01 1.428388638835682671e-02 2.596039668995010485e-01 1.172185597266742763e-01
1.487804878048780477e+00 3.967259310552684770e+00 1.881548000914379237e-01 2.607413255346383574e-01 8.991080190849598530e-03 2.135929781923782411e-01 9.320022149051412907e-02
1.536585365853658569e+00 3.263556738108732258e+00 1.367423903280431674e-01 2.167918952250498243e-01 8.068650360971492408e-03 1.579756807516523587e-01 8.047417070547882578e-02
1.585365853658536661e+00 2.728285086489935729e+00 1.121607733376340788e-01 1.629932706117544761e-01 9.260981284758777049e-03 1.333581305005263895e-01 6.173987523172518033e-02
1.634146341463414753e+00 2.233355516529107465e+00 9.264052920342445707e-02 1.295769470970311865e-01 7.387283578721346583e-03 1.120071915584506805e-01 5.071270348635734809e-02
1.682926829268292845e+00 1.840012325052169828e+00 7.638445433258402029e-02 1.043016153069294405e-01 3.489645121793178394e-03 8.278213705587150750e-02 3.644740460539541704e-02
1.731707317073170715e+00 1.508018191927575025e+00 5.350789186749516785e-02 9.250836234838072381e-02 3.202937189251471150e-03 6.613123255454508853e-02 3.165255575260277759e-02
1.780487804878048808e+00 1.242042777663980191e+00 5.094244499713580787e-02 7.256549719016468225e-02 3.298431690462030972e-03 5.039270638205880365e-02 2.308902183323421550e-02
1.829268292682926900e+00 9.886474820717521261e-01 3.745552430724660709e-02 6.010719853115289307e-02 2.675394593374757959e-03 4.191451529620453947e-02 1.765760431627340019e-02
1.878048780487804992e+00 8.133894471545857208e-01 3.213948050482664381e-02 5.559261492726771253e-02 2.258449981420250670e-03 3.422420356459918850e-02 1.702523832147573649e-02
1.926829268292682862e+00 6.837495802561597280e-01 2.861656242280609039e-02 3.454306943344640640e-02 2.031945260790965057e-03 2.472200067295673986e-02 1.354630173860643313e-02
1.975609756097560954e+00 5.514285523011307477e-01 1.800111177023757184e-02 2.989175440745871909e-02 1.486330329652643407e-03 1.948744209989021481e-02 1.106490356519190116e-02
2.049999999999999822e+00 3.976544480569206841e-01 1.350876102340964509e-02 2.298042105131755525e-02 1.164548364087038355e-03 1.513912873313149818e-02 8.307111663820873973e-03
2.150000000000000355e+00 2.627166944340167398e-01 7.846708822205063563e-03 1.310252322198392737e-02 1.110383323896943063e-03 1.058565435448419016e-02 4.441533295587772254e-03
2.250000000000000000e+00 1.765558835366098644e-01 5.729577951308252245e-03 8.276057040778586962e-03 8.488263631567782028e-04 6.153991132886641943e-03 2.617214619733399233e-03
2.349999999999999645e+00 1.101216755180517565e-01 3.521726400331298256e-03 5.553491631291662851e-03 6.772550769867881262e-04 4.198981477318086165e-03 2.844471323344510347e-03
2.450000000000000178e+00 6.957344655159990177e-02 2.273642044169931365e-03 4.092555679505876370e-03 3.248060063099902028e-04 2.858292855527913828e-03 1.299224025239960811e-03
2.549999999999999822e+00 4.556200331650334112e-02 1.373101469812429464e-03 2.309307017411812903e-03 6.241370317329224466e-05 1.997238501545351829e-03 9.986192507726759145e-04
2.650000000000000355e+00 3.213128096383544713e-02 6.606431600040932372e-04 2.041987949103560816e-03 1.201169381825624129e-04 1.020993974551780408e-03 6.005846909128120239e-04
2.750000000000000000e+00 1.678361218059993415e-02 8.102433466496520046e-04 1.215365019974477953e-03 5.787452476068942600e-05 8.102433466496520046e-04 2.314980990427577040e-04
2.849999999999999645e+00 1.278823928703298404e-02 3.909068777695672101e-04 6.701260761764009626e-04 5.584383968136674237e-05 4.467507174509339389e-04 1.116876793627334847e-04
2.950000000000000178e+00 9.009788303846270538e-03 1.079016563334882591e-04 5.395082816674412821e-04 5.395082816674412956e-05 2.697541408337206410e-04 3.776557971672089408e-04
3.049999999999999822e+00 5.270376804026694409e-03 1.565458456641592364e-04 3.652736398830382092e-04 0.000000000000000000e+00 3.130916913283184728e-04 0.000000000000000000e+00
3.150000000000000355e+00 3.637827270671890011e-03 1.010507575186636174e-04 1.515761362779954261e-04 0.000000000000000000e+00 2.526268937966590165e-04 0.000000000000000000e+00
3.250000000000000000e+00 1.567064055058667218e-03 4.897075172058335056e-05 1.469122551617500652e-04 0.000000000000000000e+00 4.897075172058335056e-05 4.897075172058335056e-05
3.350000000000000089e+00 1.377759208855206235e-03 0.000000000000000000e+00 4.750893823638641675e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 9.687692188202357696e-04 0.000000000000000000e+00 4.613186756286836998e-05 0.000000000000000000e+00 9.226373512573673996e-05 0.000000000000000000e+00
3.549999999999999822e+00 4.483237833574513177e-04 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00 4.483237833574513177e-05 4.483237833574513177e-05
3.650000000000000355e+00 3.488327519822360121e-04 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 2.970892271048723439e-04 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.653557850305397380e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 2.417543439370570604e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en6.4_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 27.96205 42.40475 11.65965 0.06375 48.2465 4.25595
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.815175189155891644e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.446033234273659929e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.081437883684183419e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.400841778210367465e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.585171296574546034e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.820279028119001339e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.167870544430658697e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.332662690498028439e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 8.674349570265346188e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.891345410874703248e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.360037207190261910e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.416907251393071476e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.731041898001886636e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.400362674803231755e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.594885472045140062e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.016612146106056258e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.701447840724526372e+01 1.681230702450952208e+01 0.000000000000000000e+00 3.009755217675331807e+01 6.114550643286738918e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.083201816206458190e+01 1.642226994315862143e+01 0.000000000000000000e+00 2.308632891074296722e+01 5.934723137129571668e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.575486368146530936e+01 1.361133753325344919e+01 0.000000000000000000e+00 1.760570166116196944e+01 4.958041260442112019e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.217948616461697675e+01 1.116035900191848107e+01 0.000000000000000000e+00 1.367572536313397080e+01 4.119116786910692163e+00
7.073170731707316694e-01 0.000000000000000000e+00 9.425230642487340660e+00 9.077890620278513012e+00 0.000000000000000000e+00 1.075554754029644755e+01 3.271361802795488494e+00
7.560975609756097615e-01 0.000000000000000000e+00 7.275347232951358656e+00 7.349567857154657879e+00 0.000000000000000000e+00 8.404191145252708495e+00 2.645620040642039150e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.077604717949658841e+00 5.948293979269879017e+00 0.000000000000000000e+00 6.524314542479808132e+00 2.173555425708401767e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.441919423457358462e+00 4.722453656534083777e+00 0.000000000000000000e+00 5.024008847130182254e+00 1.763085037033969460e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.426312778569267969e+00 3.891976053740441976e+00 0.000000000000000000e+00 3.937530069789795917e+00 1.418320674298537254e+00
9.512195121951219079e-01 1.515130838117224421e+01 2.700090543467455362e+00 3.143245647908506246e+00 1.646396672846009435e-02 3.040688855162473558e+00 1.162424650890651057e+00
1.000000000000000000e+00 1.800703695157881512e+01 2.141947012866498579e+00 2.491705915805247695e+00 2.642767830040920057e-02 2.648640647441010909e+00 8.949521182471905645e-01
1.048780487804878092e+00 1.627604299195046167e+01 1.705408507079119174e+00 2.028944597440717867e+00 3.142033185242448790e-02 1.889575204669567743e+00 7.329336816268524624e-01
1.097560975609756184e+00 1.467840380351764473e+01 1.597210572244730509e+00 1.578482810091107247e+00 2.586214773595599259e-02 1.452144732070632438e+00 5.980993246522237072e-01
1.146341463414634276e+00 1.293866363987409329e+01 1.042834658523948077e+00 1.321474159259468095e+00 2.333854858050320516e-02 1.198519854542670737e+00 4.747402321009676074e-01
1.195121951219512368e+00 1.123802228941555192e+01 8.146303537377871384e-01 1.055688866589819863e+00 2.975693986508672756e-02 1.008186962585002622e+00 3.688222546580932626e-01
1.243902439024390238e+00 9.752862467201337537e+00 6.806518597850488295e-01 8.309460854716895772e-01 1.940972548134628495e-02 7.383564490539161751e-01 3.152768922780842531e-01
1.292682926829268331e+00 8.299528340937941451e+00 5.191779885445167997e-01 6.862639527722611543e-01 2.574436306832314503e-02 5.878296233933785198e-01 2.624915450103536552e-01
1.341463414634146423e+00 7.089552454752801935e+00 4.141997265924738936e-01 5.482126739515186253e-01 2.213280981791845153e-02 4.650322238665942631e-01 2.038164244770951927e-01
1.390243902439024515e+00 6.018464416411900331e+00 3.313734356004524595e-01 4.520008760385775259e-01 1.267292175809095825e-02 3.649332098857674400e-01 1.558300008772665890e-01
1.439024390243902385e+00 5.053094856147755110e+00 2.620979788085792128e-01 3.326104973288803723e-01 1.247005954539088038e-02 2.843173576349120601e-01 1.256075088753917657e-01
1.487804878048780477e+00 4.193790672434334788e+00 2.188560495236072934e-01 2.741182985015121476e-01 1.030684802365685639e-02 2.271892457980532465e-01 1.048228373469782398e-01
1.536585365853658569e+00 3.464211332611839111e+00 1.586126794643606397e-01 2.274085404368544339e-01 1.061664521180459564e-02 1.753869788990119194e-01 8.323449846054802037e-02
1.585365853658536661e+00 2.896217547120228275e+00 1.259493454727193817e-01 1.833674294382237890e-01 9.466780868864528228e-03 1.389147192713816592e-01 6.606166649794593948e-02
1.634146341463414753e+00 2.390085722185763206e+00 1.016250632856531139e-01 1.469470463226732748e-01 6.588658326967687141e-03 1.213910382665561727e-01 5.410686080631040007e-02
1.682926829268292845e+00 1.979598129923896943e+00 7.599671598571811071e-02 1.234946634767919299e-01 8.336374457617036840e-03 1.021690543991669448e-01 4.420217154271359472e-02
1.731707317073170715e+00 1.616352832152257113e+00 6.443555992494136297e-02 9.363881076811654547e-02 5.652242098679066684e-03 7.310233114291593559e-02 3.655116557145796780e-02
1.780487804878048808e+00 1.349241807603996257e+00 4.892673674185345906e-02 7.696340611078071603e-02 3.664924100513367554e-03 5.845553940318821279e-02 2.730368454882458815e-02
1.829268292682926900e+00 1.102084212830841903e+00 4.102271709841295161e-02 5.761016357733645538e-02 3.210473512049709204e-03 4.762202376207069071e-02 2.390019170081450484e-02
1.878048780487804992e+00 8.625541659808880768e-01 3.092339205329266635e-02 4.603763423664357368e-02 3.300811511306520410e-03 3.544029201613316943e-02 2.136841136266852750e-02
1.926829268292682862e+00 7.333629103738057431e-01 3.014052136839931451e-02 3.894561749849349830e-02 2.031945260790965057e-03 2.370602804256125712e-02 1.710220594499062274e-02
1.975609756097560954e+00 6.014683400661030577e-01 2.014803335751361169e-02 3.203867599473476241e-02 2.312069401681889937e-03 2.427672871765984217e-02 1.387241641009133962e-02
2.049999999999999822e+00 4.367056365326393852e-01 1.544967496355470829e-02 2.266987482089434514e-02 1.552731152116050995e-03 1.739058890369977323e-02 7.841292318186058805e-03
2.150000000000000355e+00 2.868490253400436396e-01 1.132590990374881916e-02 1.510121320499842497e-02 8.142811041910915509e-04 1.132590990374881916e-02 5.922044394117029383e-03
2.250000000000000000e+00 1.865295933037020015e-01 5.234429239466798466e-03 9.266354464461494522e-03 4.951487118414538884e-04 8.417528101304716862e-03 2.900156740785658598e-03
2.349999999999999645e+00 1.203482271805522558e-01 3.589451908029977177e-03 5.485766123592983497e-03 5.418040615894305009e-04 4.266706985016765520e-03 3.047647846440546676e-03
2.450000000000000178e+00 8.289049281030949623e-02 2.923254056789911879e-03 4.482322887077864679e-03 6.496120126199803784e-05 2.078758440383937211e-03 9.744180189299705541e-04
2.549999999999999822e+00 5.167854622748598026e-02 1.685169985678890538e-03 2.184479611065228821e-03 2.496548126931689786e-04 2.371720720585105378e-03 8.113781412527992483e-04
2.650000000000000355e+00 3.093011158200981853e-02 1.501461727282030114e-03 1.441403258190748901e-03 1.201169381825624129e-04 1.321286320008186474e-03 7.207016290953744504e-04
2.750000000000000000e+00 2.193444488430129277e-02 8.681178714103414103e-04 1.331114069495856764e-03 5.787452476068942600e-05 5.208707228462048679e-04 5.208707228462048679e-04
2.849999999999999645e+00 1.368174072193485170e-02 5.025945571323006678e-04 9.493452745832347151e-04 0.000000000000000000e+00 5.025945571323006678e-04 0.000000000000000000e+00
2.950000000000000178e+00 8.793984991179294372e-03 5.395082816674412821e-04 5.934591098341854319e-04 0.000000000000000000e+00 3.237049690004647909e-04 1.079016563334882591e-04
3.049999999999999822e+00 4.748557318479496719e-03 1.565458456641592364e-04 4.174555884377579456e-04 1.043638971094394864e-04 2.609097427735987363e-04 1.043638971094394864e-04
3.150000000000000355e+00 4.042030300746544264e-03 0.000000000000000000e+00 1.010507575186636174e-04 5.052537875933180871e-05 3.031522725559908523e-04 0.000000000000000000e+00
3.250000000000000000e+00 3.036186606676167816e-03 4.897075172058335056e-05 4.897075172058335056e-05 0.000000000000000000e+00 1.958830068823334022e-04 0.000000000000000000e+00
3.350000000000000089e+00 2.137902220637388686e-03 4.750893823638641675e-05 0.000000000000000000e+00 4.750893823638641675e-05 0.000000000000000000e+00 9.501787647277283350e-05
3.450000000000000178e+00 8.765054836944990296e-04 4.613186756286836998e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 6.724856750361769223e-04 0.000000000000000000e+00 4.483237833574513177e-05 4.483237833574513177e-05 4.483237833574513177e-05 4.483237833574513177e-05
3.650000000000000355e+00 3.488327519822360121e-04 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 1.273239544735167304e-04 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00
3.850000000000000089e+00 2.893726238034445347e-04 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 2.014619532808808837e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en7.73_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 20.28525 43.01735 10.6281 0.1051 47.4394 4.38365
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.162441407375935398e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.881587474075070787e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.218131437444252470e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.494404149132959105e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.636702369103603303e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.855861776210885807e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.200413071393708009e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.337210861306765537e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 8.755228806818905696e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.750887194722528761e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.428884028059772504e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.084979962175043511e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.785257982555863521e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.228901356598419881e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.564470459825721349e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.949164040304660972e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.649150246411177179e+01 1.620906924357478474e+01 0.000000000000000000e+00 2.906816225701674483e+01 6.693582473138561362e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.019050506717493931e+01 1.574411557449015220e+01 0.000000000000000000e+00 2.202024232603515586e+01 6.356388589346245510e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.558256826965197384e+01 1.279587726119282109e+01 0.000000000000000000e+00 1.708078924194184367e+01 5.275343059216359265e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.215075044491035960e+01 1.018433541877991111e+01 0.000000000000000000e+00 1.285774823838179870e+01 4.309862512549448077e+00
7.073170731707316694e-01 0.000000000000000000e+00 9.477815984495050472e+00 8.325089934694441141e+00 0.000000000000000000e+00 1.020478527400515922e+01 3.443417351645279290e+00
7.560975609756097615e-01 0.000000000000000000e+00 7.710746127260250660e+00 6.688054968179899085e+00 0.000000000000000000e+00 7.616675801235137655e+00 2.779389770310777052e+00
8.048780487804878536e-01 0.000000000000000000e+00 5.443617271883276487e+00 5.315522621655031088e+00 0.000000000000000000e+00 6.127869707279730349e+00 2.219361424049515197e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.651364600195839749e+00 4.304709900739995376e+00 0.000000000000000000e+00 4.624992853489716893e+00 1.788692385284842201e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.592621091130401290e+00 3.396304974346280758e+00 0.000000000000000000e+00 3.804121879930973726e+00 1.396989825513522243e+00
9.512195121951219079e-01 1.170519434532143954e+01 2.592731760425621701e+00 2.718955505343815915e+00 3.670092583219228960e-02 2.768690404836038788e+00 1.098283780511025487e+00
1.000000000000000000e+00 1.392183991454889558e+01 2.031342285164785988e+00 2.175552579100352268e+00 5.709683583421740205e-02 2.154018915300019099e+00 8.828802158136702660e-01
1.048780487804878092e+00 1.230650403712930974e+01 1.598081630949550469e+00 1.734029007380337495e+00 5.692990820785823192e-02 1.674921452410430112e+00 7.273340185244401290e-01
1.097560975609756184e+00 1.085764305811255959e+01 1.394475115280110034e+00 1.381098142313236243e+00 4.785983661481511831e-02 1.346615278665294957e+00 5.752098375755729798e-01
1.146341463414634276e+00 9.470612244100538035e+00 9.420804366032391464e-01 1.143588880444657008e+00 4.183861757724355313e-02 1.079550180071324972e+00 4.559555466581236005e-01
1.195121951219512368e+00 8.177152475036171708e+00 1.037670903001785661e+00 8.741442334679605519e-01 4.559090786669250939e-02 8.192713443589474398e-01 3.543532838980052446e-01
1.243902439024390238e+00 7.330318892259251484e+00 6.129801141879225312e-01 7.268155312001426394e-01 3.331128562339159827e-02 8.272739752454889572e-01 2.921950565705373482e-01
1.292682926829268331e+00 6.068350208349935215e+00 4.856093582691542454e-01 5.557753674161526325e-01 3.129706882815754682e-02 5.060534112939990559e-01 2.233702089751566922e-01
1.341463414634146423e+00 5.024391046357795432e+00 3.689612361954097697e-01 4.562763870155496226e-01 3.332082357203107470e-02 3.935262229163962178e-01 1.984656352903456655e-01
1.390243902439024515e+00 4.208583442367502592e+00 2.980483450513984889e-01 3.790142340614240379e-01 2.041748505470209960e-02 3.250369747214069682e-01 1.506669586795258420e-01
1.439024390243902385e+00 3.422011067610628121e+00 2.364776746516852324e-01 3.024556260645715478e-01 2.652721757837696315e-02 2.630048922300621816e-01 1.197125716357524405e-01
1.487804878048780477e+00 2.930872847578167573e+00 1.859618537034258279e-01 2.482415311229693999e-01 1.732427646529556553e-02 1.978037641986911677e-01 1.004369445709540482e-01
1.536585365853658569e+00 2.381950519720478887e+00 1.473590355398477769e-01 1.968326022268571951e-01 1.295230715840160578e-02 1.577633478474162743e-01 7.006985839791032844e-02
1.585365853658536661e+00 1.962504834032437806e+00 1.290363392343056304e-01 1.527032914064669622e-01 1.070157837349903183e-02 1.292421388184113729e-01 6.173987523172518033e-02
1.634146341463414753e+00 1.634186921400924808e+00 9.004499713522505500e-02 1.265821024029549491e-01 9.982815646920738251e-03 1.076147526738055610e-01 5.490548605806406385e-02
1.682926829268292845e+00 1.311912696620802121e+00 7.347641673108970539e-02 9.829167093050786286e-02 8.917981977915901207e-03 7.560897763885220113e-02 4.323282567554882078e-02
1.731707317073170715e+00 1.111230796600304549e+00 5.520356449709888647e-02 8.007342973128678265e-02 6.971098588370848795e-03 6.010217431595407667e-02 3.579753329163409131e-02
1.780487804878048808e+00 8.832467082237215328e-01 4.782725951169944367e-02 6.486915657908660926e-02 8.246079226155077213e-03 5.424087668759784014e-02 3.206808587949196848e-02
1.829268292682926900e+00 7.118333214772438744e-01 3.799060322592156397e-02 5.136757619279534726e-02 4.102271709841295334e-03 4.476826952913761509e-02 2.211659530523133257e-02
1.878048780487804992e+00 5.767733798704025583e-01 3.526656509448545390e-02 4.291054964698476359e-02 6.080442257669906383e-03 3.318184203471291616e-02 1.824132677300971742e-02
1.926829268292682862e+00 4.852962597855755011e-01 2.404468558602641803e-02 3.064850768359705588e-02 3.047917891186447369e-03 2.353669927082867666e-02 1.557824699939739863e-02
1.975609756097560954e+00 3.955290155020090292e-01 1.915714647107851637e-02 2.807512844899437768e-02 3.633251916928684124e-03 2.031318117191946090e-02 1.222093826603284569e-02
2.049999999999999822e+00 2.931556415195104570e-01 1.552731152116051082e-02 2.135005334159570389e-02 1.940913940145063852e-03 1.506149217552569565e-02 8.074201991003466389e-03
2.150000000000000355e+00 1.885430883977009253e-01 1.014150102492541311e-02 1.251031878257222521e-02 1.924664428088034614e-03 9.845398805219561164e-03 4.515558850514234807e-03
2.250000000000000000e+00 1.190478974327381367e-01 5.588106890782123214e-03 8.983412343409236459e-03 1.061032953945972726e-03 5.941784542097447094e-03 3.819718634205501642e-03
2.349999999999999645e+00 7.896794197665948922e-02 4.266706985016765520e-03 5.350315108195626522e-03 6.772550769867881262e-04 4.537609015811480337e-03 3.386275384933940848e-03
2.450000000000000178e+00 5.015004737426248527e-02 2.013797239121939159e-03 3.442943666885895856e-03 5.846508113579823541e-04 2.273642044169931365e-03 1.883874836597943057e-03
2.549999999999999822e+00 3.376581341675110454e-02 1.747583688852182796e-03 2.246893314238520862e-03 2.496548126931689786e-04 1.997238501545351829e-03 1.123446657119260431e-03
2.650000000000000355e+00 2.162104887286123503e-02 7.807600981866556636e-04 1.381344789099467688e-03 2.402338763651248258e-04 9.008770363692180901e-04 7.207016290953744504e-04
2.750000000000000000e+00 1.273239544735167358e-02 6.944942971282731933e-04 6.366197723675836792e-04 1.736235742820682983e-04 4.629961980855154080e-04 4.051216733248260023e-04
2.849999999999999645e+00 9.381765066469613043e-03 4.467507174509339389e-04 1.116876793627334793e-03 5.584383968136674237e-05 5.584383968136673966e-04 2.233753587254669695e-04
2.950000000000000178e+00 5.449033644841157729e-03 3.237049690004647909e-04 4.855574535006971864e-04 5.395082816674412956e-05 5.395082816674412821e-04 0.000000000000000000e+00
3.049999999999999822e+00 3.913646141603980937e-03 2.609097427735987363e-04 2.609097427735987363e-04 0.000000000000000000e+00 2.087277942188789728e-04 0.000000000000000000e+00
3.150000000000000355e+00 1.919964392854608569e-03 1.515761362779954261e-04 2.526268937966590165e-04 5.052537875933180871e-05 1.515761362779954261e-04 5.052537875933180871e-05
3.250000000000000000e+00 2.007800820543917657e-03 1.469122551617500652e-04 9.794150344116670111e-05 9.794150344116670111e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 1.140214517673274110e-03 1.425268147091592638e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 7.842417485687622897e-04 4.613186756286836998e-05 1.383956026886051099e-04 0.000000000000000000e+00 4.613186756286836998e-05 4.613186756286836998e-05
3.549999999999999822e+00 4.034914050217061859e-04 0.000000000000000000e+00 8.966475667149026354e-05 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 4.796450339755745302e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 2.970892271048723439e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.240168387729047967e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.208771719685285302e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en7.73_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 22.06565 46.1644 11.659 0.11605 51.04615 4.8613
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.327780793246495250e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.057360898859792542e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.329351412683117530e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.597101081595787377e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.719000479456470316e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.948192616288908141e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.277671170719661831e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.426739293108697382e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 9.496827608143978239e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.048538591039595360e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.897702340638809915e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.644048252370589580e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.106856150294765229e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.749501669238637902e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.861932095536468523e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.256904823663636961e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.886878165993905654e+01 1.737413988911821860e+01 0.000000000000000000e+00 3.197542438181731583e+01 7.061767729083944900e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.187193240835894414e+01 1.670609441306446641e+01 0.000000000000000000e+00 2.422162679036634003e+01 6.957189157814968716e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.729696112508652206e+01 1.384356178395837844e+01 0.000000000000000000e+00 1.860094844989738405e+01 5.745677428731642777e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.337201853244161498e+01 1.136993157839950364e+01 0.000000000000000000e+00 1.426976205155180999e+01 4.695812954815917983e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.056826991876021360e+01 9.144775485112882407e+00 0.000000000000000000e+00 1.083119662879876799e+01 3.808285821190010356e+00
7.560975609756097615e-01 0.000000000000000000e+00 8.073218943136831527e+00 7.315046636594983553e+00 0.000000000000000000e+00 8.536666329150458310e+00 3.101731667286735661e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.937379253184183803e+00 5.845331823706668928e+00 0.000000000000000000e+00 7.296125346386707733e+00 2.447175327303547476e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.613526876660968057e+00 4.659772983203589014e+00 0.000000000000000000e+00 5.120705251719298801e+00 1.989729179015574667e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.647575142237558854e+00 3.842445099782017426e+00 0.000000000000000000e+00 3.994653359756445976e+00 1.579205889710938227e+00
9.512195121951219079e-01 1.224781924874693750e+01 2.862329215604155763e+00 3.051321833674603745e+00 3.978791959377855902e-02 3.172743588296996986e+00 1.300310372241504364e+00
1.000000000000000000e+00 1.459949778899272133e+01 2.252551740568211169e+00 2.456142743771363435e+00 5.840190636757094933e-02 2.478655210471712333e+00 1.020238889449130326e+00
1.048780487804878092e+00 1.325720239496108555e+01 1.772604464308066730e+00 1.963615194579241274e+00 5.475226144580901122e-02 1.925661922440669027e+00 8.265724923949689940e-01
1.097560975609756184e+00 1.162577857247704571e+01 1.668257162002126925e+00 1.582347268948204100e+00 5.677781859273097614e-02 1.513084275586390914e+00 6.688486483436895114e-01
1.146341463414634276e+00 1.024903822419415178e+01 1.129358058139472210e+00 1.271381664745217188e+00 4.667709716100641032e-02 1.179450552653722895e+00 5.458943436268920424e-01
1.195121951219512368e+00 8.889408035660128604e+00 8.517582787070696604e-01 1.001088976929110252e+00 4.941290014294218158e-02 9.713320370640236012e-01 4.111371691451431998e-01
1.243902439024390238e+00 7.694382391828287204e+00 6.696355291064468584e-01 8.031429651875989784e-01 4.327844195165050228e-02 7.365203939408158096e-01 3.299653331828868441e-01
1.292682926829268331e+00 6.589042571192588404e+00 5.630948431904797546e-01 6.229126279668776300e-01 3.684977458799195554e-02 5.923727462877884653e-01 2.814212237370618541e-01
1.341463414634146423e+00 5.512528950803535110e+00 4.212530396113709497e-01 5.202426395662370640e-01 3.429369433325826083e-02 4.779227614528545054e-01 2.157340913021282003e-01
1.390243902439024515e+00 4.712214740383488198e+00 3.470972459299356827e-01 4.013091890062137068e-01 2.722331340626946497e-02 3.759633454900317417e-01 1.722578624155326477e-01
1.439024390243902385e+00 3.895193145269369328e+00 2.795560621721264738e-01 3.394123479900026941e-01 2.448666238004027287e-02 3.051763663290204542e-01 1.385310251315241270e-01
1.487804878048780477e+00 3.239201109732668726e+00 2.094263800551552646e-01 2.653465129494637642e-01 1.885933893690403332e-02 2.317944332128786533e-01 1.181998103138520301e-01
1.536585365853658569e+00 2.749923442761625925e+00 1.643456678787351133e-01 2.195522229801190328e-01 1.698663233888735025e-02 1.796336369837337466e-01 9.215248043846388515e-02
1.585365853658536661e+00 2.185797382787177057e+00 1.315059342435746237e-01 1.823384315176950488e-01 1.502336963971979446e-02 1.459119051309771820e-01 7.614584611912772472e-02
1.634146341463414753e+00 1.843626393673321928e+00 1.022240322244683669e-01 1.355666364851836336e-01 1.078144089867439682e-02 1.223893198312482472e-01 5.610342393569454911e-02
1.682926829268292845e+00 1.512955029470775870e+00 8.433309044333514581e-02 1.170969807535044288e-01 9.305720324781809050e-03 8.665952052453060328e-02 5.040598509256813409e-02
1.731707317073170715e+00 1.197521692640138191e+00 6.707327290432492373e-02 9.910264479683963956e-02 8.289955078062630905e-03 7.140665851331221003e-02 3.617434943154602955e-02
1.780487804878048808e+00 1.005105434565791045e+00 5.259166084236682054e-02 7.824612954596039949e-02 8.612571636206413361e-03 6.248695591375291736e-02 3.023562382923528080e-02
1.829268292682926900e+00 8.152819124210678448e-01 4.441155025002097717e-02 5.636164610042822959e-02 6.242587384541102048e-03 4.726530448295405279e-02 2.443527061948945478e-02
1.878048780487804992e+00 6.685011945003942468e-01 3.318184203471291616e-02 4.985962651289323200e-02 3.127084589658808787e-03 3.127084589658808700e-02 2.049977675442997069e-02
1.926829268292682862e+00 5.545517274242008909e-01 2.776991856414318810e-02 3.708300100943510980e-02 2.709260347721286887e-03 2.946320628146899268e-02 1.896482243404900778e-02
1.975609756097560954e+00 4.511838289567802196e-01 2.427672871765984217e-02 3.088264129389381440e-02 2.972660659305286814e-03 2.312069401681889763e-02 1.172549482281529803e-02
2.049999999999999822e+00 3.316633740919884832e-01 1.537203840594890576e-02 2.251460170568274008e-02 3.105462304232101990e-03 1.886568349821001953e-02 9.471660027907911894e-03
2.150000000000000355e+00 2.178572081485802281e-01 1.110383323896942977e-02 1.399082988110148147e-02 1.628562208382183102e-03 1.021552657985187566e-02 5.551916619484714883e-03
2.250000000000000000e+00 1.439468040853369712e-01 8.346792571041651912e-03 9.478561055250689371e-03 1.131768484209037459e-03 6.790610905254225622e-03 4.385602876310020805e-03
2.349999999999999645e+00 9.251304351639526302e-02 3.995804954222049836e-03 7.111178308361274999e-03 8.127060923841457514e-04 4.266706985016765520e-03 2.979922338741867755e-03
2.450000000000000178e+00 6.145329639385014447e-02 2.208680842907933314e-03 4.222478082029872473e-03 6.496120126199804055e-04 2.793331654265915776e-03 1.624030031549950851e-03
2.549999999999999822e+00 3.957028781186728433e-02 1.997238501545351829e-03 2.309307017411812903e-03 4.368959222130456991e-04 1.934824798372059571e-03 8.113781412527992483e-04
2.650000000000000355e+00 2.492426467288169981e-02 1.261227850916905261e-03 1.561520196373311327e-03 1.801754072738436126e-04 1.141110912734342835e-03 7.807600981866556636e-04
2.750000000000000000e+00 1.765173005201027545e-02 6.366197723675836792e-04 7.523688218889625990e-04 1.736235742820682983e-04 6.944942971282731933e-04 4.051216733248260023e-04
2.849999999999999645e+00 1.116876793627334837e-02 6.701260761764009626e-04 5.025945571323006678e-04 1.675315190441002407e-04 6.142822364950342338e-04 2.792191984068336983e-04
2.950000000000000178e+00 7.499165115177434775e-03 2.158033126669765182e-04 8.632132506679060730e-04 0.000000000000000000e+00 2.697541408337206410e-04 2.697541408337206410e-04
3.049999999999999822e+00 4.539829524260617991e-03 1.565458456641592364e-04 2.087277942188789728e-04 5.218194855471974320e-05 1.565458456641592364e-04 5.218194855471974320e-05
3.150000000000000355e+00 3.183098861837903651e-03 5.052537875933180871e-05 2.526268937966590165e-04 0.000000000000000000e+00 3.031522725559908523e-04 0.000000000000000000e+00
3.250000000000000000e+00 2.693391344632084430e-03 4.897075172058335056e-05 4.897075172058335056e-05 4.897075172058335056e-05 4.897075172058335056e-05 0.000000000000000000e+00
3.350000000000000089e+00 1.425268147091592530e-03 1.425268147091592638e-04 1.425268147091592638e-04 0.000000000000000000e+00 9.501787647277283350e-05 0.000000000000000000e+00
3.450000000000000178e+00 1.014901086383104140e-03 1.383956026886051099e-04 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 8.518151883791574494e-04 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.483237833574513177e-05
3.650000000000000355e+00 3.052286579844565241e-04 4.360409399777950151e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 2.122065907891945507e-04 8.488263631567782028e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.653557850305397380e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05
3.950000000000000178e+00 8.058478131235235348e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.2_en7.73_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 24.1703 49.17185 12.67775 0.12235 54.37855 5.321
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.687353826596063300e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.273800321463810548e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.425608288160465236e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.712678128029577351e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.831218419345244968e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.029985374329693286e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.347377360761589671e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.505578307421645263e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.016258926272608250e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.118026820612902128e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.367590811055197264e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.179305530685100223e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.476375356485585399e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.103834076708242407e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.137568143774947060e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.588864968604742245e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.134543265494883002e+01 1.837868685905917232e+01 0.000000000000000000e+00 3.437181353902585101e+01 7.734438369703883431e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.381973599383982787e+01 1.800831365101361570e+01 0.000000000000000000e+00 2.677662862703923707e+01 7.470748598238862392e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.822532304898756550e+01 1.473179278895879918e+01 0.000000000000000000e+00 1.987764674985582047e+01 6.271660005789120973e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.418801388342091485e+01 1.225528901142926230e+01 0.000000000000000000e+00 1.538450979879129399e+01 5.090681379060303158e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.121267099581961801e+01 9.881892823080619337e+00 0.000000000000000000e+00 1.193502753603080535e+01 4.179150864823339973e+00
7.560975609756097615e-01 0.000000000000000000e+00 8.642387567114461433e+00 7.956709823747930344e+00 0.000000000000000000e+00 9.335401069849922351e+00 3.370134157138203523e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.631330326214798454e+00 6.493912331191458165e+00 0.000000000000000000e+00 7.310313044987937658e+00 2.713498698189489300e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.156631979116045095e+00 5.121469650174548249e+00 0.000000000000000000e+00 5.625972630639504146e+00 2.141080073155061214e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.060815144970984392e+00 4.195307954259552830e+00 0.000000000000000000e+00 4.407170282870040978e+00 1.768291210296748961e+00
9.512195121951219079e-01 1.327270117759357859e+01 3.139472655533233958e+00 3.352475225082686361e+00 4.013091890062147477e-02 3.529119868106789681e+00 1.436138097751300302e+00
1.000000000000000000e+00 1.599266058334762519e+01 2.506387959305474755e+00 2.642441562407581657e+00 5.513923003418709501e-02 2.740974387675773727e+00 1.131169884784181345e+00
1.048780487804878092e+00 1.419483487222056439e+01 1.940905449775013558e+00 2.148092984564268004e+00 5.257461468375978358e-02 2.163336511898612979e+00 9.015457594883778958e-01
1.097560975609756184e+00 1.268374850112379626e+01 1.540135487586069107e+00 1.724440448462996711e+00 5.796688285645308636e-02 1.702442759584137599e+00 7.247346687386289066e-01
1.146341463414634276e+00 1.117944938650713915e+01 1.248327732610817753e+00 1.415112970027584627e+00 5.293865897528775982e-02 1.348512721639319345e+00 6.124945920151573242e-01
1.195121951219512368e+00 9.613129573112834336e+00 9.797950199614335887e-01 1.135677704942759547e+00 4.750190400481734548e-02 1.054869868244909359e+00 4.638260626677279674e-01
1.243902439024390238e+00 8.436148657520819327e+00 9.185521437253336696e-01 8.986178310688158755e-01 4.170468042613593995e-02 8.624213159819809071e-01 3.816371699372816950e-01
1.292682926829268331e+00 7.187472814672923427e+00 5.878296233933785198e-01 7.400242403561123616e-01 3.609258743892362203e-02 6.632959425838551581e-01 2.884883037950328744e-01
1.341463414634146423e+00 5.992397453778844252e+00 4.995691358901593326e-01 6.012341304384001273e-01 3.672587123632622269e-02 5.265662995142137426e-01 2.390829895715806397e-01
1.390243902439024515e+00 5.165623718839631451e+00 3.827691738415991418e-01 4.907236925216332257e-01 2.910078329635701691e-02 3.954420955996900688e-01 1.959609197778879597e-01
1.439024390243902385e+00 4.333912512911757275e+00 3.081238349488401029e-01 3.836243772872975910e-01 2.380647731392804278e-02 3.278492018660947860e-01 1.550821950735883914e-01
1.487804878048780477e+00 3.592265478202615991e+00 2.208297012728181741e-01 3.048195479336814895e-01 2.456099954573548808e-02 2.635921558390540431e-01 1.337697296687379300e-01
1.536585365853658569e+00 2.972235993496814555e+00 1.955586048014406331e-01 2.499158282858801594e-01 1.953462718972045348e-02 2.087232448640783389e-01 9.767313594860227433e-02
1.585365853658536661e+00 2.499230149380235577e+00 1.457061055468714394e-01 1.996255965825780854e-01 1.543496880793129508e-02 1.664918635415522374e-01 8.273143281051174858e-02
1.634146341463414753e+00 2.053864491197472830e+00 1.289779781582159335e-01 1.563308930307787670e-01 1.397594190568903286e-02 1.347680112334299629e-01 6.508795801792321978e-02
1.682926829268292845e+00 1.682590556224610845e+00 9.538363332901354796e-02 1.304739537203782884e-01 1.143828123254430652e-02 1.050770920006612597e-01 5.176306930659881067e-02
1.731707317073170715e+00 1.397234246793465307e+00 7.630526833216740024e-02 1.038128465457388572e-01 9.231995427842476509e-03 8.723293638961360230e-02 4.352226415982881486e-02
1.780487804878048808e+00 1.154634337866736526e+00 6.413617175898393696e-02 8.594247015703847248e-02 7.329848201026735108e-03 7.219900478011334610e-02 3.793196444031335379e-02
1.829268292682926900e+00 9.205140997604750464e-01 4.655186592472078388e-02 6.706322447392726316e-02 8.382903059240907895e-03 5.671836537954486751e-02 2.675394593374757699e-02
1.878048780487804992e+00 7.569281976190794792e-01 4.360545733357561182e-02 5.663497645715398487e-02 6.254169179317617573e-03 3.960973813567824492e-02 2.536413056056589441e-02
1.926829268292682862e+00 5.970532491290785337e-01 3.572837083557446614e-02 4.351749433527316718e-02 6.434493325838055652e-03 3.691367223770253281e-02 1.862616489058384686e-02
1.975609756097560954e+00 5.152611809462497305e-01 2.460702434647154060e-02 3.550678009725759254e-02 2.642365030493588375e-03 2.956145877864702065e-02 1.601933799736738120e-02
2.049999999999999822e+00 3.733542055263044945e-01 1.925386628623903390e-02 2.725043171963669603e-02 2.484369843385681766e-03 2.111714366877829457e-02 9.859842815936924534e-03
2.150000000000000355e+00 2.453947145812244157e-01 1.102980768404296721e-02 1.798820984713047841e-02 1.998689983014497601e-03 1.206616545301344816e-02 7.106453272940435432e-03
2.250000000000000000e+00 1.584475877892652651e-01 8.276057040778586962e-03 1.068106506972279178e-02 1.131768484209037459e-03 8.134585980252457063e-03 5.517371360519058264e-03
2.349999999999999645e+00 1.055840665022402675e-01 5.350315108195626522e-03 6.095295692881093352e-03 1.219059138576218627e-03 5.824393662086377668e-03 3.386275384933940848e-03
2.450000000000000178e+00 6.470135645695004878e-02 3.053176459313907548e-03 5.066973698435847141e-03 7.145732138819784569e-04 3.702788471933888062e-03 1.753952434073946954e-03
2.549999999999999822e+00 4.524993480063687484e-02 1.560342579332306238e-03 3.432753674531073551e-03 2.496548126931689786e-04 2.059652204718644304e-03 1.123446657119260431e-03
2.650000000000000355e+00 2.894818210199754174e-02 1.081052443643061621e-03 2.282221825468685669e-03 3.603508145476872252e-04 1.981929480012279820e-03 6.606431600040932372e-04
2.750000000000000000e+00 1.886709507198475536e-02 5.787452476068942735e-04 1.794110267581372226e-03 5.787452476068942600e-05 1.736235742820682821e-03 4.629961980855154080e-04
2.849999999999999645e+00 1.295577080607708542e-02 4.467507174509339389e-04 7.259699158577676914e-04 2.233753587254669695e-04 5.025945571323006678e-04 3.350630380882004813e-04
2.950000000000000178e+00 7.607066771510922858e-03 4.316066253339530365e-04 4.855574535006971864e-04 5.395082816674412956e-05 4.855574535006971864e-04 3.776557971672089408e-04
3.049999999999999822e+00 5.687832392464451867e-03 1.565458456641592364e-04 3.652736398830382092e-04 0.000000000000000000e+00 2.087277942188789728e-04 5.218194855471974320e-05
3.150000000000000355e+00 3.132573483078571978e-03 1.515761362779954261e-04 3.536776513153226339e-04 5.052537875933180871e-05 2.021015150373272349e-04 1.010507575186636174e-04
3.250000000000000000e+00 2.252654579146834424e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.794150344116670111e-05 4.897075172058335056e-05
3.350000000000000089e+00 1.567794961800751848e-03 2.850536294183185276e-04 4.750893823638641675e-05 0.000000000000000000e+00 1.425268147091592638e-04 0.000000000000000000e+00
3.450000000000000178e+00 7.842417485687622897e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.383956026886051099e-04 0.000000000000000000e+00
3.549999999999999822e+00 4.931561616931963953e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.483237833574513177e-05
3.650000000000000355e+00 3.488327519822360121e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 4.244131815783891014e-04 4.244131815783891014e-05 4.244131815783891014e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 2.480336775458095934e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00
3.950000000000000178e+00 1.208771719685285302e-04 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en12.39_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 11.78565 47.13285 9.77305 0.4053 50.5788 5.36855
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.978436758355236691e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.517261229460913796e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.532566742011312044e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.727717667636619581e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.835707136940795863e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.996201085936688457e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.316756253551964164e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.431299624801949619e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 9.536135328708176928e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.034513349382788334e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.065984660562082809e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.436972710843382117e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.244009467243359524e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.475667163799104031e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.850385655712429411e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.211493520697144533e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.866303107573428122e+01 1.589120688593335373e+01 0.000000000000000000e+00 3.058421919326244165e+01 8.656175506992758173e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.250297656788320921e+01 1.489322377229291838e+01 0.000000000000000000e+00 2.276295512945679889e+01 8.190778708368851468e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.662222660863740842e+01 1.198737301507496689e+01 0.000000000000000000e+00 1.746497590555045676e+01 6.575049752677819548e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.266452529552695516e+01 9.555617689336843412e+00 0.000000000000000000e+00 1.431930639587356602e+01 5.359211725284214189e+00
7.073170731707316694e-01 0.000000000000000000e+00 9.484273833513540808e+00 7.603194669413146478e+00 0.000000000000000000e+00 1.080721033244437379e+01 4.245574454727816693e+00
7.560975609756097615e-01 0.000000000000000000e+00 7.387972715027295578e+00 6.180161510695691085e+00 0.000000000000000000e+00 8.366649317894061966e+00 3.399045679356930805e+00
8.048780487804878536e-01 0.000000000000000000e+00 5.695347581350810984e+00 4.805576197645114789e+00 0.000000000000000000e+00 6.262855525400001788e+00 2.719984503264337494e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.715789449131371214e+00 3.942002833723902366e+00 0.000000000000000000e+00 4.671621159259963463e+00 2.085661185149441099e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.087207551094816260e+00 2.982341891993024241e+00 0.000000000000000000e+00 4.097692205582365688e+00 1.669229302379899638e+00
9.512195121951219079e-01 7.054466743838307075e+00 2.674022596147393571e+00 2.382130186024069562e+00 1.889926180704481484e-01 2.847237246103067498e+00 1.324320323720508785e+00
1.000000000000000000e+00 8.358650498496089654e+00 2.088112853365664989e+00 1.934767065696624044e+00 2.215357230367635266e-01 2.198717581067377580e+00 1.014039804415701074e+00
1.048780487804878092e+00 7.380978153768548822e+00 1.661544479443556321e+00 1.520619624699513839e+00 2.152759370482945078e-01 1.849444285768946372e+00 8.100845954823105988e-01
1.097560975609756184e+00 6.824931607699007863e+00 1.272893294314523693e+00 1.230978779018319091e+00 2.390019170081450484e-01 1.328184782577602085e+00 6.587416021020515711e-01
1.146341463414634276e+00 5.560836123974044476e+00 1.008965301437608098e+00 9.736728621207495493e-01 1.835776077368849735e-01 1.287889418619231785e+00 5.157250003399000970e-01
1.195121951219512368e+00 5.071237751686706652e+00 7.897874039421641790e-01 7.663094513880590597e-01 1.640726684304323058e-01 8.621322577426043798e-01 4.228761454221957594e-01
1.243902439024390238e+00 4.095976663739238077e+00 6.271439679175536686e-01 6.066850680858643097e-01 1.573761525514563719e-01 6.318652524940973070e-01 3.436045997373464167e-01
1.292682926829268331e+00 3.439144031068344987e+00 5.047914327122184908e-01 4.767755081966904007e-01 1.196355695527957924e-01 5.015102883995891103e-01 2.748589351118029822e-01
1.341463414634146423e+00 2.818163377584847140e+00 5.414025786229282877e-01 3.906076106327146524e-01 1.145555321345009953e-01 5.988019535353321654e-01 2.086807782832311164e-01
1.390243902439024515e+00 2.358806233158744714e+00 3.191698813148833858e-01 3.203432999961881023e-01 7.932310285619896539e-02 3.229248210950584896e-01 1.762474859319687059e-01
1.439024390243902385e+00 1.912453677552219400e+00 2.555228565028276888e-01 3.085772916595815873e-01 7.980838109050163165e-02 2.539357580152324378e-01 1.333162729579970562e-01
1.487804878048780477e+00 1.626727630627373689e+00 2.059176658343359057e-01 2.013124784195104988e-01 6.644627555676653474e-02 2.067948443895407662e-01 1.155682746482375178e-01
1.536585365853658569e+00 1.346615278665294735e+00 1.571263491347079932e-01 1.656196653041516753e-01 5.329555896325906261e-02 3.745552430724661264e-01 9.554980690624134687e-02
1.585365853658536661e+00 1.091355194512795501e+00 1.179231616925950910e-01 1.232739508793446181e-01 4.013091890062137068e-02 1.288305396501998878e-01 7.079505693237821140e-02
1.634146341463414753e+00 9.012485966040042484e-01 1.008264380338994570e-01 1.036216264150372629e-01 3.733573051948355787e-02 9.603468652337750211e-02 5.730136181332504131e-02
1.682926829268292845e+00 7.078163522037163036e-01 7.890475358721242560e-02 8.103731449497492134e-02 2.888650684151019762e-02 7.890475358721242560e-02 4.575312493017722609e-02
1.731707317073170715e+00 5.889636266823587984e-01 6.443555992494136297e-02 6.273988729533763742e-02 2.713076207365952217e-02 6.236307115542570612e-02 3.824683820106168641e-02
1.780487804878048808e+00 4.786390875270458145e-01 5.882203181323954894e-02 5.002621397200746750e-02 1.850786670759250671e-02 5.222516843231548439e-02 2.693719213877325200e-02
1.829268292682926900e+00 3.900725317140397164e-01 3.478012971387185043e-02 4.833546232030395962e-02 1.533892900201527798e-02 3.834732250503819495e-02 2.372183206125618588e-02
1.878048780487804992e+00 3.071491974731541119e-01 3.196575358317893523e-02 3.127084589658808700e-02 1.528796910499862112e-02 3.179202666153122664e-02 2.136841136266852750e-02
1.926829268292682862e+00 2.409548421754619252e-01 2.709260347721286627e-02 2.793924733587576856e-02 9.313082445291923431e-03 2.472200067295673986e-02 1.625556208632772046e-02
1.975609756097560954e+00 1.950395688133080008e-01 2.163436368716625466e-02 2.064347680073115934e-02 9.908868864350956623e-03 2.312069401681889763e-02 1.354212078127964118e-02
2.049999999999999822e+00 1.464225476445436269e-01 1.459567282989088048e-02 1.855513726778680941e-02 6.754380511704822544e-03 1.622604053961273357e-02 8.074201991003466389e-03
2.150000000000000355e+00 9.593711918469588484e-02 9.401245475660784112e-03 1.139993545867528171e-02 4.515558850514234807e-03 9.327219920734321559e-03 5.625942174411178304e-03
2.250000000000000000e+00 6.323756405517996781e-02 6.083255602623576994e-03 7.780908328937133182e-03 2.829421210522594082e-03 5.305164769729863415e-03 3.324569922364047862e-03
2.349999999999999645e+00 3.928079446523371349e-02 4.131255969619407678e-03 4.943962062003552996e-03 2.438118277152437254e-03 4.402158000414122495e-03 2.370392769453758333e-03
2.450000000000000178e+00 2.488014008334524935e-02 2.403564446693927468e-03 2.663409251741919673e-03 1.299224025239960811e-03 3.248060063099901702e-03 1.688991232811948903e-03
2.549999999999999822e+00 1.703894096630878194e-02 1.685169985678890538e-03 3.058271455491320002e-03 7.489644380795069901e-04 1.248274063465844947e-03 1.248274063465844947e-03
2.650000000000000355e+00 1.014988127642652352e-02 1.261227850916905261e-03 1.441403258190748901e-03 5.405262218215308107e-04 1.321286320008186474e-03 7.807600981866556636e-04
2.750000000000000000e+00 7.292190119846868150e-03 6.944942971282731933e-04 9.838669209317203301e-04 3.472471485641365966e-04 8.681178714103414103e-04 4.051216733248260023e-04
2.849999999999999645e+00 5.361008609411207701e-03 7.259699158577676914e-04 4.467507174509339389e-04 5.584383968136674237e-05 4.467507174509339389e-04 5.025945571323006678e-04
2.950000000000000178e+00 2.913344721004183010e-03 5.395082816674412821e-04 6.474099380009295818e-04 5.395082816674412956e-05 5.395082816674412821e-04 2.158033126669765182e-04
3.049999999999999822e+00 1.826368199415191046e-03 1.565458456641592364e-04 2.609097427735987363e-04 1.043638971094394864e-04 2.609097427735987363e-04 2.609097427735987363e-04
3.150000000000000355e+00 2.021015150373272132e-03 1.010507575186636174e-04 1.010507575186636174e-04 5.052537875933180871e-05 2.526268937966590165e-04 1.515761362779954261e-04
3.250000000000000000e+00 8.814735309705003371e-04 9.794150344116670111e-05 3.427952620440834946e-04 9.794150344116670111e-05 4.897075172058335056e-05 1.469122551617500652e-04
3.350000000000000089e+00 6.651251353094098616e-04 9.501787647277283350e-05 1.425268147091592638e-04 4.750893823638641675e-05 9.501787647277283350e-05 0.000000000000000000e+00
3.450000000000000178e+00 4.151868080658153298e-04 9.226373512573673996e-05 9.226373512573673996e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 1.344971350072353953e-04 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.483237833574513177e-05 4.483237833574513177e-05
3.650000000000000355e+00 3.052286579844565241e-04 4.360409399777950151e-05 4.360409399777950151e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05
3.750000000000000000e+00 1.697652726313556406e-04 4.244131815783891014e-05 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00 4.244131815783891014e-05
3.850000000000000089e+00 4.133894625763493449e-05 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en12.39_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 12.7914 51.1018 10.616 0.39875 55.36805 5.8706
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 6.431648602472921539e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.036555320034953809e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.698059007572921928e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.951724634947611889e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.957422727636051150e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.163978053547879199e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.426337983919690942e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.559621278207815465e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.029934308636435389e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.128893038653685750e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.657246865697904070e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.436589310747972092e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.844635553455993460e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.980765925413003714e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.110814197841199302e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.460023597397483996e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.193465646420398585e+01 1.720469823153781874e+01 0.000000000000000000e+00 3.349211831677572349e+01 9.591289617248508037e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.324452615626425711e+01 1.618555568239698772e+01 0.000000000000000000e+00 2.610545354861434930e+01 8.868933077037322477e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.850784471804794151e+01 1.309766177132549458e+01 0.000000000000000000e+00 1.981236712177747705e+01 7.141163248635919558e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.475926017345074825e+01 1.043800246170729551e+01 0.000000000000000000e+00 1.534636065366354174e+01 5.826910335681579234e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.047509238292198930e+01 8.277578616915544529e+00 0.000000000000000000e+00 1.154386639548221893e+01 4.690243487143898271e+00
7.560975609756097615e-01 0.000000000000000000e+00 8.874111260121274825e+00 6.984505949736102615e+00 0.000000000000000000e+00 8.330402036306404412e+00 3.700674843997084906e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.576200983078591022e+00 5.224315987789982074e+00 0.000000000000000000e+00 7.500833569061594375e+00 2.979416706258253278e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.115354462532549107e+00 4.104819704692138416e+00 0.000000000000000000e+00 5.431815423006020715e+00 2.288991174245923244e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.135292345813578407e+00 3.665652132733334234e+00 0.000000000000000000e+00 4.732917651603913534e+00 1.867714658023513552e+00
9.512195121951219079e-01 7.739436359603615756e+00 3.068128799709906929e+00 2.572151802015046673e+00 1.684126596598730374e-01 3.335325259740540726e+00 1.436824096364986092e+00
1.000000000000000000e+00 9.226196135542856780e+00 2.198717581067377580e+00 2.054833554765149728e+00 2.176205114367029125e-01 2.379143582303504534e+00 1.162165309951328052e+00
1.048780487804878092e+00 8.040182937880306469e+00 2.430875971236088784e+00 1.592793060241716629e+00 1.997213173193715108e-01 2.415010259112587043e+00 8.971904659642794266e-01
1.097560975609756184e+00 7.110901563124175873e+00 1.356127792775071672e+00 1.258029991017997284e+00 1.899530161296078268e-01 1.427768914664329092e+00 7.131412921673382366e-01
1.146341463414634276e+00 6.119538207675602415e+00 1.080404029409636202e+00 1.028034603326555718e+00 1.830083748446775793e-01 1.137611935076479286e+00 5.823252487281653789e-01
1.195121951219512368e+00 5.212105467011337367e+00 8.233663360835006273e-01 8.181793465657332121e-01 1.736276491210564932e-01 8.757822301577817825e-01 4.531790841838895800e-01
1.243902439024390238e+00 4.457941814607587538e+00 9.340274653928934967e-01 6.473405741616572451e-01 1.487204641611262756e-01 7.908151665710682066e-01 3.632766188062784285e-01
1.292682926829268331e+00 3.747319200739154255e+00 5.421459987329226848e-01 5.176636142463800772e-01 1.256930667453424189e-01 5.562801588488648363e-01 2.834403894679107250e-01
1.341463414634146423e+00 3.107835646740241486e+00 4.088489374057243664e-01 4.047142366705088201e-01 1.147987498248077970e-01 6.676325598921555304e-01 2.203552274179573223e-01
1.390243902439024515e+00 2.744391611835475420e+00 3.388833151608026673e-01 3.339549566993228469e-01 9.856716922959633809e-02 3.463931947211528750e-01 1.987771246130193015e-01
1.439024390243902385e+00 2.129205985286649838e+00 2.539357580152324378e-01 2.600574236102425330e-01 8.456967655328724576e-02 2.702601996019259878e-01 1.432923205943097411e-01
1.487804878048780477e+00 1.806329939805564333e+00 1.997774159479020484e-01 2.046018980015286703e-01 6.403403452995323764e-02 2.149087460251855042e-01 1.186383995914544465e-01
1.536585365853658569e+00 1.432822437785148173e+00 1.730513169524149075e-01 1.802706356964420276e-01 5.945321318610573280e-02 1.673183285380404062e-01 9.512514109776916416e-02
1.585365853658536661e+00 1.158445858931270056e+00 1.261551450568251243e-01 1.337697296687379023e-01 4.712810476021688649e-02 1.389147192713816592e-01 7.470524903038747166e-02
1.634146341463414753e+00 9.419784844434408999e-01 1.844824331550952434e-01 1.086130342384976355e-01 3.513951107716099809e-02 2.479731406695111495e-01 6.768349008612260798e-02
1.682926829268292845e+00 7.756705629052503825e-01 9.441428746184876708e-02 8.665952052453060328e-02 3.121293692270565162e-02 9.150624986035445219e-02 5.195693848003176546e-02
1.731707317073170715e+00 6.341815634717913319e-01 6.330511150520555519e-02 7.178347465322415522e-02 2.034807155524464076e-02 6.330511150520555519e-02 4.031932697057734327e-02
1.780487804878048808e+00 5.180370216075644851e-01 4.965972156195613135e-02 5.460736909764917629e-02 2.217279080810587513e-02 5.717281596800853627e-02 3.060211623928662042e-02
1.829268292682926900e+00 4.127242059379459538e-01 3.620700683033838824e-02 4.405483097090434619e-02 1.694416575804013128e-02 3.674208574901333818e-02 2.639722665463094253e-02
1.878048780487804992e+00 3.354666857017311044e-01 2.953357668011097337e-02 3.544029201613316943e-02 1.407188065346464019e-02 3.683010738931485895e-02 1.824132677300971742e-02
1.926829268292682862e+00 2.729579800329196559e-01 2.387535681429383758e-02 3.200313785745769607e-02 1.405428805380417451e-02 2.590730207508480307e-02 1.253032910821095039e-02
1.975609756097560954e+00 2.183254106445327303e-01 1.849655521345511949e-02 2.378128527444229451e-02 9.413425421133408966e-03 2.179951150157210388e-02 1.156034700840944882e-02
2.049999999999999822e+00 1.526334722530078292e-01 1.428512659946767037e-02 1.607076742440112851e-02 4.968739686771363531e-03 1.335348790819804003e-02 9.859842815936924534e-03
2.150000000000000355e+00 9.963839693101901596e-02 1.051162879955772761e-02 1.088175657419004211e-02 4.145431075881920308e-03 9.549296585513710953e-03 5.551916619484714883e-03
2.250000000000000000e+00 6.712801821964854698e-02 6.790610905254225622e-03 6.932081965780354654e-03 2.334272498681139868e-03 5.941784542097447094e-03 4.314867346046955855e-03
2.349999999999999645e+00 4.253161883477029476e-02 2.979922338741867755e-03 3.386275384933940848e-03 1.625412184768291503e-03 3.250824369536583006e-03 2.505843784851116175e-03
2.450000000000000178e+00 2.812820014644515018e-02 2.338603245431929416e-03 2.273642044169931365e-03 1.364185226501958862e-03 2.923254056789911879e-03 1.753952434073946954e-03
2.549999999999999822e+00 1.747583688852183056e-02 1.997238501545351829e-03 2.434134423758397420e-03 8.113781412527992483e-04 1.747583688852182796e-03 8.737918444260913981e-04
2.650000000000000355e+00 1.213181075643880377e-02 1.621578665464592540e-03 1.861812541829717393e-03 6.606431600040932372e-04 6.606431600040932372e-04 9.008770363692180901e-04
2.750000000000000000e+00 8.507555139821345452e-03 6.366197723675836792e-04 5.208707228462048679e-04 3.472471485641365966e-04 7.523688218889625990e-04 3.472471485641365966e-04
2.849999999999999645e+00 5.361008609411207701e-03 6.701260761764009626e-04 4.467507174509339389e-04 1.675315190441002407e-04 4.467507174509339389e-04 3.350630380882004813e-04
2.950000000000000178e+00 3.452853002671624292e-03 4.855574535006971864e-04 3.237049690004647909e-04 2.158033126669765182e-04 4.316066253339530365e-04 2.697541408337206410e-04
3.049999999999999822e+00 1.774186250860471364e-03 2.087277942188789728e-04 2.609097427735987363e-04 1.565458456641592364e-04 1.565458456641592364e-04 1.565458456641592364e-04
3.150000000000000355e+00 1.111558332705299846e-03 0.000000000000000000e+00 1.515761362779954261e-04 2.021015150373272349e-04 1.515761362779954261e-04 5.052537875933180871e-05
3.250000000000000000e+00 7.345612758087502990e-04 9.794150344116670111e-05 9.794150344116670111e-05 4.897075172058335056e-05 9.794150344116670111e-05 0.000000000000000000e+00
3.350000000000000089e+00 6.176161970730234584e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.900357529455456670e-04 9.501787647277283350e-05
3.450000000000000178e+00 3.229230729400785899e-04 1.383956026886051099e-04 4.613186756286836998e-05 0.000000000000000000e+00 9.226373512573673996e-05 0.000000000000000000e+00
3.549999999999999822e+00 1.793295133429805271e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.966475667149026354e-05 4.483237833574513177e-05
3.650000000000000355e+00 3.052286579844565241e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.720818799555900302e-05 0.000000000000000000e+00
3.750000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00
3.850000000000000089e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en12.39_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 13.492 54.4025 11.47145 0.38235 58.03185 6.2816
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 6.735840967739630969e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.227310954542573995e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.842683195306209427e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.064855606324601922e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.091177594001492537e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.245949171228222383e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.500482896809717772e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.622310637884392008e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.110031506770393719e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.188935067316538579e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 8.093603723877328093e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.748897039614585935e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 6.075427681172704553e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.482717163975874541e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.455799290144786795e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.697781690603446236e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.381507666411881985e+01 1.833982993758396773e+01 0.000000000000000000e+00 3.611145702343215191e+01 1.022000734669157573e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.560119982851523801e+01 1.744240953376282377e+01 0.000000000000000000e+00 2.803464569344567181e+01 9.548832268266689738e+00
6.097560975609757072e-01 0.000000000000000000e+00 2.039346282745847461e+01 1.427001968214231553e+01 0.000000000000000000e+00 2.049833829551876363e+01 7.735100848365116910e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.508972095007685255e+01 1.157950415488052620e+01 0.000000000000000000e+00 1.602511817087158263e+01 6.195024813992216828e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.178003915958702486e+01 9.346813904405665951e+00 0.000000000000000000e+00 1.215828460209863060e+01 4.911194178562262813e+00
7.560975609756097615e-01 0.000000000000000000e+00 8.975517345515317658e+00 7.239531466620696243e+00 0.000000000000000000e+00 9.169699211163486297e+00 3.946207025227768117e+00
8.048780487804878536e-01 0.000000000000000000e+00 8.159142784158655459e+00 5.978696190558228096e+00 0.000000000000000000e+00 7.908628563142656276e+00 3.107511356486499565e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.472710740361892867e+00 4.493134119959103501e+00 0.000000000000000000e+00 5.849941378027733840e+00 2.466331615863907700e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.331608462597699827e+00 3.509105395039919362e+00 0.000000000000000000e+00 4.825471842942283374e+00 1.940384159816530563e+00
9.512195121951219079e-01 8.261138305311694907e+00 3.419703089223898651e+00 2.786526368791870656e+00 1.495476977835125121e-01 3.363794202208502782e+00 1.844307272894373462e+00
1.000000000000000000e+00 9.611518210515487937e+00 2.683551284208217869e+00 2.215357230367635211e+00 2.042435384698291223e-01 2.808838055410157963e+00 1.211431722585424087e+00
1.048780487804878092e+00 8.534508752865479053e+00 1.850688655347260125e+00 1.725007327937562174e+00 1.941216542169592052e-01 1.965170656552133632e+00 9.528760045938238221e-01
1.097560975609756184e+00 7.639440628348656226e+00 1.487519393916365340e+00 1.331454709302837935e+00 1.851967590747193582e-01 1.690254850880986037e+00 7.621901930458755414e-01
1.146341463414634276e+00 6.537070534109727049e+00 1.118258016741427996e+00 1.077842481394702956e+00 1.787391281531220955e-01 1.222427636015381180e+00 6.005407012788019916e-01
1.195121951219512368e+00 5.513496857938454454e+00 1.239690494746411353e+00 8.738712340196569395e-01 1.706246551897174779e-01 9.522220756827752819e-01 4.799330301176372715e-01
1.243902439024390238e+00 4.759317146743626381e+00 7.092418608318966644e-01 8.390771866868481643e-01 1.361303719570097492e-01 7.923889280965827897e-01 3.829486378752104958e-01
1.292682926829268331e+00 3.965389099670832529e+00 5.406316244347860733e-01 5.545133888343720674e-01 1.221595267163568810e-01 5.956538906004178457e-01 3.152422497287804548e-01
1.341463414634146423e+00 3.328677309538812246e+00 4.212530396113709497e-01 4.533577747318680573e-01 1.021514299288543981e-01 4.538442101124816608e-01 2.449202141389437426e-01
1.390243902439024515e+00 2.763166310736350884e+00 3.149455740621864286e-01 3.287919145015820721e-01 8.964918725168048719e-02 4.982335720819834335e-01 1.825839468110141695e-01
1.439024390243902385e+00 2.210601464864746735e+00 2.636850772961744083e-01 2.781956920399019650e-01 7.300653042937933768e-02 3.063100081058741653e-01 1.503208996108027773e-01
1.487804878048780477e+00 1.855671233535836517e+00 2.010931837807093114e-01 2.129350942759746235e-01 6.469191844635686917e-02 2.366189152665052753e-01 1.195155781466592931e-01
1.536585365853658569e+00 1.513508941394863028e+00 1.541536884754027281e-01 1.711403208142900645e-01 5.605588671832825720e-02 1.819692989303307584e-01 1.042554559799211272e-01
1.585365853658536661e+00 1.247145479680848768e+00 1.275957421455653773e-01 1.397379176078046570e-01 4.486430933505362872e-02 1.568192830885819511e-01 7.717484403965647888e-02
1.634146341463414753e+00 1.002075034637903705e+00 9.962850015626896483e-02 1.092120031773128747e-01 3.693641789360672945e-02 1.193944751371720236e-01 6.648555220849211578e-02
1.682926829268292845e+00 8.152198742855730762e-01 2.233372877947634172e-01 8.782273556512831814e-02 3.353936700390110215e-02 8.665952052453060328e-02 4.788568583793972877e-02
1.731707317073170715e+00 6.763849711419283040e-01 6.179784694555779528e-02 6.745008904423686891e-02 2.260896839471626674e-02 6.952257781375252577e-02 4.031932697057734327e-02
1.780487804878048808e+00 5.092412037663324176e-01 5.185867602226414824e-02 5.735606217303420434e-02 2.162305219302886744e-02 5.277490704739249555e-02 3.518327136492832574e-02
1.829268292682926900e+00 4.298467313355444075e-01 4.066599781929632063e-02 4.548170808737088400e-02 1.872776215362330354e-02 3.620700683033838824e-02 2.407855134037282033e-02
1.878048780487804992e+00 3.422420356459918711e-01 3.300811511306520757e-02 3.613519970272401072e-02 1.337697296687379370e-02 3.161829973988351111e-02 2.015232291113454657e-02
1.926829268292682862e+00 2.738046238915825548e-01 2.506065821642190078e-02 2.675394593374770535e-02 1.083704139088514755e-02 2.692327470548028581e-02 1.591690454286255954e-02
1.975609756097560954e+00 2.264176535504193455e-01 2.196465931597795310e-02 2.262525057360134997e-02 8.422538534698313650e-03 2.378128527444229451e-02 1.271638170925039335e-02
2.049999999999999822e+00 1.591549430918952346e-01 1.281003200495742060e-02 1.622604053961273357e-02 6.599107396493217488e-03 1.762349857651717908e-02 8.462384779032479029e-03
2.150000000000000355e+00 1.063747224293271482e-01 1.014150102492541311e-02 1.177006323330759621e-02 4.885686625146549306e-03 1.191811434316052132e-02 6.440223278602269855e-03
2.250000000000000000e+00 6.599624973543950779e-02 5.588106890782123214e-03 6.578404314465030774e-03 3.466040982890177327e-03 5.446635830255993314e-03 4.173396285520825956e-03
2.349999999999999645e+00 4.158346172698879073e-02 3.928079446523371349e-03 3.724902923427334585e-03 1.896314215563006753e-03 4.740785538907516666e-03 2.370392769453758333e-03
2.450000000000000178e+00 2.929750176916111337e-02 2.013797239121939159e-03 3.507904868147893908e-03 1.234262823977962760e-03 2.143719641645935262e-03 2.078758440383937211e-03
2.549999999999999822e+00 1.628997652822927744e-02 1.435515172985721722e-03 1.310687766639137206e-03 9.986192507726759145e-04 1.747583688852182796e-03 8.113781412527992483e-04
2.650000000000000355e+00 1.063034902915677322e-02 7.207016290953744504e-04 1.681637134555873754e-03 1.801754072738436126e-04 7.807600981866556636e-04 5.405262218215308107e-04
2.750000000000000000e+00 7.928809892214451829e-03 7.523688218889625990e-04 4.629961980855154080e-04 4.051216733248260023e-04 1.041741445692409736e-03 5.208707228462048679e-04
2.849999999999999645e+00 5.193477090367107189e-03 5.025945571323006678e-04 5.584383968136673966e-04 1.675315190441002407e-04 2.792191984068336983e-04 5.025945571323006678e-04
2.950000000000000178e+00 2.643590580170462369e-03 4.316066253339530365e-04 2.697541408337206410e-04 1.618524845002323955e-04 2.697541408337206410e-04 1.079016563334882591e-04
3.049999999999999822e+00 2.296005736407668620e-03 1.565458456641592364e-04 2.087277942188789728e-04 1.043638971094394864e-04 1.043638971094394864e-04 0.000000000000000000e+00
3.150000000000000355e+00 9.599821964273042843e-04 1.515761362779954261e-04 1.010507575186636174e-04 1.010507575186636174e-04 2.021015150373272349e-04 1.515761362779954261e-04
3.250000000000000000e+00 1.273239544735167142e-03 9.794150344116670111e-05 9.794150344116670111e-05 4.897075172058335056e-05 4.897075172058335056e-05 9.794150344116670111e-05
3.350000000000000089e+00 4.750893823638641946e-04 9.501787647277283350e-05 1.900357529455456670e-04 1.425268147091592638e-04 4.750893823638641675e-05 4.750893823638641675e-05
3.450000000000000178e+00 4.613186756286836998e-04 0.000000000000000000e+00 9.226373512573673996e-05 4.613186756286836998e-05 4.613186756286836998e-05 4.613186756286836998e-05
3.549999999999999822e+00 1.793295133429805271e-04 4.483237833574513177e-05 4.483237833574513177e-05 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00
3.650000000000000355e+00 1.308122819933385181e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 1.273239544735167304e-04 4.244131815783891014e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en17.3_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 9.4134 53.0829 10.1305 0.8001 55.25665 6.5398
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 6.657184366694413313e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.946126982778886827e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.759325543761204358e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.894776950031492220e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.023965736494599810e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.099099734658541081e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.463331394615354668e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.507937519017621071e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.055659256649654338e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.107335532218608307e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.973478506634801022e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.207575533555093728e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.840858525794758549e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.073617855418363121e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.278871221377661271e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.553873623528235726e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.433359361626335016e+01 1.621735022683999006e+01 0.000000000000000000e+00 3.388578352122943471e+01 1.036396905576364524e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.499109353972173508e+01 1.533873513284184575e+01 0.000000000000000000e+00 2.771883280992338783e+01 9.902449640608397274e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.908412471346086647e+01 1.253047811753004304e+01 0.000000000000000000e+00 1.938216367116281447e+01 7.944851784485698509e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.432723349096504606e+01 9.979717276731063791e+00 0.000000000000000000e+00 1.520515927234654008e+01 6.287177294430681407e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.210062523586210403e+01 7.823684085901618346e+00 0.000000000000000000e+00 1.143085403765863006e+01 5.101239449677849258e+00
7.560975609756097615e-01 0.000000000000000000e+00 9.634872658205097196e+00 6.255245165412983255e+00 0.000000000000000000e+00 8.840021554818596528e+00 4.101984033003298613e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.887114263854112295e+00 4.977450032128584390e+00 0.000000000000000000e+00 7.830393539427303651e+00 3.268035032088985048e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.326328436181530179e+00 3.901107516368031103e+00 0.000000000000000000e+00 5.672983135637374552e+00 2.596661552484020863e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.448385821200408152e+00 3.090080755347845543e+00 0.000000000000000000e+00 4.658801990571234342e+00 2.021369077237604284e+00
9.512195121951219079e-01 5.466722952462436780e+00 3.112375710292643483e+00 2.475082998178500748e+00 3.450573026839761082e-01 3.635449653228094213e+00 1.631647702651763732e+00
1.000000000000000000e+00 6.452594984533243760e+00 2.977518421846103269e+00 1.976529322763937335e+00 4.681940538405827135e-01 2.883227075811309881e+00 1.334760887987333833e+00
1.048780487804878092e+00 5.842315170183484341e+00 1.918506797365364447e+00 1.645367674925476420e+00 4.059755749248906698e-01 2.759700632305521317e+00 1.050559016491460440e+00
1.097560975609756184e+00 5.095734902181122017e+00 1.525272184289542476e+00 1.223844393435986611e+00 3.944720694898115609e-01 1.614154738002770761e+00 8.501809485613119888e-01
1.146341463414634276e+00 4.470470518950778072e+00 1.184289032237485717e+00 1.005834520530467291e+00 3.233242827738004865e-01 1.628859921051461379e+00 6.648640180982375858e-01
1.195121951219512368e+00 3.765208391002533350e+00 9.486730828548290972e-01 8.239123349801077412e-01 3.052133832033666061e-01 1.017195944379019723e+00 5.296189297088830239e-01
1.243902439024390238e+00 3.227784888830369958e+00 1.013764716018964673e+00 6.318652524940973070e-01 2.942934052712233850e-01 8.236018650192883372e-01 4.173090978489451541e-01
1.292682926829268331e+00 2.900026780931695303e+00 6.978741557246421756e-01 7.347239303126340548e-01 2.314468718985522033e-01 6.340180394865464475e-01 3.326575541573520423e-01
1.341463414634146423e+00 2.338538092299845328e+00 4.750041491691729401e-01 4.086057197154175924e-01 2.145180028505942194e-01 5.144054149988739333e-01 2.731334662145321057e-01
1.390243902439024515e+00 1.899060793823556192e+00 3.780754991163802758e-01 3.276184958202773556e-01 1.893897751625815418e-01 3.999010865886480359e-01 2.030014318657162864e-01
1.439024390243902385e+00 1.558984171529230744e+00 4.804373850306050131e-01 2.707136563126674722e-01 1.607504039578569743e-01 3.296630287090607236e-01 1.822895977180775950e-01
1.487804878048780477e+00 1.320592314860884908e+00 2.326716117680834861e-01 2.138122728311794563e-01 1.282873636987076904e-01 2.570133166750177556e-01 1.385942117223645242e-01
1.536585365853658569e+00 1.116446410473371120e+00 1.826062976430390394e-01 1.709279879100539801e-01 1.106254431070038818e-01 2.248605455860213098e-01 1.189064263722114656e-01
1.585365853658536661e+00 8.904948004255828220e-01 1.594946776819567147e-01 1.452945063786599267e-01 9.260981284758777743e-02 1.710194543918787669e-01 9.343301118401077521e-02
1.634146341463414753e+00 7.333376374227974503e-01 1.187955061983567845e-01 1.148023799395884864e-01 8.784877769290250216e-02 1.207920693277409335e-01 7.267489790958298057e-02
1.682926829268292845e+00 5.878113338487176431e-01 9.674071754304422455e-02 1.008119701851362682e-01 6.203813549854539366e-02 1.006181010117033064e-01 6.572164979377152771e-02
1.731707317073170715e+00 4.747883362890416015e-01 7.875457324159500228e-02 6.613123255454508853e-02 5.068177081815563451e-02 8.289955078062631599e-02 5.087017888811160016e-02
1.780487804878048808e+00 4.075395599770864630e-01 6.505240278411227040e-02 6.010475524841922546e-02 4.636128987149409908e-02 7.219900478011334610e-02 3.811521064533902187e-02
1.829268292682926900e+00 3.333541663344948280e-01 5.350789186749515397e-02 4.548170808737088400e-02 3.424505079519690048e-02 5.439969006528674184e-02 2.907262124800570266e-02
1.878048780487804992e+00 2.626751055313399363e-01 4.238936888204163089e-02 3.735128815425799165e-02 2.970730360175868542e-02 4.551645347170044098e-02 2.188959212761166020e-02
1.926829268292682862e+00 2.031945260790964936e-01 3.284978171612060183e-02 3.149515154225995817e-02 2.692327470548028581e-02 3.572837083557446614e-02 2.116609646657255372e-02
1.975609756097560954e+00 1.798459698879698587e-01 2.675394593374758392e-02 2.460702434647154060e-02 2.312069401681889763e-02 2.312069401681889763e-02 1.568904236855567930e-02
2.049999999999999822e+00 1.312057823538063106e-01 1.684713300045915380e-02 2.127241678398989963e-02 1.676949644285335300e-02 1.925386628623903390e-02 1.281003200495742060e-02
2.150000000000000355e+00 8.231641707822670573e-02 1.102980768404296721e-02 1.339862544168977931e-02 1.132590990374881916e-02 1.273239544735161287e-02 9.919424360146023717e-03
2.250000000000000000e+00 5.036369754730217474e-02 7.639437268411003283e-03 8.488263631567781811e-03 8.983412343409236459e-03 8.134585980252457063e-03 6.012520072360512044e-03
2.349999999999999645e+00 3.589451908029977351e-02 5.011687569702232350e-03 5.756668154387699181e-03 5.553491631291662851e-03 5.485766123592983497e-03 3.454000892632619335e-03
2.450000000000000178e+00 2.410060566820127273e-02 3.118137660575905599e-03 3.442943666885895856e-03 3.313021264361899754e-03 3.897672075719882216e-03 2.403564446693927468e-03
2.549999999999999822e+00 1.497928876159013850e-02 2.496548126931689895e-03 1.997238501545351829e-03 1.622756282505598497e-03 2.558961830104981936e-03 1.622756282505598497e-03
2.650000000000000355e+00 1.093064137461317864e-02 1.561520196373311327e-03 1.741695603647154967e-03 1.201169381825624048e-03 1.681637134555873754e-03 1.020993974551780408e-03
2.750000000000000000e+00 5.295519015603082635e-02 1.331114069495856764e-03 1.099615970453099141e-03 9.838669209317203301e-04 6.366197723675836792e-04 4.051216733248260023e-04
2.849999999999999645e+00 4.914257891960273870e-03 7.259699158577676914e-04 6.142822364950342338e-04 8.376575952205011491e-04 1.005189114264601336e-03 3.909068777695672101e-04
2.950000000000000178e+00 3.398902174504880250e-03 3.237049690004647909e-04 4.855574535006971864e-04 6.474099380009295818e-04 6.474099380009295818e-04 4.855574535006971864e-04
3.049999999999999822e+00 2.139459890743509573e-03 1.565458456641592364e-04 3.130916913283184728e-04 3.130916913283184728e-04 1.565458456641592364e-04 3.652736398830382092e-04
3.150000000000000355e+00 1.818913635335945005e-03 2.021015150373272349e-04 3.536776513153226339e-04 2.021015150373272349e-04 3.536776513153226339e-04 1.515761362779954261e-04
3.250000000000000000e+00 8.814735309705003371e-04 2.448537586029167663e-04 3.427952620440834946e-04 0.000000000000000000e+00 4.407367654852501686e-04 4.897075172058335056e-05
3.350000000000000089e+00 3.800715058910913340e-04 9.501787647277283350e-05 1.900357529455456670e-04 9.501787647277283350e-05 1.900357529455456670e-04 4.750893823638641675e-05
3.450000000000000178e+00 3.690549405029469598e-04 9.226373512573673996e-05 4.613186756286836998e-05 9.226373512573673996e-05 1.383956026886051099e-04 9.226373512573673996e-05
3.549999999999999822e+00 1.793295133429805271e-04 0.000000000000000000e+00 8.966475667149026354e-05 8.966475667149026354e-05 4.483237833574513177e-05 0.000000000000000000e+00
3.650000000000000355e+00 1.308122819933385181e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.308122819933385181e-04 0.000000000000000000e+00
3.750000000000000000e+00 4.244131815783891014e-05 1.273239544735167304e-04 0.000000000000000000e+00 8.488263631567782028e-05 8.488263631567782028e-05 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 4.133894625763493449e-05 4.133894625763493449e-05 0.000000000000000000e+00
3.950000000000000178e+00 2.014619532808808837e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en17.3_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 10.34285 59.0735 11.4385 0.9809 61.9691 7.6105
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 7.451509021467379057e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.806266344548872382e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 3.114541505915847779e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.268548684687327750e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.246365343720525232e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.356874003730199263e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.638399488098186794e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.721312398723773640e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.188708687774022223e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.255562682670775416e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 8.679693499465959405e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.268904568746860662e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 6.496408889247851448e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.953193172028453262e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.803741397525262613e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.013971088467815918e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.704020114656081830e+01 1.834046693629667502e+01 0.000000000000000000e+00 3.833458253078403288e+01 1.177046221342351906e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.728495359978044021e+01 1.728537550328213257e+01 0.000000000000000000e+00 2.828938978733657095e+01 1.143847510171768889e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.206237397480565221e+01 1.410949600653983005e+01 0.000000000000000000e+00 2.235292182764615276e+01 9.644797509116022738e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.629315307365227739e+01 1.147744280557771113e+01 0.000000000000000000e+00 1.732862986997695032e+01 7.473268897493490215e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.296367062969041228e+01 8.946888540189128491e+00 0.000000000000000000e+00 1.344847058100711656e+01 6.054694729765028427e+00
7.560975609756097615e-01 0.000000000000000000e+00 1.005603154903312380e+01 7.027657475435695744e+00 0.000000000000000000e+00 1.022216492297655499e+01 4.771264196603984153e+00
8.048780487804878536e-01 0.000000000000000000e+00 7.676355668899665474e+00 5.647920131740985283e+00 0.000000000000000000e+00 8.792319504590683010e+00 3.743525616638771591e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.859496358718358167e+00 4.789338521368453172e+00 0.000000000000000000e+00 6.928507598385388988e+00 3.031222074293607793e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.602040240414499550e+00 3.471505254808706198e+00 0.000000000000000000e+00 4.878979734809778535e+00 2.579225003937232863e+00
9.512195121951219079e-01 6.145861580011415803e+00 4.087865738953904149e+00 2.742622457515976997e+00 4.188021536552036239e-01 3.821698276843799036e+00 1.861457238236519318e+00
1.000000000000000000e+00 7.162227087044231055e+00 3.235269852183427552e+00 2.218619906701019051e+00 6.032688540426741630e-01 2.783062912376425668e+00 1.479949984822915177e+00
1.048780487804878092e+00 6.200071423948712912e+00 2.124138870181726979e+00 1.759849676130349705e+00 5.254350544430194114e-01 2.393544883886673524e+00 1.168774126431275207e+00
1.097560975609756184e+00 5.575819598658926068e+00 1.674499749386668013e+00 1.514867871981974146e+00 5.011905871588713257e-01 1.940850144460421589e+00 9.447115575272201360e-01
1.146341463414634276e+00 4.957449258234205125e+00 1.295289446217927853e+00 1.197096772312152169e+00 4.400170256763165089e-01 1.327451104627645595e+00 7.502489519293469300e-01
1.195121951219512368e+00 4.172523567871427197e+00 1.380558210071042069e+00 9.129101551270643045e-01 3.832912254181813361e-01 1.033848910725536197e+00 6.033287807508409539e-01
1.243902439024390238e+00 3.748437660188105092e+00 7.895036986331394058e-01 7.186844299849840523e-01 3.504242330145762030e-01 1.074092241163689732e+00 4.975709356501878955e-01
1.292682926829268331e+00 3.013100061859232515e+00 8.621837670724692426e-01 5.704143189648069878e-01 3.195329769068343539e-01 8.611741842070448349e-01 3.780887831014516642e-01
1.341463414634146423e+00 2.503682904018159849e+00 5.944240351098099007e-01 4.538442101124816608e-01 2.512438740869204490e-01 4.998123535804661621e-01 3.047517659544156099e-01
1.390243902439024515e+00 2.210251428105567406e+00 5.632409670262648049e-01 3.590661164792438020e-01 2.206027120852870615e-01 4.163289481269140668e-01 2.360918386785093304e-01
1.439024390243902385e+00 1.747395434842318407e+00 4.119654217086405334e-01 2.897588381638098731e-01 1.999744094369955705e-01 3.373717927916659587e-01 1.870508931808632092e-01
1.487804878048780477e+00 1.436599178786724718e+00 2.574519059526201858e-01 2.228033530220290548e-01 1.611815595188891281e-01 2.609606201734395725e-01 1.587693184920758172e-01
1.536585365853658569e+00 1.177385953989129597e+00 1.970449351310932795e-01 1.868529557277608666e-01 1.303724032009604128e-01 2.017162590242873033e-01 1.257010793077663890e-01
1.585365853658536661e+00 1.190138994883555679e+00 1.660802643733407524e-01 1.477641013879289478e-01 1.057809862303558113e-01 1.603178760183797125e-01 9.898959995486604491e-02
1.634146341463414753e+00 7.836510282832779284e-01 1.333704170428610669e-01 1.257834771512013061e-01 9.343915445517811391e-02 1.231879450830019040e-01 8.665083981527200996e-02
1.682926829268292845e+00 6.508188152144277483e-01 1.008119701851362682e-01 9.654684836961126282e-02 7.560897763885220113e-02 1.019751852257339969e-01 6.610938814063743729e-02
1.731707317073170715e+00 5.392238962139829228e-01 8.572567182996584934e-02 7.743571675190322190e-02 6.820372132406074539e-02 8.176910236089049433e-02 5.614560484687872860e-02
1.780487804878048808e+00 4.207332867389345643e-01 6.376967934893260082e-02 5.955501663334222123e-02 4.929322915190479520e-02 6.780109585949729845e-02 3.756547203026201764e-02
1.829268292682926900e+00 3.631402261407338239e-01 4.922726051809554748e-02 5.029741835544544737e-02 4.013091890062137068e-02 5.243773403014525408e-02 3.210473512049709377e-02
1.878048780487804992e+00 2.814376130692927691e-01 4.308427656863247912e-02 4.273682272533705501e-02 3.561401893778087802e-02 4.673254192323442191e-02 2.883866899352012514e-02
1.926829268292682862e+00 2.248686088608667921e-01 3.301911048785317881e-02 3.522038452037672823e-02 2.709260347721286627e-02 3.471239820517898339e-02 2.556864453161964215e-02
1.975609756097560954e+00 1.829837783616810043e-01 2.427672871765984217e-02 2.609335467612418358e-02 2.163436368716625466e-02 2.691909374815343314e-02 1.915714647107851637e-02
2.049999999999999822e+00 1.364074317133950887e-01 1.762349857651717908e-02 2.003023186229705918e-02 1.420749004186186784e-02 2.010786841990285997e-02 1.358639758101544762e-02
2.150000000000000355e+00 8.927481924131422386e-02 1.243629322764576266e-02 1.273239544735161287e-02 1.280642100227807716e-02 1.184408878823405877e-02 9.845398805219561164e-03
2.250000000000000000e+00 5.849828352755463007e-02 7.922379389463262214e-03 8.912676813146171509e-03 7.497966207884874251e-03 7.993114919726327164e-03 5.800313481571317195e-03
2.349999999999999645e+00 3.684267618808127753e-02 5.282589600496947167e-03 6.433923231374487524e-03 5.011687569702232350e-03 6.704825262169202341e-03 3.792628431126013507e-03
2.450000000000000178e+00 2.708882092625318136e-02 5.131934899697845193e-03 3.962633276981880268e-03 2.923254056789911879e-03 3.897672075719882216e-03 2.468525647955925519e-03
2.549999999999999822e+00 1.454239283937709334e-02 2.309307017411812903e-03 2.184479611065228821e-03 2.122065907891936345e-03 2.621375533278274411e-03 1.435515172985721722e-03
2.650000000000000355e+00 1.002976433824396066e-02 1.681637134555873754e-03 1.621578665464592540e-03 1.621578665464592540e-03 1.621578665464592540e-03 1.141110912734342835e-03
2.750000000000000000e+00 6.887068446522042094e-03 1.215365019974477953e-03 5.787452476068942735e-04 9.259923961710308160e-04 1.041741445692409736e-03 5.208707228462048679e-04
2.849999999999999645e+00 4.299975655465239528e-03 3.909068777695672101e-04 1.116876793627334793e-03 6.142822364950342338e-04 5.025945571323006678e-04 5.584383968136673966e-04
2.950000000000000178e+00 3.668656315338600891e-03 8.092624225011620315e-04 3.237049690004647909e-04 3.237049690004647909e-04 8.092624225011620315e-04 1.079016563334882591e-04
3.049999999999999822e+00 2.087277942188789891e-03 4.696375369924776820e-04 2.609097427735987363e-04 1.043638971094394864e-04 2.609097427735987363e-04 2.609097427735987363e-04
3.150000000000000355e+00 1.818913635335945005e-03 2.021015150373272349e-04 1.010507575186636174e-04 1.515761362779954261e-04 1.010507575186636174e-04 2.021015150373272349e-04
3.250000000000000000e+00 1.126327289573417212e-03 9.794150344116670111e-05 9.794150344116670111e-05 2.448537586029167663e-04 4.897075172058335056e-05 9.794150344116670111e-05
3.350000000000000089e+00 2.375446911819320973e-04 1.425268147091592638e-04 1.900357529455456670e-04 9.501787647277283350e-05 3.800715058910913340e-04 4.750893823638641675e-05
3.450000000000000178e+00 4.151868080658153298e-04 1.383956026886051099e-04 1.383956026886051099e-04 1.383956026886051099e-04 1.845274702514734799e-04 4.613186756286836998e-05
3.549999999999999822e+00 1.793295133429805271e-04 8.966475667149026354e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.483237833574513177e-05
3.650000000000000355e+00 8.720818799555900302e-05 0.000000000000000000e+00 4.360409399777950151e-05 8.720818799555900302e-05 0.000000000000000000e+00 4.360409399777950151e-05
3.750000000000000000e+00 1.273239544735167304e-04 0.000000000000000000e+00 1.273239544735167304e-04 4.244131815783891014e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 4.133894625763493449e-05 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 8.058478131235235348e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en17.3_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 10.569 62.32455 12.11855 0.77235 64.9191 7.8256
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 7.759446939164814694e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.089858171446597623e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 3.218652575520888490e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.395075738992572383e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.360842505710371881e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.470503957432144091e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.714587429586790677e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.806973669249827026e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.271162291145991219e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.325493381349909612e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 9.269796366944652277e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.763763388701413248e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 6.886072242965256862e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.161716574159133586e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 5.218357154377472540e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.414857846748761006e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.921364075432145313e+01 1.940489178523220204e+01 0.000000000000000000e+00 4.022455771138948677e+01 1.231700710892721951e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.937350620517364774e+01 1.860504296684024794e+01 0.000000000000000000e+00 3.051869141264210228e+01 1.196773794518965062e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.353009544873104630e+01 1.521978476279035597e+01 0.000000000000000000e+00 2.290137771928797861e+01 9.635701167498549324e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.767345850645636318e+01 1.202837591443562459e+01 0.000000000000000000e+00 1.850233538695932012e+01 7.660051075586506109e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.304208736777208699e+01 9.624501412200769934e+00 0.000000000000000000e+00 1.423494433647331903e+01 6.185696809854412948e+00
7.560975609756097615e-01 0.000000000000000000e+00 1.013413581054938639e+01 7.551085482171757235e+00 0.000000000000000000e+00 1.082844385905583628e+01 4.952932119799269728e+00
8.048780487804878536e-01 0.000000000000000000e+00 8.309532389331691249e+00 6.063822382165606761e+00 0.000000000000000000e+00 8.487486666072831198e+00 3.917020902390952575e+00
8.536585365853659457e-01 0.000000000000000000e+00 6.743140972987280435e+00 4.751882997061206204e+00 0.000000000000000000e+00 6.941502372124637610e+00 3.101928931404226653e+00
9.024390243902439268e-01 0.000000000000000000e+00 5.213765598791538558e+00 3.728560059658632575e+00 0.000000000000000000e+00 4.928510688768202641e+00 2.466063043433678992e+00
9.512195121951219079e-01 6.305013258386529706e+00 4.216490479019998183e+00 3.170342593149096722e+00 3.296223338760447819e-01 3.819640281002741666e+00 1.937603084355647320e+00
1.000000000000000000e+00 7.420957320281570624e+00 3.209494709149694813e+00 2.324656887535994532e+00 4.221903175398704078e-01 3.169037522615735014e+00 1.574893866124385200e+00
1.048780487804878092e+00 6.659243798346520471e+00 2.271596665211916832e+00 1.846955546612318644e+00 4.156194391568229229e-01 2.641485522365706107e+00 1.256502181702401133e+00
1.097560975609756184e+00 5.828793020765806077e+00 1.782407331319449950e+00 1.487519393916365340e+00 3.968501980172557952e-01 1.846616801560444054e+00 9.809780175707445427e-01
1.146341463414634276e+00 5.086665124765283430e+00 1.377258982695792833e+00 1.197950621650463177e+00 3.549167082913109450e-01 1.441866915961332207e+00 7.866798570306202665e-01
1.195121951219512368e+00 4.273533363743739599e+00 1.094181788800620225e+00 8.888862036763520713e-01 3.213203506532759102e-01 1.315311341926494126e+00 6.109727653033403261e-01
1.243902439024390238e+00 3.698601878546810440e+00 8.828802158136702660e-01 7.622251655242203716e-01 2.803918451291780856e-01 8.899621426784857237e-01 4.952102933619160208e-01
1.292682926829268331e+00 3.117591888430661484e+00 7.120083158405842161e-01 5.734430675610802108e-01 2.364947862256743805e-01 8.677364728323037069e-01 4.053475204679115040e-01
1.341463414634146423e+00 2.620913830746035789e+00 5.511312862352001352e-01 4.798685029753088638e-01 2.154908736118213985e-01 5.657243476536079063e-01 3.101025551411651371e-01
1.390243902439024515e+00 2.190068626787126327e+00 5.705161628503541138e-01 3.740858755999442176e-01 1.783596395583171845e-01 4.482459362584024221e-01 2.504075465904269104e-01
1.439024390243902385e+00 1.803397338618891954e+00 3.292095719983192392e-01 2.965606888249321949e-01 1.410250370406023190e-01 3.552833328659547041e-01 1.936260154866147609e-01
1.487804878048780477e+00 1.449756857114797404e+00 2.842058518863677663e-01 2.342066742396919643e-01 1.309188993643221888e-01 2.800392537491447897e-01 1.640323898233048694e-01
1.536585365853658569e+00 1.188002599200934206e+00 2.208262204055355671e-01 1.930106099506075368e-01 1.161460986171422710e-01 2.161548965123415433e-01 1.293107386797799629e-01
1.585365853658536661e+00 9.853684086983338641e-01 3.342185245877389854e-01 1.516742934859381942e-01 9.240401326348202105e-02 1.697846568872442563e-01 9.919539953897178741e-02
1.634146341463414753e+00 8.106046305299638988e-01 1.271810713417702021e-01 1.235872577088787394e-01 7.527042997778236877e-02 1.361656054239988589e-01 8.365599512119578640e-02
1.682926829268292845e+00 6.589613204986118911e-01 1.048832228272283118e-01 9.635297919617831497e-02 5.835462120331925961e-02 1.072096529084237554e-01 6.300748136571016067e-02
1.731707317073170715e+00 5.444993221727500998e-01 7.630526833216740024e-02 7.800094096177112579e-02 4.521793678943253347e-02 8.459522341023002767e-02 5.087017888811160016e-02
1.780487804878048808e+00 4.352097369359623769e-01 6.395292555395826195e-02 6.633512621929195385e-02 3.921468787549303031e-02 6.926706549970264304e-02 4.141364233580105414e-02
1.829268292682926900e+00 3.517252092090015214e-01 4.904890087853722852e-02 5.600492682131159861e-02 3.014277908535560602e-02 7.170057510244351451e-02 3.406669115563858152e-02
1.878048780487804992e+00 2.774418938713954508e-01 3.926228429238282081e-02 4.134700735215535855e-02 2.658021901209987534e-02 4.395291117687103594e-02 2.727512669869072010e-02
1.926829268292682862e+00 2.335043762192283989e-01 3.115649399879479725e-02 2.997119259666673405e-02 2.099676769483997327e-02 3.386575434651608457e-02 2.150475401003771464e-02
1.975609756097560954e+00 2.003242988742951758e-01 2.691909374815343314e-02 2.890086752102362377e-02 1.767081614142587340e-02 2.592820686171833436e-02 1.866170302786096871e-02
2.049999999999999822e+00 1.385812553263575664e-01 1.700240611567075885e-02 2.003023186229705918e-02 1.327585135059223750e-02 1.894332005581582379e-02 1.117966429523556751e-02
2.150000000000000355e+00 8.542549038513815030e-02 1.073370546433711527e-02 1.302849766705746481e-02 8.512938816543230008e-03 1.206616545301344816e-02 7.254504382793361406e-03
2.250000000000000000e+00 5.298091216703557094e-02 8.912676813146171509e-03 8.276057040778586962e-03 6.719875374991160673e-03 7.993114919726327164e-03 4.739280527625344686e-03
2.349999999999999645e+00 3.738448024967070543e-02 5.621217138990341339e-03 5.147138585099590193e-03 3.657177415728656098e-03 4.876236554304874508e-03 3.521726400331298256e-03
2.450000000000000178e+00 2.306122644800930391e-02 3.637827270671890011e-03 3.572866069409891959e-03 1.688991232811948903e-03 3.053176459313907548e-03 1.688991232811948903e-03
2.549999999999999822e+00 1.604032171553610581e-02 1.747583688852182796e-03 1.872411095198767313e-03 1.747583688852182796e-03 2.059652204718644304e-03 1.310687766639137206e-03
2.650000000000000355e+00 9.369121178239868397e-03 1.501461727282030114e-03 1.621578665464592540e-03 9.609355054604993033e-04 1.441403258190748901e-03 1.261227850916905261e-03
2.750000000000000000e+00 5.498079852265495490e-03 6.366197723675836792e-04 9.259923961710308160e-04 8.681178714103414103e-04 7.523688218889625990e-04 8.102433466496520046e-04
2.849999999999999645e+00 3.574005739607471512e-03 1.005189114264601336e-03 8.376575952205011491e-04 7.259699158577676914e-04 6.142822364950342338e-04 6.701260761764009626e-04
2.950000000000000178e+00 2.859393892837438968e-03 4.316066253339530365e-04 4.316066253339530365e-04 1.079016563334882591e-04 8.092624225011620315e-04 1.618524845002323955e-04
3.049999999999999822e+00 1.461094559532152837e-03 3.130916913283184728e-04 2.087277942188789728e-04 2.087277942188789728e-04 0.000000000000000000e+00 1.565458456641592364e-04
3.150000000000000355e+00 1.313659847742626972e-03 3.536776513153226339e-04 1.010507575186636174e-04 5.052537875933180871e-05 1.010507575186636174e-04 2.021015150373272349e-04
3.250000000000000000e+00 7.345612758087502990e-04 4.897075172058335056e-05 1.958830068823334022e-04 4.897075172058335056e-05 4.897075172058335056e-05 0.000000000000000000e+00
3.350000000000000089e+00 4.750893823638641946e-04 9.501787647277283350e-05 4.750893823638641675e-05 0.000000000000000000e+00 0.000000000000000000e+00 9.501787647277283350e-05
3.450000000000000178e+00 1.845274702514734799e-04 4.613186756286836998e-05 4.613186756286836998e-05 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00
3.549999999999999822e+00 3.586590266859610542e-04 4.483237833574513177e-05 4.483237833574513177e-05 1.344971350072353953e-04 8.966475667149026354e-05 0.000000000000000000e+00
3.650000000000000355e+00 1.744163759911180060e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 1.273239544735167304e-04 4.244131815783891014e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05
3.850000000000000089e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en2.69_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 21.35735 2.39785 0.425 0.0 3.8442 0.0199 0.52265 0.01575
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 2.087244554636366800e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.410313160901034024e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 4.968056440274114038e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.258339575839649171e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.591067840548652157e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.597538535979961694e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 3.938842598338968060e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.428068271597240368e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 3.077688030055358936e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.161997289695528224e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.480012006361572574e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.119679092271805132e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 1.984009605089258699e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.227988167547970022e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.557969647785880873e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.501940533575717396e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.277230354933192125e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.911978067282655047e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 9.375435588477598614e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.495208690586777678e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 7.376877818583150948e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.205479520239929236e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 5.865801922542603464e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.697841151497764045e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.706428800042563587e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.026079127797298263e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.795864749423972562e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.460965271476124094e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 3.015507176426150071e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.233758688323063346e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.336750722297039840e+00 3.524227587987497579e+00 0.000000000000000000e+00 3.521044003897174868e+00 1.082418590709800510e-01 4.151393653781117798e+00 9.550752270968827784e-02
5.308641975308641126e-01 0.000000000000000000e+00 1.845590330315588945e+00 3.053723474173490882e+00 0.000000000000000000e+00 2.895876932764920753e+00 1.274914372915373906e-01 3.560653712927937420e+00 6.981673946917524298e-02
5.555555555555555802e-01 0.000000000000000000e+00 1.398088639843600101e+00 2.456807215658774357e+00 0.000000000000000000e+00 2.076828767900451567e+00 7.831616862194440420e-02 3.054330576255831708e+00 1.102227558382921219e-01
5.802469135802468259e-01 0.000000000000000000e+00 1.130307823728062822e+00 2.174523405353988359e+00 0.000000000000000000e+00 1.788496900444404236e+00 1.027552567025511732e-01 2.557772741163503394e+00 7.498356570186166803e-02
6.049382716049382935e-01 0.000000000000000000e+00 1.049543212144425031e+00 1.739471364290125832e+00 0.000000000000000000e+00 1.379856304291401381e+00 7.991445777749428547e-02 2.045810119103853797e+00 5.061248992574638589e-02
6.296296296296295392e-01 0.000000000000000000e+00 7.678055747249452612e-01 1.392287442167900791e+00 0.000000000000000000e+00 1.146589658255918298e+00 7.678055747249452889e-02 1.684053560563379959e+00 5.886509406224579855e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.526347385162034609e-01 1.209221345703607176e+00 0.000000000000000000e+00 9.974229022606128092e-01 4.432990676713834816e-02 1.489977421895483323e+00 6.403208755253315954e-02
6.790123456790122525e-01 0.000000000000000000e+00 4.841363151174745139e-01 1.008617323161405288e+00 0.000000000000000000e+00 7.855349034504121031e-01 5.458399631226428655e-02 1.317135563187246783e+00 2.610538954064813705e-02
7.037037037037037202e-01 0.000000000000000000e+00 4.350898256774688999e-01 8.198008294343888114e-01 0.000000000000000000e+00 6.068358094975224715e-01 3.205925031307665929e-02 1.032765849371255262e+00 3.892908966587879660e-02
7.283950617283949658e-01 0.000000000000000000e+00 3.628206681920588261e-01 7.300659786791426908e-01 0.000000000000000000e+00 5.110461850753998947e-01 1.769856918010042843e-02 8.251957880221825192e-01 2.876017491766319836e-02
7.530864197530864335e-01 0.000000000000000000e+00 2.803119696577791586e-01 5.007099305337429085e-01 0.000000000000000000e+00 4.429357077798495301e-01 4.279572055843956779e-02 8.666133413084012860e-01 2.995700439090769746e-02
7.777777777777776791e-01 0.000000000000000000e+00 2.424071885917326585e-01 4.703113829942163759e-01 0.000000000000000000e+00 3.957245557352216947e-01 4.972455150599644491e-02 5.925509054464576097e-01 2.693413206574807317e-02
8.024691358024691468e-01 0.000000000000000000e+00 2.048269025497007623e-01 4.297348739768231396e-01 0.000000000000000000e+00 3.072403538245511156e-01 2.409728265290596999e-02 5.160834701497362120e-01 1.204864132645298500e-02
8.271604938271603924e-01 0.000000000000000000e+00 1.909200130584714772e-01 3.233951241602679993e-01 0.000000000000000000e+00 2.513130784137022622e-01 2.922245097833747057e-02 4.324922744793945339e-01 5.844490195667494288e-03
8.518518518518518601e-01 0.000000000000000000e+00 1.626857609054883358e-01 2.459203362524823855e-01 0.000000000000000000e+00 1.891694894249864589e-01 1.702525404824878005e-02 3.442884707534753508e-01 1.135016936549918670e-02
8.765432098765431057e-01 0.000000000000000000e+00 1.305269477032406922e-01 2.684075262630019609e-01 0.000000000000000000e+00 1.764871405564944484e-01 1.838407714130150736e-02 3.364286116858175579e-01 7.353630856520602596e-03
9.012345679012345734e-01 0.000000000000000000e+00 1.037063420107939560e-01 1.877442398471269869e-01 0.000000000000000000e+00 1.323149880827371172e-01 1.072824227697868546e-02 2.413854512320204315e-01 1.788040379496447577e-03
9.259259259259258190e-01 1.026811988598826719e+00 7.309509071381478651e-02 1.757762895736974529e-01 0.000000000000000000e+00 1.113829953734320477e-01 1.044215581625925447e-02 2.158045535360245959e-01 8.701796513549379594e-03
9.506172839506172867e-01 9.086201199794030003e+01 6.441589626913175881e-02 1.406978786931035730e-01 0.000000000000000000e+00 1.000141547336519388e-01 8.475775824885758286e-03 1.881622233124638222e-01 1.864670681474866684e-02
9.753086419753085323e-01 8.105393004402378665e+01 4.626271564165493344e-02 9.417767112765468296e-02 0.000000000000000000e+00 8.922095159462022085e-02 9.913439066068913813e-03 1.619195047457922532e-01 3.304479688689637793e-03
1.000000000000000000e+00 6.771447986960311027e+01 4.512042636655212713e-02 9.668662792832599662e-02 0.000000000000000000e+00 6.445775195221732645e-02 3.222887597610866409e-03 1.208582849104074819e-01 1.128010659163803178e-02
1.024691358024691468e+00 5.839115142435357342e+01 3.931534569374735971e-02 9.278421583724376365e-02 0.000000000000000000e+00 5.504148397124630082e-02 3.145227655499788569e-03 1.069377402869928217e-01 1.572613827749894284e-03
1.049382716049382491e+00 5.036651009080718921e+01 1.996294494284866702e-02 7.831616862194477890e-02 0.000000000000000000e+00 4.913955678239672470e-02 6.142444597799590587e-03 9.520789126589364326e-02 1.535611149449897647e-03
1.074074074074073959e+00 4.268981344767808395e+01 2.250464615573104926e-02 7.951641641691636897e-02 0.000000000000000000e+00 4.200867282403129149e-02 1.500309743715403299e-03 7.651579692948556888e-02 6.001238974861613194e-03
1.098765432098765427e+00 3.620436214609196668e+01 2.346551868822293815e-02 6.306358147459914520e-02 0.000000000000000000e+00 4.106465770439014090e-02 1.466594918013933635e-03 6.306358147459914520e-02 1.466594918013933635e-03
1.123456790123456894e+00 3.203360794567567638e+01 2.008106887742172955e-02 4.876831013088134270e-02 0.000000000000000000e+00 2.294979300276768844e-02 0.000000000000000000e+00 6.741501694563008240e-02 1.434362062672980527e-03
1.148148148148147918e+00 2.673416451453054066e+01 1.543867123371671195e-02 5.052656040125469428e-02 0.000000000000000000e+00 2.245624906722430703e-02 1.403515566701519189e-03 3.929843586764254076e-02 1.403515566701519189e-03
1.172839506172839386e+00 2.260039750284838078e+01 1.099174296448337564e-02 1.511364657616464172e-02 0.000000000000000000e+00 1.786158231728548346e-02 2.747935741120843909e-03 3.572316463457096691e-02 0.000000000000000000e+00
1.197530864197530853e+00 1.973648187591156855e+01 8.073831816695263563e-03 2.960404999454929742e-02 0.000000000000000000e+00 1.480202499727464871e-02 0.000000000000000000e+00 4.440607499182394613e-02 2.691277272231754232e-03
1.222222222222222321e+00 1.579112376405778129e+01 6.592270086022284682e-03 2.636908034408913873e-02 0.000000000000000000e+00 9.229178120431199076e-03 0.000000000000000000e+00 3.823516649892925306e-02 0.000000000000000000e+00
1.246913580246913344e+00 1.318322171802736875e+01 6.461730084318874530e-03 1.550815220236529887e-02 0.000000000000000000e+00 7.754076101182649436e-03 0.000000000000000000e+00 4.523211059023212605e-02 1.292346016863774906e-03
1.271604938271604812e+00 1.120250696792856537e+01 8.870763436142530337e-03 1.393977111393826171e-02 0.000000000000000000e+00 1.013801535559146275e-02 0.000000000000000000e+00 2.787954222787652342e-02 2.534503838897865687e-03
1.296296296296296280e+00 9.631645626711467401e+00 3.729341362949716455e-03 1.243113787649905572e-02 0.000000000000000000e+00 9.944910301199243879e-03 2.486227575299810970e-03 1.118802408884914980e-02 0.000000000000000000e+00
1.320987654320987748e+00 8.192700754906244498e+00 3.659634047754427300e-03 1.219878015918142433e-02 0.000000000000000000e+00 7.319268095508854599e-03 0.000000000000000000e+00 7.319268095508854599e-03 1.219878015918142433e-03
1.345679012345678771e+00 7.980106233893576650e+00 3.592484799171778188e-03 1.077745439751533370e-02 0.000000000000000000e+00 2.394989866114518792e-03 0.000000000000000000e+00 1.317244426362985249e-02 0.000000000000000000e+00
1.370370370370370239e+00 5.826675908734726406e+00 1.175918447776937679e-03 8.231429134438562889e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.407347582215501436e-03 0.000000000000000000e+00
1.395061728395061706e+00 4.962334224186896847e+00 3.465317195661240558e-03 5.775528659435400641e-03 0.000000000000000000e+00 4.620422927548321033e-03 1.155105731887080258e-03 2.310211463774160517e-03 1.155105731887080258e-03
1.419753086419753174e+00 4.248368393506365415e+00 2.270033873099847922e-03 3.405050809649771883e-03 0.000000000000000000e+00 2.270033873099847922e-03 1.135016936549923961e-03 5.675084682749620239e-03 0.000000000000000000e+00
1.444444444444444198e+00 3.494105984671381560e+00 3.346844812903622315e-03 2.231229875269081543e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.115614937634540772e-03 3.346844812903622315e-03 0.000000000000000000e+00
1.469135802469135665e+00 2.877077175005031684e+00 0.000000000000000000e+00 5.484325533749583557e-03 0.000000000000000000e+00 3.290595320249750221e-03 1.096865106749916668e-03 4.387460426999666672e-03 0.000000000000000000e+00
1.493827160493827133e+00 2.441177542582084747e+00 0.000000000000000000e+00 4.314940419941820648e-03 0.000000000000000000e+00 2.157470209970910324e-03 1.078735104985455162e-03 4.314940419941820648e-03 0.000000000000000000e+00
1.518518518518518601e+00 2.153164039755093739e+00 0.000000000000000000e+00 2.122389393548638255e-03 0.000000000000000000e+00 1.061194696774319128e-03 0.000000000000000000e+00 2.122389393548638255e-03 0.000000000000000000e+00
1.543209876543209624e+00 1.701027182468640264e+00 0.000000000000000000e+00 4.176862326503720697e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.044215581625930174e-03 2.088431163251860349e-03 0.000000000000000000e+00
1.567901234567901092e+00 1.460462934537828161e+00 1.027771241757796097e-03 3.083313725273388074e-03 0.000000000000000000e+00 3.083313725273388074e-03 0.000000000000000000e+00 1.027771241757796097e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.279973556934873580e+00 2.023673607802171578e-03 1.011836803901085789e-03 0.000000000000000000e+00 1.011836803901085789e-03 0.000000000000000000e+00 1.011836803901085789e-03 0.000000000000000000e+00
1.617283950617284027e+00 1.046208359453460579e+00 0.000000000000000000e+00 1.992777827530400805e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.963889137652004024e-04 2.989166741295601424e-03 0.000000000000000000e+00
1.641975308641975051e+00 8.057340155215119148e-01 0.000000000000000000e+00 1.962811243657763306e-03 0.000000000000000000e+00 2.944216865486645393e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.666666666666666519e+00 6.913093896875309730e-01 0.000000000000000000e+00 2.900598837849780332e-03 0.000000000000000000e+00 1.933732558566520149e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.691358024691357986e+00 5.840366346137676468e-01 9.527514430893435898e-04 1.905502886178687180e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.905502886178687180e-03 0.000000000000000000e+00
1.716049382716049454e+00 5.174125768668051961e-01 0.000000000000000000e+00 1.878085578463902904e-03 0.000000000000000000e+00 9.390427892319514521e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740740740740740478e+00 4.249068723105513534e-01 0.000000000000000000e+00 9.257230333563210012e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.765432098765431945e+00 3.505059294968125849e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.127758580646161066e-04 0.000000000000000000e+00
1.790123456790123413e+00 2.844587274084405260e-01 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00
1.814814814814814881e+00 2.539503880484830223e-01 0.000000000000000000e+00 8.879384197499405433e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.839506172839505904e+00 1.857161940475647588e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.864197530864197372e+00 1.676968732081362545e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.888888888888888840e+00 1.510017630292385393e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913580246913580307e+00 1.246321823230948644e-01 0.000000000000000000e+00 8.421093400209113400e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.938271604938271331e+00 1.014285835655760054e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 8.537611673671048618e-02 8.209241993914470409e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.641848398782894082e-03 0.000000000000000000e+00
1.987654320987654266e+00 6.891174257624477217e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.049999999999999822e+00 5.376331614201827064e-02 0.000000000000000000e+00 1.940913940145063744e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.822741820435191774e-04 0.000000000000000000e+00
2.150000000000000355e+00 2.720439143547510180e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.250000000000000000e+00 1.255555662169401121e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.768388256576621301e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.349999999999999645e+00 7.111178308361275867e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.450000000000000178e+00 2.273642044169930931e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 1.560342579332306022e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 6.005846909128119155e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 7.234315595086177877e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 4.188287976102505203e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en2.69_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 21.6331 2.30435 0.5027 0.0 3.7484 0.0224 0.61295 0.01815
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 1.912813088160217845e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.375901511051997517e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 4.861626775223778907e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.269384163722230596e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.338715741655720137e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.514001289449888077e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 3.655522341265463382e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.087162596419364746e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 3.041964865420787945e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.030783358057007604e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.414126975616127169e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.971126994647640629e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 1.898315826379739590e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.117891524702627848e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.488007203816943758e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.410571670183448845e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.185378058401281898e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.877170881228457588e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 9.249409570005504122e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.453800141660232370e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 7.216877043979178730e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.116215930197713035e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 5.664078457910322051e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.460519428400962383e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.512503049169177771e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.992515055530750701e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.450144725777551269e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.626769772612672860e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.690863229574500082e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.330817187897268106e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.288996960942196068e+00 4.008132369716585153e+00 0.000000000000000000e+00 3.371415551651996356e+00 1.305269477032406644e-01 4.889985162736040003e+00 1.114254431613029978e-01
5.308641975308641126e-01 0.000000000000000000e+00 1.781844611669820333e+00 3.454410848518322918e+00 0.000000000000000000e+00 2.637858547770143058e+00 1.092783748213177752e-01 4.213288451444141103e+00 8.802980193939487219e-02
5.555555555555555802e-01 0.000000000000000000e+00 1.514112593357591630e+00 2.770071890146551752e+00 0.000000000000000000e+00 2.129039546981747577e+00 1.160239535139917094e-01 3.448812018203403440e+00 9.862036048689294676e-02
5.802469135802468259e-01 0.000000000000000000e+00 1.194182713029648735e+00 2.441131638960607475e+00 0.000000000000000000e+00 1.682964474641784003e+00 1.083095949026890714e-01 3.127092406677638436e+00 7.220639660179271890e-02
6.049382716049382935e-01 0.000000000000000000e+00 9.136886339226847342e-01 2.205639034658842590e+00 0.000000000000000000e+00 1.379856304291401381e+00 1.038887951107425739e-01 2.519969235250319795e+00 6.393156622199543115e-02
6.296296296296295392e-01 0.000000000000000000e+00 7.550088151461961106e-01 1.653341337574382175e+00 0.000000000000000000e+00 1.046774933541675390e+00 7.422120555674470432e-02 2.003972550032107058e+00 6.910250172524506906e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.526347385162034609e-01 1.453035832922868087e+00 0.000000000000000000e+00 1.068843307607669102e+00 7.388317794523058257e-02 1.746105772105615905e+00 4.925545196348705274e-02
6.790123456790122525e-01 0.000000000000000000e+00 5.410935286607068129e-01 1.234072960103366423e+00 0.000000000000000000e+00 7.570562966787959258e-01 6.645008246710434885e-02 1.466648248738231741e+00 5.933043077420031147e-02
7.037037037037037202e-01 0.000000000000000000e+00 4.602792366377434496e-01 9.755171880979039978e-01 0.000000000000000000e+00 6.137056488503245255e-01 5.724866127335117433e-02 1.215961565445978998e+00 2.747935741120856312e-02
7.283950617283949658e-01 0.000000000000000000e+00 3.606083470445462513e-01 7.765247227769063176e-01 0.000000000000000000e+00 5.464433234356007585e-01 3.982178065522596483e-02 9.468734511353730232e-01 3.097249606517575235e-02
7.530864197530864335e-01 0.000000000000000000e+00 2.824517556857011336e-01 6.654734546837353104e-01 0.000000000000000000e+00 4.172582754447857756e-01 3.637636247467363609e-02 8.452154810291814258e-01 2.353764630714176229e-02
7.777777777777776791e-01 0.000000000000000000e+00 2.734850332829804609e-01 5.884071928209578806e-01 0.000000000000000000e+00 3.418562916037255484e-01 3.107784469124777807e-02 6.899281521457006905e-01 1.864670681474866684e-02
8.024691358024691468e-01 0.000000000000000000e+00 1.847458336722791195e-01 4.960024012723145415e-01 0.000000000000000000e+00 3.333457433651992319e-01 1.606485510193731217e-02 6.486185247407190158e-01 2.610538954064813358e-02
8.271604938271603924e-01 0.000000000000000000e+00 2.084534836454739470e-01 4.324922744793945339e-01 0.000000000000000000e+00 2.649502222035930443e-01 2.532612418122580714e-02 5.104188104216278443e-01 1.363714378989081856e-02
8.518518518518518601e-01 0.000000000000000000e+00 1.380937272802401083e-01 3.650971145902238701e-01 0.000000000000000000e+00 2.213283026272341580e-01 1.513355915399891560e-02 4.407649103602184204e-01 2.459203362524823785e-02
8.765432098765431057e-01 0.000000000000000000e+00 1.268501322749803761e-01 3.051756805456050103e-01 0.000000000000000000e+00 1.709719174141040021e-01 1.286885399891105411e-02 3.787119891108109981e-01 5.515223142390451513e-03
9.012345679012345734e-01 0.000000000000000000e+00 1.126465439082761921e-01 2.592658550269849038e-01 0.000000000000000000e+00 1.197987054262619894e-01 1.430432303597158061e-02 2.717821376834600455e-01 1.966844417446092508e-02
9.259259259259258190e-01 1.082503486285542715e+00 7.831616862194440420e-02 1.931798826007962155e-01 0.000000000000000000e+00 9.223904304362341711e-02 1.218251511896913108e-02 2.680153326173208561e-01 1.392287442167900596e-02
9.506172839506172867e-01 9.501175184180436872e+01 6.950136176406321309e-02 1.712106716626922986e-01 0.000000000000000000e+00 9.662384440369763128e-02 1.525639648479436283e-02 2.203701714470296946e-01 1.356124131981721256e-02
9.753086419753085323e-01 8.115802115421750784e+01 5.617615470772384378e-02 1.718329438118611774e-01 0.000000000000000000e+00 6.113287424075830589e-02 6.608959377379275586e-03 1.767896633448956256e-01 4.956719533034456907e-03
1.000000000000000000e+00 7.206376668257897222e+01 3.706320737252496306e-02 1.289155039044346529e-01 0.000000000000000000e+00 7.573785854385535476e-02 6.445775195221732819e-03 1.289155039044346529e-01 6.445775195221732819e-03
1.024691358024691468e+00 6.016977766353871004e+01 4.403318717699704343e-02 1.179460370812420722e-01 0.000000000000000000e+00 5.189625631574651399e-02 3.145227655499788569e-03 1.258091062199915566e-01 9.435682966499365706e-03
1.049382716049382491e+00 5.052160681690163102e+01 3.531905643734764566e-02 9.060105781754396181e-02 0.000000000000000000e+00 4.453272333404702937e-02 4.606833448349692724e-03 9.827911356479344940e-02 6.142444597799590587e-03
1.074074074074073959e+00 4.321342154823476278e+01 2.400495589944645278e-02 7.651579692948556888e-02 0.000000000000000000e+00 2.550526564316185629e-02 6.001238974861613194e-03 1.125232307786552394e-01 1.500309743715403299e-03
1.098765432098765427e+00 3.675873502510123103e+01 8.799569508083601374e-03 5.866379672055734018e-02 0.000000000000000000e+00 4.693103737644587631e-02 1.466594918013933635e-03 8.946228999884994759e-02 5.866379672055734538e-03
1.123456790123456894e+00 3.225593406538998664e+01 2.581851712811365079e-02 5.880884456959220574e-02 0.000000000000000000e+00 3.442468950415153439e-02 1.434362062672980527e-03 7.171810313364902767e-02 0.000000000000000000e+00
1.148148148148147918e+00 2.646609304129054863e+01 2.105273350052279044e-02 5.052656040125469428e-02 0.000000000000000000e+00 2.385976463392582708e-02 1.403515566701519189e-03 5.614062266806076756e-02 1.403515566701519189e-03
1.172839506172839386e+00 2.341928235370239264e+01 9.617775093922953031e-03 4.808887546961476689e-02 0.000000000000000000e+00 1.511364657616464172e-02 1.373967870560421954e-03 6.045458630465856686e-02 4.121903611681266080e-03
1.197530864197530853e+00 1.884701473743897537e+01 9.419470452811140246e-03 3.094968863066517584e-02 0.000000000000000000e+00 2.153021817785403386e-02 0.000000000000000000e+00 4.440607499182394613e-02 2.691277272231754232e-03
1.222222222222222321e+00 1.601394249296533445e+01 1.054763213763565584e-02 2.109526427527131168e-02 0.000000000000000000e+00 9.229178120431199076e-03 2.636908034408913960e-03 2.109526427527131168e-02 1.318454017204456980e-03
1.246913580246913344e+00 1.338612004267498179e+01 5.169384067455099624e-03 2.196988228668417600e-02 0.000000000000000000e+00 1.163111415177397502e-02 0.000000000000000000e+00 2.713926635413927563e-02 1.292346016863774906e-03
1.271604938271604812e+00 1.111633383740603875e+01 8.870763436142530337e-03 2.281053455008079031e-02 0.000000000000000000e+00 1.013801535559146275e-02 1.267251919448932843e-03 2.027603071118292549e-02 1.267251919448932843e-03
1.296296296296296280e+00 9.560788140815423830e+00 4.972455150599621940e-03 1.243113787649905572e-02 0.000000000000000000e+00 8.701796513549337961e-03 1.243113787649905485e-03 2.113293439004839541e-02 0.000000000000000000e+00
1.320987654320987748e+00 8.052414783075658278e+00 6.099390079590712166e-03 9.759024127345139465e-03 0.000000000000000000e+00 2.439756031836284866e-03 1.219878015918142433e-03 1.463853619101770920e-02 0.000000000000000000e+00
1.345679012345678771e+00 6.860448471485039335e+00 2.394989866114518792e-03 1.796242399585889007e-02 0.000000000000000000e+00 2.394989866114518792e-03 0.000000000000000000e+00 2.155490879503066740e-02 0.000000000000000000e+00
1.370370370370370239e+00 5.600899566761554205e+00 2.351836895553875359e-03 1.411102137332325215e-02 0.000000000000000000e+00 4.703673791107750718e-03 0.000000000000000000e+00 1.058326602999243825e-02 0.000000000000000000e+00
1.395061728395061706e+00 4.748639663787786347e+00 6.930634391322481117e-03 1.039595158698372254e-02 0.000000000000000000e+00 4.620422927548321033e-03 0.000000000000000000e+00 1.386126878264496223e-02 0.000000000000000000e+00
1.419753086419753174e+00 4.002069718275031995e+00 2.270033873099847922e-03 7.945118555849468162e-03 0.000000000000000000e+00 1.135016936549923961e-03 1.135016936549923961e-03 1.362020323859908753e-02 0.000000000000000000e+00
1.444444444444444198e+00 3.462868766417614541e+00 3.346844812903622315e-03 5.578074688172704292e-03 0.000000000000000000e+00 1.115614937634540772e-03 1.115614937634540772e-03 1.227176431397994892e-02 0.000000000000000000e+00
1.469135802469135665e+00 2.858430468190283236e+00 1.096865106749916668e-03 4.387460426999666672e-03 0.000000000000000000e+00 2.193730213499833336e-03 1.096865106749916668e-03 8.774920853999333345e-03 1.096865106749916668e-03
1.493827160493827133e+00 2.447649953211997520e+00 0.000000000000000000e+00 3.236205314956365053e-03 0.000000000000000000e+00 1.078735104985455162e-03 0.000000000000000000e+00 6.472410629912730105e-03 0.000000000000000000e+00
1.518518518518518601e+00 2.020514702658303907e+00 0.000000000000000000e+00 1.061194696774319128e-03 0.000000000000000000e+00 1.061194696774319128e-03 2.122389393548638255e-03 3.183584090322957600e-03 0.000000000000000000e+00
1.543209876543209624e+00 1.657170128040351242e+00 0.000000000000000000e+00 3.132646744877790306e-03 0.000000000000000000e+00 1.044215581625930174e-03 0.000000000000000000e+00 4.176862326503720697e-03 0.000000000000000000e+00
1.567901234567901092e+00 1.412157686175211646e+00 4.111084967031184388e-03 2.055542483515592194e-03 0.000000000000000000e+00 2.055542483515592194e-03 0.000000000000000000e+00 1.027771241757796097e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.252653963229544143e+00 1.011836803901085789e-03 2.023673607802171578e-03 0.000000000000000000e+00 1.011836803901085789e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.617283950617284027e+00 1.056172248591112472e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.992777827530400805e-03 0.000000000000000000e+00 3.985555655060801609e-03 0.000000000000000000e+00
1.641975308641975051e+00 8.479344572601538177e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.814056218288816531e-04 0.000000000000000000e+00
1.666666666666666519e+00 6.990443199217970527e-01 9.668662792832600746e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.933732558566520149e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.691358024691357986e+00 5.992806577031971615e-01 0.000000000000000000e+00 2.858254329268030986e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.716049382716049454e+00 5.080221489744857211e-01 0.000000000000000000e+00 1.878085578463902904e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740740740740740478e+00 4.424956099443214108e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.257230333563210012e-04 0.000000000000000000e+00
1.765432098765431945e+00 3.532442570710064289e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.127758580646161066e-04 0.000000000000000000e+00 3.651103432258464426e-03 9.127758580646161066e-04
1.790123456790123413e+00 3.240669046425271316e-01 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00
1.814814814814814881e+00 2.646056490854822862e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.775876839499881087e-03 0.000000000000000000e+00
1.839506172839505904e+00 2.093687281951319701e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.864197530864197372e+00 1.737477913135844765e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.888888888888888840e+00 1.467361765029888687e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.531173052499352706e-04 8.531173052499352706e-04
1.913580246913580307e+00 1.355796037433667223e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.421093400209113400e-04 0.000000000000000000e+00
1.938271604938271331e+00 8.729509241299575339e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 8.291334413853615470e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987654320987654266e+00 7.620828002549422109e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.049999999999999822e+00 4.910512268567011201e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.940913940145063744e-04 0.000000000000000000e+00
2.150000000000000355e+00 2.072715537940960154e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.250000000000000000e+00 1.184820131906336171e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.768388256576621301e-04 0.000000000000000000e+00 1.768388256576621301e-04 0.000000000000000000e+00
2.349999999999999645e+00 7.280492077607972519e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.450000000000000178e+00 5.359299104114837939e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 1.872411095198767096e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 7.507308636410149486e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 2.893726238034470826e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 5.584383968136673966e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 2.697541408337206410e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 1.304548713867993411e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 1.153296689071709114e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en2.69_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 22.0218 2.40205 0.57705 0.0 3.8956 0.0297 0.70745 0.02245
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 1.999435517090550363e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.489815938138462315e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 4.961028066167015993e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.389870576986761819e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.474463767267090475e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.617552667961125223e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 3.850544957245599420e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.382767742688468360e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 3.118907066172171838e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.177797920206973714e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.475039551210972988e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.703321015573438757e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 2.141209450801422420e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.232528235294169860e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.596605624306040028e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.471136173917752643e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.214867479919421456e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.956453916129685311e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 9.514964394643131484e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.481255809970224391e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 7.524246953086810130e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.128005460958005735e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 5.723408888684522466e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.164573873588139463e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.602007241879970678e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.645686308776425300e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.492477789897521223e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.545631399716064003e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.737719056955150609e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.441263066723086794e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.288996960942196068e+00 4.683052196865048700e+00 0.000000000000000000e+00 3.406434976645548840e+00 1.623627886064700765e-01 5.603107998968379633e+00 1.337105317935635973e-01
5.308641975308641126e-01 0.000000000000000000e+00 1.957904215548610161e+00 3.821707608334418804e+00 0.000000000000000000e+00 2.704639776827614916e+00 1.639175622319766490e-01 4.832532575431607746e+00 1.335624581149439383e-01
5.555555555555555802e-01 0.000000000000000000e+00 1.485106604979093747e+00 3.451712617041253317e+00 0.000000000000000000e+00 2.126138948143898144e+00 1.566323372438888084e-01 3.976721006692065519e+00 1.073221570004423281e-01
5.802469135802468259e-01 0.000000000000000000e+00 1.185851205729441915e+00 2.910473216872260238e+00 0.000000000000000000e+00 1.657969952741163544e+00 1.305269477032406922e-01 3.465907036886050285e+00 9.164658030227537666e-02
6.049382716049382935e-01 0.000000000000000000e+00 9.749563848854303494e-01 2.453373853769074575e+00 0.000000000000000000e+00 1.382520119550651350e+00 1.012249798514927718e-01 2.812988913767799026e+00 8.524208829599391746e-02
6.296296296296295392e-01 0.000000000000000000e+00 8.727390032706877632e-01 1.993735142369107871e+00 0.000000000000000000e+00 1.174742529329166230e+00 1.177301881244915971e-01 2.474893302530073669e+00 5.630574214649598092e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.698741467034239339e-01 1.748568544703790195e+00 0.000000000000000000e+00 1.022050628242356263e+00 1.034364491233228101e-01 1.962829760744958962e+00 8.619704093610233708e-02
6.790123456790122525e-01 0.000000000000000000e+00 5.814382215871630732e-01 1.312389128725310883e+00 0.000000000000000000e+00 8.662242893033245128e-01 8.780903754581645404e-02 1.661252061677608749e+00 5.695721354323229901e-02
7.037037037037037202e-01 0.000000000000000000e+00 5.266876837148307677e-01 1.238861029955319326e+00 0.000000000000000000e+00 6.022559165956543614e-01 6.182855417521926356e-02 1.298399637679604535e+00 3.892908966587879660e-02
7.283950617283949658e-01 0.000000000000000000e+00 3.694576316345964950e-01 9.004147070376093964e-01 0.000000000000000000e+00 5.375940388455505703e-01 5.309570754030128875e-02 1.216776631131904596e+00 5.973267098283895071e-02
7.530864197530864335e-01 0.000000000000000000e+00 3.423657644675165423e-01 7.981401884148979775e-01 0.000000000000000000e+00 4.001399872214099762e-01 4.493550658636154965e-02 9.821617868161880427e-01 3.209679041882967931e-02
7.777777777777776791e-01 0.000000000000000000e+00 2.444790449044825231e-01 6.650658763927024264e-01 0.000000000000000000e+00 3.936526994224718301e-01 4.972455150599644491e-02 8.411736629764398065e-01 2.900598837849792389e-02
8.024691358024691468e-01 0.000000000000000000e+00 2.510133609677705491e-01 5.903834249961962266e-01 0.000000000000000000e+00 3.293295295897149533e-01 3.212971020387462434e-02 7.309509071381478096e-01 2.811349642839030064e-02
8.271604938271603924e-01 0.000000000000000000e+00 1.928681764570273072e-01 4.617147254577320115e-01 0.000000000000000000e+00 2.727428757978163643e-01 2.337796078266997715e-02 6.156196339436427190e-01 2.337796078266997715e-02
8.518518518518518601e-01 0.000000000000000000e+00 1.664691506939880716e-01 3.745555890614731820e-01 0.000000000000000000e+00 2.364618617812330736e-01 2.270033873099837340e-02 4.899489776107149308e-01 2.080864383674850895e-02
8.765432098765431057e-01 0.000000000000000000e+00 1.323653554173708502e-01 3.419438348282080042e-01 0.000000000000000000e+00 1.838407714130150528e-01 3.125293114021256147e-02 4.632787439607979341e-01 1.838407714130150736e-02
9.012345679012345734e-01 0.000000000000000000e+00 1.126465439082761921e-01 2.842984203399351872e-01 0.000000000000000000e+00 1.394671496007229006e-01 1.430432303597158061e-02 4.112492872841829183e-01 1.251628265647513304e-02
9.259259259259258190e-01 1.148637139788518002e+00 9.920048025446291662e-02 2.227659907468640954e-01 0.000000000000000000e+00 1.044215581625925482e-01 1.044215581625925447e-02 3.237068303040369077e-01 1.392287442167900596e-02
9.506172839506172867e-01 9.941406980525002268e+01 7.458682725899466737e-02 1.949428439723724371e-01 0.000000000000000000e+00 1.186608615484006091e-01 1.356124131981721256e-02 2.152847059520982542e-01 3.390310329954303141e-03
9.753086419753085323e-01 8.298705066190721880e+01 6.939407346248240016e-02 1.718329438118611774e-01 0.000000000000000000e+00 8.261199221724095654e-02 1.652239844344818853e-02 2.313135782082746672e-01 4.956719533034456907e-03
1.000000000000000000e+00 7.123226168239536094e+01 5.801197675699559103e-02 1.337498353008509666e-01 0.000000000000000000e+00 6.445775195221732645e-02 4.834331396416299831e-03 1.740359302709867939e-01 9.668662792832599662e-03
1.024691358024691468e+00 5.916330481377877248e+01 4.875102866024672715e-02 9.750205732049345431e-02 0.000000000000000000e+00 7.548546373199492565e-02 9.435682966499365706e-03 1.383900168419907040e-01 4.717841483249682853e-03
1.049382716049382491e+00 5.067056109839826661e+01 2.917661183954805421e-02 8.292300207029447423e-02 0.000000000000000000e+00 4.453272333404702937e-02 1.074927804614928331e-02 1.228488919559918013e-01 6.142444597799590587e-03
1.074074074074073959e+00 4.406859810215254214e+01 2.400495589944645278e-02 7.501548718577016883e-02 0.000000000000000000e+00 3.000619487430806684e-02 3.000619487430806597e-03 1.215250892409476674e-01 3.000619487430806597e-03
1.098765432098765427e+00 3.765775770984377147e+01 1.613254409815326890e-02 4.546444245843193899e-02 0.000000000000000000e+00 4.253125262240407128e-02 7.332974590069667523e-03 7.039655606466881099e-02 5.866379672055734538e-03
1.123456790123456894e+00 3.205225465249042571e+01 2.581851712811365079e-02 5.020267219355432214e-02 0.000000000000000000e+00 3.012160331613259259e-02 4.303086188018941799e-03 9.323353407374374013e-02 0.000000000000000000e+00
1.148148148148147918e+00 2.602819618447967542e+01 1.543867123371671195e-02 5.614062266806076756e-02 0.000000000000000000e+00 2.105273350052279044e-02 7.017577833507595945e-03 5.754413823476228762e-02 8.421093400209115135e-03
1.172839506172839386e+00 2.383147271487051810e+01 1.786158231728548346e-02 3.572316463457096691e-02 0.000000000000000000e+00 1.236571083504379824e-02 1.373967870560421954e-03 4.946284334017519296e-02 2.747935741120843909e-03
1.197530864197530853e+00 1.935432050325466236e+01 1.749330226950640207e-02 3.229532726678105425e-02 0.000000000000000000e+00 5.382554544463508464e-03 4.036915908347631782e-03 3.094968863066517584e-02 1.345638636115877116e-03
1.222222222222222321e+00 1.607722828579114704e+01 6.592270086022284682e-03 1.845835624086239815e-02 0.000000000000000000e+00 1.450299418924902613e-02 0.000000000000000000e+00 5.537506872258719098e-02 0.000000000000000000e+00
1.246913580246913344e+00 1.411241850415242283e+01 5.169384067455099624e-03 1.421580618550152483e-02 0.000000000000000000e+00 9.046422118046425209e-03 0.000000000000000000e+00 3.618568847218570084e-02 2.584692033727549812e-03
1.271604938271604812e+00 1.145595735181835195e+01 5.069007677795731373e-03 2.407778646952972446e-02 0.000000000000000000e+00 1.267251919448932757e-02 1.267251919448932843e-03 2.281053455008079031e-02 2.534503838897865687e-03
1.296296296296296280e+00 9.686342633368063559e+00 4.972455150599621940e-03 2.610538954064801562e-02 0.000000000000000000e+00 1.243113787649905485e-03 0.000000000000000000e+00 2.486227575299811143e-02 1.243113787649905485e-03
1.320987654320987748e+00 8.092670757600956222e+00 6.099390079590712166e-03 1.707829222285399406e-02 0.000000000000000000e+00 9.759024127345139465e-03 1.219878015918142433e-03 1.585841420693585163e-02 2.439756031836284866e-03
1.345679012345678771e+00 6.909545763740386981e+00 1.197494933057259396e-03 5.987474665286296981e-03 0.000000000000000000e+00 7.184969598343556377e-03 0.000000000000000000e+00 1.556743412974437128e-02 0.000000000000000000e+00
1.370370370370370239e+00 5.760824475659217292e+00 4.703673791107750718e-03 1.411102137332325215e-02 0.000000000000000000e+00 4.703673791107750718e-03 3.527755343330813038e-03 1.763877671665406432e-02 0.000000000000000000e+00
1.395061728395061706e+00 5.529491138543453310e+00 3.465317195661240558e-03 5.775528659435400641e-03 0.000000000000000000e+00 5.775528659435400641e-03 0.000000000000000000e+00 1.155105731887080128e-02 1.155105731887080258e-03
1.419753086419753174e+00 5.156381942746304681e+00 3.405050809649771883e-03 9.080135492399391689e-03 0.000000000000000000e+00 2.270033873099847922e-03 0.000000000000000000e+00 1.021515242894931522e-02 1.135016936549923961e-03
1.444444444444444198e+00 3.521996358112245318e+00 1.115614937634540772e-03 6.693689625807244629e-03 0.000000000000000000e+00 1.115614937634540772e-03 0.000000000000000000e+00 6.693689625807244629e-03 0.000000000000000000e+00
1.469135802469135665e+00 2.941792216303276586e+00 2.193730213499833336e-03 7.678055747249417327e-03 0.000000000000000000e+00 3.290595320249750221e-03 0.000000000000000000e+00 9.871785960749250230e-03 0.000000000000000000e+00
1.493827160493827133e+00 2.499429238251299257e+00 0.000000000000000000e+00 4.314940419941820648e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.078735104985454989e-02 0.000000000000000000e+00
1.518518518518518601e+00 2.580825502555144091e+00 0.000000000000000000e+00 1.061194696774319128e-03 0.000000000000000000e+00 1.061194696774319128e-03 0.000000000000000000e+00 3.183584090322957600e-03 0.000000000000000000e+00
1.543209876543209624e+00 1.677010224091243895e+00 1.044215581625930174e-03 2.088431163251860349e-03 0.000000000000000000e+00 1.044215581625930174e-03 0.000000000000000000e+00 6.265293489755580612e-03 0.000000000000000000e+00
1.567901234567901092e+00 1.431685339768609788e+00 0.000000000000000000e+00 1.027771241757796097e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.055542483515592194e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.240511921582731159e+00 0.000000000000000000e+00 2.023673607802171578e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.059184019505428946e-03 1.011836803901085789e-03
1.617283950617284027e+00 1.021298636609330401e+00 0.000000000000000000e+00 1.992777827530400805e-03 0.000000000000000000e+00 1.992777827530400805e-03 0.000000000000000000e+00 3.985555655060801609e-03 0.000000000000000000e+00
1.641975308641975051e+00 8.616741359657581478e-01 2.944216865486645393e-03 1.962811243657763306e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.962811243657763306e-03 0.000000000000000000e+00
1.666666666666666519e+00 7.261165757417282762e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.933732558566520149e-03 0.000000000000000000e+00 1.933732558566520149e-03 0.000000000000000000e+00
1.691358024691357986e+00 6.002334091462865340e-01 9.527514430893435898e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.716049382716049454e+00 5.296201331268205470e-01 0.000000000000000000e+00 9.390427892319514521e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.740740740740740478e+00 4.212039801771260694e-01 9.257230333563210012e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.702892133425284005e-03 0.000000000000000000e+00
1.765432098765431945e+00 3.641975673677818048e-01 0.000000000000000000e+00 2.738327574193848320e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.825551716129232213e-03 0.000000000000000000e+00
1.790123456790123413e+00 3.087637452566300289e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.001858462292421309e-04 1.800371692458484262e-03
1.814814814814814881e+00 2.672694643447320884e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.775876839499881087e-03 0.000000000000000000e+00
1.839506172839505904e+00 2.014845501459429089e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.760197832432300557e-04 0.000000000000000000e+00
1.864197530864197372e+00 1.901717118855153488e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.888888888888888840e+00 1.510017630292385393e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.559351915749805920e-03 0.000000000000000000e+00
1.913580246913580307e+00 1.280006196831785237e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.938271604938271331e+00 1.114051655556326653e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 1.001527523257565305e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.209241993914470409e-04 0.000000000000000000e+00
1.987654320987654266e+00 8.999062854074317552e-02 0.000000000000000000e+00 8.107263832499385153e-04 0.000000000000000000e+00 8.107263832499385153e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.049999999999999822e+00 4.677602595749603964e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.150000000000000355e+00 2.424336923841658928e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.850638873161571682e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.250000000000000000e+00 1.273239544735167185e-02 0.000000000000000000e+00 1.768388256576621301e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.768388256576621301e-04 0.000000000000000000e+00
2.349999999999999645e+00 6.603237000621185043e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.450000000000000178e+00 3.085657059944906574e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 2.028445353131997850e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 9.008770363692178733e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 2.893726238034470826e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 2.792191984068336983e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 1.348770704168603205e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 1.304548713867993411e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 1.187723455909660351e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en3.32_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 18.7523 6.12195 1.8132 0.0005 8.2543 0.2387 2.0346 0.2032
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.433169787448247234e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.196470190057480210e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 9.802573772513373740e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.368223627963123477e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 8.743565136814414984e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.240180039111057368e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 7.575937605811033393e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.022793806091099356e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.361471240694782381e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.827056584415470297e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.424948569304211787e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.509650391193112284e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.494099560269404492e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.016724780651121307e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 3.683470464185452187e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.094205714962077280e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.062548939629739664e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.231490271283205828e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.564179382984007560e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.398201569515403975e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.133905067612980133e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.839592694550500696e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.766464692250523782e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.315864481219618298e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.460410077731115663e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.961260622775265006e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.203317347610146015e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.598425946063198921e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.016771454160115873e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.340411347567894751e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 8.516087441613871434e+00 9.350186473278482069e+00 0.000000000000000000e+00 1.085283816391091172e+01 1.228863458864655867e+00 1.011106307086566680e+01 1.031481245264633362e+00
5.308641975308641126e-01 0.000000000000000000e+00 7.257905394382522246e+00 8.654240183766026107e+00 0.000000000000000000e+00 9.246164714048164868e+00 1.013860477508892632e+00 9.895763942152663972e+00 9.470792484514206633e-01
5.555555555555555802e-01 0.000000000000000000e+00 6.131865943214461545e+00 7.869324647086487268e+00 0.000000000000000000e+00 7.854821652897237882e+00 1.012308994409577556e+00 8.887434839171763912e+00 9.339928257876332074e-01
5.802469135802468259e-01 0.000000000000000000e+00 5.148871511527834954e+00 6.784624111468446905e+00 0.000000000000000000e+00 6.854053338970170550e+00 9.109114648226158684e-01 7.748301789192372446e+00 7.887160244195819958e-01
6.049382716049382935e-01 0.000000000000000000e+00 4.365993209910437933e+00 6.254638228718553350e+00 0.000000000000000000e+00 5.623314012276348528e+00 7.272215657751980311e-01 7.005834131826999212e+00 6.739452605902018778e-01
6.296296296296295392e-01 0.000000000000000000e+00 3.882536856192472907e+00 5.443741524799861509e+00 0.000000000000000000e+00 4.898599566745150291e+00 7.422120555674470710e-01 6.137325893968061941e+00 5.988883482854572282e-01
6.543209876543210068e-01 0.000000000000000000e+00 3.250859829590145189e+00 4.866438653992520180e+00 0.000000000000000000e+00 3.940436157078964108e+00 6.846507822924700060e-01 5.440264669367144812e+00 4.925545196348705135e-01
6.790123456790122525e-01 0.000000000000000000e+00 2.831248156544838857e+00 4.174489109272733423e+00 0.000000000000000000e+00 3.415059595362969880e+00 6.265293489755552336e-01 4.869841757946361760e+00 4.888827495794105249e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.553290292791462246e+00 3.821920626608924287e+00 0.000000000000000000e+00 2.905942046235305387e+00 4.969183798526881635e-01 4.119613665230350108e+00 3.870009502078539110e-01
7.283950617283949658e-01 0.000000000000000000e+00 2.221170432102603787e+00 3.369365107661619341e+00 0.000000000000000000e+00 2.606114311769788472e+00 4.513135140925609856e-01 3.738822739296215669e+00 3.893685219622094462e-01
7.530864197530864335e-01 0.000000000000000000e+00 1.688291176030440877e+00 2.925087500169344601e+00 0.000000000000000000e+00 2.233936613150545369e+00 3.616238387188143721e-01 3.312388771223222506e+00 3.252474762441407430e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.404718580044399534e+00 2.486227575299821968e+00 0.000000000000000000e+00 2.013844335992855950e+00 3.314970100399762809e-01 2.939964107792039538e+00 2.651976080319810025e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.343423507899507818e+00 2.220966217842833768e+00 0.000000000000000000e+00 1.636607113509863876e+00 2.831430711716451665e-01 2.582425457636423172e+00 2.811349642839029994e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.145520078350828808e+00 2.065053202469181226e+00 0.000000000000000000e+00 1.470863365909652609e+00 2.707947123992605620e-01 2.255973215527652620e+00 2.259869542324764446e-01
8.518518518518518601e-01 0.000000000000000000e+00 9.780062603271799659e-01 1.746034387392624954e+00 0.000000000000000000e+00 1.144475411021168121e+00 2.307867770984834699e-01 1.893586589144114374e+00 2.043030485789853745e-01
8.765432098765431057e-01 0.000000000000000000e+00 8.750820719259516656e-01 1.568161780153018325e+00 0.000000000000000000e+00 1.047892397054185798e+00 2.132552948390974701e-01 1.698688727856259018e+00 1.691335096999738441e-01
9.012345679012345734e-01 0.000000000000000000e+00 7.295204748345506252e-01 1.357122648037803803e+00 0.000000000000000000e+00 9.834222087230461984e-01 1.984724821241056758e-01 1.523410403330973439e+00 1.466193111187087117e-01
9.259259259259258190e-01 5.656167733807095921e-01 6.073853966457466447e-01 1.152117858393937766e+00 0.000000000000000000e+00 8.440742618142897946e-01 1.479305407303394271e-01 1.265241213070079640e+00 1.548919779411789543e-01
9.506172839506172867e-01 4.589971640208633374e+01 5.204126356479855664e-01 1.015397943821313653e+00 0.000000000000000000e+00 6.797572211558378097e-01 1.508688096829664815e-01 1.203560167133777670e+00 1.322221028682178112e-01
9.753086419753085323e-01 4.276822837086564277e+01 4.064510017088254767e-01 9.169931136113745884e-01 1.652239844344818897e-03 6.394168197614449323e-01 1.057433500380684094e-01 9.814304675408225265e-01 1.073955898824132393e-01
1.000000000000000000e+00 4.004760128791262730e+01 4.447584884702995289e-01 7.912189052134677159e-01 1.611443798805433205e-03 5.704511047771233523e-01 8.862940893429882561e-02 9.491403974964001122e-01 7.412641474504992611e-02
1.024691358024691468e+00 3.764837503633246740e+01 3.554107250714761412e-01 7.328380437314507834e-01 0.000000000000000000e+00 4.324688026312209499e-01 9.592944349274355742e-02 7.705807755974481976e-01 9.592944349274355742e-02
1.049382716049382491e+00 3.387558195686474249e+01 3.485837309251267335e-01 6.081020151821594499e-01 0.000000000000000000e+00 4.652901782833189781e-01 9.213666896699385100e-02 6.710620723096052398e-01 8.138739092084457116e-02
1.074074074074073959e+00 3.160252444162125585e+01 2.475511077130415349e-01 5.551146051746992383e-01 0.000000000000000000e+00 3.750774359288508442e-01 8.851827487920879700e-02 6.376316410790463518e-01 6.451331897976234075e-02
1.098765432098765427e+00 2.902684661733177407e+01 2.273222122921597088e-01 4.707769686824726518e-01 0.000000000000000000e+00 3.079849327829260464e-01 7.039655606466881099e-02 5.309073603210439085e-01 6.746336622864093635e-02
1.123456790123456894e+00 2.666335638302803446e+01 2.051137749622362338e-01 4.130962740498184127e-01 0.000000000000000000e+00 2.510133609677716038e-01 5.020267219355432214e-02 4.762082048074295360e-01 4.303086188018941799e-02
1.148148148148147918e+00 2.424152086806864048e+01 1.978956949049142100e-01 3.789492030094102071e-01 1.403515566701519189e-03 2.133343661386309376e-01 4.350898256774709399e-02 4.056159987767390951e-01 4.070195143434406082e-02
1.172839506172839386e+00 2.166060347938505259e+01 1.236571083504379720e-01 3.118907066172157960e-01 0.000000000000000000e+00 1.882335982667777963e-01 6.182855417521898600e-02 3.943287788508411107e-01 3.847110037569181212e-02
1.197530864197530853e+00 1.968400196910305056e+01 1.372551408838194598e-01 2.664364499509436768e-01 1.345638636115877116e-03 1.641679136061370003e-01 4.575171362793982455e-02 3.014230544899564879e-01 3.229532726678105425e-02
1.222222222222222321e+00 1.752884615873325558e+01 1.173424075311966658e-01 2.241371829247576775e-01 0.000000000000000000e+00 1.410745798408769014e-01 3.559825846452033954e-02 2.900598837849805434e-01 2.241371829247576844e-02
1.246913580246913344e+00 1.601087480292530785e+01 9.304891321419180017e-02 2.261605529511606094e-01 1.292346016863774906e-03 1.305269477032412750e-01 2.713926635413927563e-02 2.778543936257116265e-01 2.843161237100304967e-02
1.271604938271604812e+00 1.444033562212058897e+01 8.490587860307849399e-02 2.293725974202568407e-01 2.534503838897865687e-03 1.013801535559146205e-01 2.407778646952972446e-02 2.002258032729313797e-01 1.647427495283612653e-02
1.296296296296296280e+00 1.283763608506057530e+01 7.831616862194404338e-02 1.665772475450873480e-01 1.243113787649905485e-03 7.707305483429414961e-02 2.859161711594782745e-02 1.802514992092363044e-01 1.740359302709867592e-02
1.320987654320987748e+00 1.147661237375788446e+01 7.319268095508854599e-02 1.329667037350775183e-01 0.000000000000000000e+00 7.441255897100668149e-02 1.341865817509956677e-02 1.585841420693585024e-01 1.951804825469027893e-02
1.345679012345678771e+00 1.031761634322134746e+01 5.149228212146215317e-02 1.389094122346420934e-01 0.000000000000000000e+00 7.544218078260733762e-02 1.317244426362985249e-02 1.484893716991001755e-01 1.317244426362985249e-02
1.370370370370370239e+00 9.884770472012938569e+00 5.056449325440832282e-02 1.070085787477013245e-01 0.000000000000000000e+00 5.291633014996219297e-02 1.175918447776937679e-02 1.199436816732476346e-01 9.407347582215501436e-03
1.395061728395061706e+00 8.271712146043380898e+00 4.389401781170904765e-02 9.933909294228890352e-02 0.000000000000000000e+00 7.970229550020853371e-02 1.617148024641912318e-02 1.235963133119175883e-01 5.775528659435400641e-03
1.419753086419753174e+00 7.154011751074170533e+00 3.405050809649771970e-02 9.307138879709377088e-02 0.000000000000000000e+00 4.767071133509680897e-02 1.362020323859908753e-02 9.420640573364369441e-02 7.945118555849468162e-03
1.444444444444444198e+00 6.492878937033027320e+00 3.123721825376714334e-02 7.809304563441785141e-02 0.000000000000000000e+00 4.908705725591979568e-02 1.004053443871086651e-02 8.032427550968693208e-02 5.578074688172704292e-03
1.469135802469135665e+00 5.799125819386810043e+00 2.961535788224775242e-02 6.471504129824509621e-02 0.000000000000000000e+00 3.839027873624708403e-02 7.678055747249417327e-03 7.458682725899433430e-02 1.096865106749916711e-02
1.493827160493827133e+00 5.067897523221668088e+00 2.696837762463637558e-02 5.933043077420002698e-02 0.000000000000000000e+00 2.912584783460728591e-02 6.472410629912730105e-03 5.933043077420002698e-02 5.393675524927274943e-03
1.518518518518518601e+00 4.329674362839222468e+00 2.228508863226070363e-02 7.534482347097666566e-02 0.000000000000000000e+00 3.289703560000389188e-02 4.244778787097276511e-03 6.048809771613619657e-02 4.244778787097276511e-03
1.543209876543209624e+00 3.952355976454145825e+00 1.984009605089267353e-02 3.550332977528162376e-02 0.000000000000000000e+00 1.775166488764081188e-02 6.265293489755580612e-03 5.116656349967058093e-02 4.176862326503720697e-03
1.567901234567901092e+00 3.490311137009475040e+00 2.158319607691371739e-02 4.213862091206963673e-02 1.027771241757796097e-03 1.541656862636693950e-02 8.222169934062368776e-03 4.522193463734302393e-02 7.194398692304572462e-03
1.592592592592592560e+00 3.181214911465013451e+00 8.094694431208686314e-03 4.553265617554885791e-02 0.000000000000000000e+00 2.731959370532931544e-02 2.023673607802171578e-03 4.047347215604343157e-02 3.035510411703257368e-03
1.617283950617284027e+00 2.731102012630414411e+00 5.978333482591202848e-03 3.288083415425161610e-02 0.000000000000000000e+00 1.793500044777360941e-02 4.981944568826002229e-03 3.686638980931241510e-02 9.963889137652004024e-04
1.641975308641975051e+00 2.483937628848899681e+00 1.275827308377546279e-02 3.336779114218198228e-02 0.000000000000000000e+00 1.177686746194658157e-02 3.925622487315526613e-03 2.944216865486645393e-02 4.907028109144408699e-03
1.666666666666666519e+00 2.103901023720373686e+00 7.734930234266080597e-03 2.223792442351498269e-02 0.000000000000000000e+00 1.256926163068238129e-02 4.834331396416299831e-03 2.030419186494845929e-02 3.867465117133040298e-03
1.691358024691357986e+00 1.874062088556738948e+00 6.669260101625405779e-03 2.381878607723358909e-02 0.000000000000000000e+00 9.527514430893436331e-03 1.905502886178687180e-03 2.096053174796555854e-02 1.905502886178687180e-03
1.716049382716049454e+00 1.691216063406744574e+00 4.695213946159757477e-03 1.408564183847927156e-02 0.000000000000000000e+00 6.573299524623659948e-03 6.573299524623659948e-03 1.784181299540707824e-02 1.878085578463902904e-03
1.740740740740740478e+00 1.442276485969148148e+00 9.257230333563210012e-03 1.296012246698849402e-02 0.000000000000000000e+00 1.203439943363217302e-02 1.851446066712642002e-03 1.666301460041377802e-02 9.257230333563210012e-04
1.765432098765431945e+00 1.298880046025948642e+00 1.825551716129232213e-03 1.004053443871077804e-02 9.127758580646161066e-04 6.389431006452312746e-03 9.127758580646161066e-04 1.186608615484001025e-02 0.000000000000000000e+00
1.790123456790123413e+00 1.139635281326220495e+00 4.500929231146210546e-03 1.350278769343863164e-02 0.000000000000000000e+00 7.201486769833937047e-03 0.000000000000000000e+00 1.080223015475090427e-02 1.800371692458484262e-03
1.814814814814814881e+00 1.002482475897682912e+00 7.103507357999524346e-03 8.879384197499406300e-03 0.000000000000000000e+00 7.103507357999524346e-03 1.775876839499881087e-03 1.243113787649916847e-02 0.000000000000000000e+00
1.839506172839505904e+00 9.382171878534993903e-01 6.132138482702610173e-03 1.314029674864844975e-02 0.000000000000000000e+00 7.884178049189069851e-03 0.000000000000000000e+00 1.226427696540522035e-02 0.000000000000000000e+00
1.864197530864197372e+00 8.428064504017157565e-01 2.593250616620663886e-03 9.508585594275767439e-03 0.000000000000000000e+00 9.508585594275767439e-03 8.644168722068878898e-04 7.779751849861991225e-03 0.000000000000000000e+00
1.888888888888888840e+00 6.705502019264490965e-01 1.706234610499870541e-03 6.824938441999482165e-03 0.000000000000000000e+00 5.118703831499611841e-03 8.531173052499352706e-04 7.678055747249417327e-03 1.706234610499870541e-03
1.913580246913580307e+00 6.307398956756625763e-01 5.052656040125468040e-03 6.736874720167290720e-03 0.000000000000000000e+00 5.052656040125468040e-03 0.000000000000000000e+00 8.421093400209113400e-03 0.000000000000000000e+00
1.938271604938271331e+00 5.595199732756774846e-01 3.325527330018885480e-03 4.156909162523606850e-03 0.000000000000000000e+00 1.662763665009442740e-03 8.313818325047213700e-04 5.819672827533049590e-03 0.000000000000000000e+00
1.962962962962962798e+00 4.843452776409537530e-01 2.462772598174341014e-03 6.567393595131576327e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.388317794523023042e-03 1.641848398782894082e-03
1.987654320987654266e+00 4.191455401402182090e-01 3.242905532999754061e-03 6.485811065999508122e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.053631916249692685e-03 0.000000000000000000e+00
2.049999999999999822e+00 3.239385366102111585e-01 9.704569700725319261e-04 2.523188122188583030e-03 0.000000000000000000e+00 9.704569700725319261e-04 1.940913940145063744e-04 4.852284850362659739e-03 1.940913940145063744e-04
2.150000000000000355e+00 1.882099734005318326e-01 3.701277746323143364e-04 1.480511098529257346e-03 0.000000000000000000e+00 9.253194365807858139e-04 3.701277746323143364e-04 2.405830535110042943e-03 0.000000000000000000e+00
2.250000000000000000e+00 1.133536872465614187e-01 3.536776513153242602e-04 1.237871779603634884e-03 0.000000000000000000e+00 3.536776513153242602e-04 3.536776513153242602e-04 1.061032953945972726e-03 1.768388256576621301e-04
2.349999999999999645e+00 6.315403592901799867e-02 1.693137692466970315e-04 6.772550769867881262e-04 0.000000000000000000e+00 1.693137692466970315e-04 0.000000000000000000e+00 1.693137692466970315e-04 0.000000000000000000e+00
2.450000000000000178e+00 4.043834778559377702e-02 1.624030031549950743e-04 8.120150157749754256e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.496120126199802971e-04 0.000000000000000000e+00
2.549999999999999822e+00 2.465341275345043354e-02 0.000000000000000000e+00 4.681027737996917740e-04 0.000000000000000000e+00 1.560342579332305913e-04 0.000000000000000000e+00 1.560342579332305913e-04 0.000000000000000000e+00
2.650000000000000355e+00 1.201169381825623918e-02 0.000000000000000000e+00 4.504385181846089366e-04 0.000000000000000000e+00 1.501461727282029789e-04 1.501461727282029789e-04 1.501461727282029789e-04 0.000000000000000000e+00
2.750000000000000000e+00 9.983355521218924972e-03 0.000000000000000000e+00 2.893726238034470826e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 4.048678376899088327e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.792191984068336983e-04 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00
2.950000000000000178e+00 2.697541408337206410e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 9.131840997075953061e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.136821022084965466e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 4.897075172058335327e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 2.375446911819320702e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 3.459890067215127749e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 2.241618916787256588e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.090102349944487470e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.007309766404404418e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en3.32_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 19.0677 6.23295 1.8769 0.0003 8.35585 0.24025 2.13115 0.2197
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.526911868071483269e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.038651244198107548e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 9.784500810523694270e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.365311872975897245e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 8.712238669365638088e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.206504086603621317e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 7.526798049028636228e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.045060167758122702e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.552452774702682348e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.920486399613579920e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.506372522395280811e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.445630031129142878e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.575820779700998742e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.133631525115762884e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 3.777449866531785716e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.154248110905567870e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.137481076274192304e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.220371309071448707e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.624491834681366953e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.544031676604542014e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.211379126894903635e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.888856090941723664e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.816697790306013260e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.375590448198980198e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.545811994942664569e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.986620144043322966e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.231539390356792651e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.586078802361540951e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.039864683369150811e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.374549164659511469e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 8.920402621084885908e+00 9.413858155084941615e+00 0.000000000000000000e+00 1.181746414327876415e+01 1.209761954322718269e+00 1.054403050714958567e+01 1.006012572542049899e+00
5.308641975308641126e-01 0.000000000000000000e+00 7.540207862670926353e+00 8.551032829768114851e+00 0.000000000000000000e+00 9.774343525684534129e+00 1.238488247974934842e+00 9.989864764915466822e+00 1.029038029567409085e+00
5.555555555555555802e-01 0.000000000000000000e+00 6.471236007242887389e+00 8.092670757600920695e+00 0.000000000000000000e+00 7.857722251735087760e+00 9.571976164904315576e-01 9.049868374091353473e+00 8.730802501927875658e-01
5.802469135802468259e-01 0.000000000000000000e+00 5.126654158727283139e+00 7.156764770877686033e+00 0.000000000000000000e+00 7.056786683275203309e+00 8.664767592215125713e-01 8.101002264901129735e+00 8.275963918205473391e-01
6.049382716049382935e-01 0.000000000000000000e+00 4.400622808280685305e+00 6.606261842939527895e+00 0.000000000000000000e+00 5.905678429756828329e+00 8.044722082934425700e-01 7.019153208123248611e+00 6.766090758494516244e-01
6.296296296296295392e-01 0.000000000000000000e+00 3.726416389331734358e+00 5.709914124037842598e+00 0.000000000000000000e+00 4.916515030155399479e+00 7.575681670619459629e-01 6.574975071561280693e+00 7.191778883256987331e-01
6.543209876543210068e-01 0.000000000000000000e+00 3.359221823909817051e+00 5.068386007042817276e+00 0.000000000000000000e+00 4.223655005869014545e+00 6.083048317490650225e-01 5.807217786495122880e+00 6.280070125344598964e-01
6.790123456790122525e-01 0.000000000000000000e+00 2.857353546085486862e+00 4.428423352986310846e+00 0.000000000000000000e+00 3.569318715375890516e+00 6.312757834374912447e-01 5.095297394888322451e+00 4.936291840413465914e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.390704094775145006e+00 4.048625325251395068e+00 0.000000000000000000e+00 3.054788565546018742e+00 5.770665056353798672e-01 4.431046382557380703e+00 4.442496114812051200e-01
7.283950617283949658e-01 0.000000000000000000e+00 2.128252943907076755e+00 3.460070274709634131e+00 0.000000000000000000e+00 2.732216617178004014e+00 4.380395872074856478e-01 4.128191261258424838e+00 4.314026237649479789e-01
7.530864197530864335e-01 0.000000000000000000e+00 1.816678337705759594e+00 3.070592950068038895e+00 0.000000000000000000e+00 2.375162490993396158e+00 4.172582754447857756e-01 3.415098500563477302e+00 3.209679041882967376e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.593257504504635991e+00 2.747281470706303352e+00 0.000000000000000000e+00 2.017988048618355457e+00 3.770778489204730244e-01 3.060131773931531018e+00 3.915808431097219655e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.343423507899507818e+00 2.365549913760269352e+00 0.000000000000000000e+00 1.700866533917612999e+00 2.951917124980981133e-01 2.544271426769322275e+00 2.329403989780910456e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.211757633901727083e+00 2.131290758020079501e+00 0.000000000000000000e+00 1.453329895322650112e+00 2.649502222035930443e-01 2.302729137092992762e+00 2.630020588050372421e-01
8.518518518518518601e-01 0.000000000000000000e+00 9.912481245869290136e-01 1.817918793374119879e+00 0.000000000000000000e+00 1.305269477032406478e+00 2.194366077329842901e-01 2.122481671348348087e+00 2.459203362524823855e-01
8.765432098765431057e-01 0.000000000000000000e+00 9.118502262085547150e-01 1.636182865575833922e+00 0.000000000000000000e+00 1.108559851620480874e+00 2.022248485543165497e-01 1.864145422127972740e+00 1.581030634151929515e-01
9.012345679012345734e-01 0.000000000000000000e+00 6.812433845881464833e-01 1.389307374868739675e+00 0.000000000000000000e+00 9.619657241690887650e-01 1.895322802266234397e-01 1.682545997106157154e+00 1.698638360521625146e-01
9.259259259259258190e-01 5.238481501156726505e-01 6.091257559484565265e-01 1.204328637475233998e+00 0.000000000000000000e+00 8.614778548413885018e-01 1.775166488764073347e-01 1.465382532881715383e+00 1.392287442167900735e-01
9.506172839506172867e-01 4.496060044068899231e+01 6.000849284019116325e-01 1.049301047120856811e+00 0.000000000000000000e+00 7.119651692904036544e-01 1.305269477032406644e-01 1.144229736359577254e+00 1.559542751778979497e-01
9.753086419753085323e-01 4.157696344309302816e+01 5.419346689451006727e-01 9.632558292530294386e-01 0.000000000000000000e+00 6.460257791388241966e-01 1.140045492597925036e-01 1.062390219913718514e+00 1.073955898824132393e-01
1.000000000000000000e+00 3.890347619076077024e+01 4.657072578547701847e-01 8.331164439824089163e-01 0.000000000000000000e+00 5.623938857830961258e-01 8.862940893429882561e-02 9.829807172713141972e-01 7.896074614146622594e-02
1.024691358024691468e+00 3.745494353551923439e+01 3.994439122484731430e-01 7.139666777984520207e-01 0.000000000000000000e+00 4.670663068417186259e-01 7.863069138749471942e-02 8.146139627744453104e-01 7.234023607649514576e-02
1.049382716049382491e+00 3.424873546618106701e+01 3.393700640284273429e-01 6.111732374810592283e-01 3.071222298899795294e-03 4.530052890877198091e-01 7.678055747249487584e-02 7.524494632304498110e-01 7.831616862194477890e-02
1.074074074074073959e+00 3.157101793700323000e+01 3.015622584867960754e-01 5.701177026118532387e-01 0.000000000000000000e+00 3.510724800294043879e-01 6.901424821090855477e-02 6.256291631293231514e-01 6.601362872347774080e-02
1.098765432098765427e+00 2.899311493421745212e+01 2.390549716362711796e-01 5.015754619607653009e-01 1.466594918013933635e-03 3.241174768810793361e-01 6.013039163857127750e-02 5.573060688452947664e-01 8.212931540878028180e-02
1.123456790123456894e+00 2.791842318786689248e+01 2.051137749622362338e-01 3.872777569217047411e-01 1.434362062672980527e-03 2.524477230304446040e-01 5.594012044424623992e-02 4.919861874968323168e-01 7.028374107097605517e-02
1.148148148148147918e+00 2.435520562897146490e+01 1.754394458376899169e-01 3.733351407426040991e-01 0.000000000000000000e+00 2.287730373723476374e-01 3.087734246743342389e-02 4.729847459784120023e-01 4.350898256774709399e-02
1.172839506172839386e+00 2.261551114942454532e+01 1.456405942794047337e-01 3.311262568050616917e-01 0.000000000000000000e+00 2.047212127135028814e-01 4.946284334017519296e-02 4.121903611681265733e-01 5.083681121073561210e-02
1.197530864197530853e+00 2.067035508937598820e+01 1.224531158865448249e-01 2.745102817676389195e-01 0.000000000000000000e+00 2.153021817785403524e-01 3.633224317512868257e-02 3.162250794872311088e-01 3.767788181124456098e-02
1.222222222222222321e+00 1.811292128835482984e+01 1.186608615484011225e-01 2.742384355785270622e-01 0.000000000000000000e+00 1.265715856516278770e-01 3.296135043011142601e-02 2.979706078882072839e-01 2.636908034408913873e-02
1.246913580246913344e+00 1.657950705034537009e+01 9.175656719732802613e-02 2.196988228668417531e-01 0.000000000000000000e+00 1.305269477032412750e-01 3.618568847218570084e-02 2.920701998112131270e-01 3.747803448904947488e-02
1.271604938271604812e+00 1.494723638990016212e+01 5.829358829465090819e-02 1.989585513534824490e-01 0.000000000000000000e+00 1.140526727504039550e-01 2.661229030842758927e-02 2.534503838897865791e-01 3.168129798622332238e-02
1.296296296296296280e+00 1.348405525463852506e+01 8.950419271079319838e-02 1.802514992092363044e-01 0.000000000000000000e+00 9.696287543669263043e-02 2.237604817769829960e-02 1.765221578462865815e-01 1.118802408884914980e-02
1.320987654320987748e+00 1.182061797424680094e+01 6.709329087549782689e-02 1.561443860375222314e-01 0.000000000000000000e+00 6.465353484366154202e-02 1.585841420693585163e-02 1.598040200852766657e-01 2.439756031836284866e-02
1.345679012345678771e+00 1.073554207485832990e+01 5.029478718840489637e-02 1.209469882387831929e-01 0.000000000000000000e+00 7.544218078260733762e-02 1.317244426362985249e-02 1.592668260966154936e-01 1.676492906280162981e-02
1.370370370370370239e+00 1.027752723357043507e+01 4.350898256774669154e-02 1.199436816732476346e-01 0.000000000000000000e+00 7.290694376217013439e-02 1.058326602999243825e-02 1.140640894343629558e-01 1.528693982110018897e-02
1.395061728395061706e+00 8.398773776550960690e+00 5.197975793491860924e-02 9.818398721040182131e-02 0.000000000000000000e+00 5.428996939869276672e-02 1.501637451453204271e-02 1.074248330654984651e-01 1.848169171019328413e-02
1.419753086419753174e+00 7.594398322455541361e+00 2.724040647719817507e-02 7.604613474884490409e-02 0.000000000000000000e+00 4.426566052544703839e-02 1.135016936549924048e-02 8.966633798744400030e-02 1.248518630204916401e-02
1.444444444444444198e+00 6.855453791764253069e+00 2.789037344086351886e-02 5.912759169463065873e-02 0.000000000000000000e+00 4.797144231828525535e-02 5.578074688172704292e-03 8.032427550968693208e-02 5.578074688172704292e-03
1.469135802469135665e+00 6.089795072675538101e+00 2.632476256199800177e-02 7.787742257924408495e-02 0.000000000000000000e+00 3.948714384299700092e-02 5.484325533749583557e-03 8.336174811299366938e-02 6.581190640499500442e-03
1.493827160493827133e+00 5.352683590937828306e+00 2.696837762463637558e-02 6.364537119414184763e-02 0.000000000000000000e+00 2.157470209970909977e-02 3.236205314956365053e-03 7.982639776892366812e-02 5.393675524927274943e-03
1.518518518518518601e+00 4.677746223381198831e+00 2.228508863226070363e-02 5.518212423226459551e-02 1.061194696774319128e-03 2.334628332903502038e-02 1.061194696774319171e-02 5.093734544516732160e-02 5.305973483871595855e-03
1.543209876543209624e+00 4.117342038351043065e+00 1.253058697951116122e-02 5.325499466292243911e-02 0.000000000000000000e+00 2.506117395902232245e-02 3.132646744877790306e-03 5.534342582617429729e-02 3.132646744877790306e-03
1.567901234567901092e+00 3.711281953987401572e+00 1.644433986812473755e-02 4.419416339558522588e-02 0.000000000000000000e+00 2.774982352746049180e-02 4.111084967031184388e-03 5.755518953843657970e-02 6.166627450546776149e-03
1.592592592592592560e+00 3.228771241248364454e+00 8.094694431208686314e-03 2.934326731313148875e-02 0.000000000000000000e+00 1.618938886241737263e-02 5.059184019505428946e-03 4.148530895994451823e-02 2.023673607802171578e-03
1.617283950617284027e+00 2.838712015317056192e+00 7.971111310121603219e-03 2.590611175789521090e-02 0.000000000000000000e+00 2.192055610283441189e-02 2.989166741295601424e-03 3.188444524048641288e-02 2.989166741295601424e-03
1.641975308641975051e+00 2.541840560536803739e+00 7.851244974631053225e-03 2.846076303303756924e-02 0.000000000000000000e+00 1.177686746194658157e-02 1.962811243657763306e-03 3.042357427669533515e-02 4.907028109144408699e-03
1.666666666666666519e+00 2.251831564450712531e+00 9.668662792832599662e-03 2.417165698208150262e-02 9.668662792832600746e-04 8.701796513549339696e-03 3.867465117133040298e-03 3.093972093706432239e-02 5.801197675699560664e-03
1.691358024691357986e+00 2.063659625731518510e+00 1.238576876016146688e-02 2.191328319105490322e-02 0.000000000000000000e+00 9.527514430893436331e-03 0.000000000000000000e+00 2.572428896341227844e-02 1.905502886178687180e-03
1.716049382716049454e+00 1.702484576877527855e+00 6.573299524623659948e-03 1.784181299540707824e-02 0.000000000000000000e+00 3.756171156927805808e-03 3.756171156927805808e-03 3.004936925542244647e-02 1.878085578463902904e-03
1.740740740740740478e+00 1.546883188738412462e+00 5.554338200137926007e-03 1.758873763377009902e-02 0.000000000000000000e+00 8.331507300206889011e-03 2.777169100068963004e-03 1.666301460041377802e-02 9.257230333563210012e-04
1.765432098765431945e+00 1.374640442245311789e+00 4.563879290323080533e-03 1.186608615484001025e-02 0.000000000000000000e+00 7.302206864516928853e-03 0.000000000000000000e+00 1.642996544516309165e-02 2.738327574193848320e-03
1.790123456790123413e+00 1.217951449948164511e+00 3.600743384916968524e-03 1.710353107835559799e-02 0.000000000000000000e+00 5.401115077375452135e-03 0.000000000000000000e+00 1.260260184720938918e-02 1.800371692458484262e-03
1.814814814814814881e+00 1.070853734218428333e+00 8.879384197499405433e-04 8.879384197499406300e-03 0.000000000000000000e+00 4.439692098749703150e-03 0.000000000000000000e+00 1.509495313574898967e-02 8.879384197499405433e-04
1.839506172839505904e+00 9.285809702378238217e-01 1.752039566486460111e-03 2.014845501459429020e-02 0.000000000000000000e+00 5.256118699459379900e-03 1.752039566486460111e-03 1.576835609837813970e-02 0.000000000000000000e+00
1.864197530864197372e+00 8.376199491684743759e-01 8.644168722068878898e-04 1.037300246648265555e-02 0.000000000000000000e+00 3.457667488827551559e-03 0.000000000000000000e+00 1.123741933868954365e-02 8.644168722068878898e-04
1.888888888888888840e+00 7.251497094624450579e-01 1.706234610499870541e-03 6.824938441999482165e-03 0.000000000000000000e+00 1.706234610499870541e-03 0.000000000000000000e+00 6.824938441999482165e-03 8.531173052499352706e-04
1.913580246913580307e+00 6.922138774971891007e-01 2.526328020062734020e-03 6.736874720167290720e-03 0.000000000000000000e+00 5.052656040125468040e-03 0.000000000000000000e+00 5.894765380146379380e-03 1.684218680041822680e-03
1.938271604938271331e+00 5.686651734332294206e-01 3.325527330018885480e-03 4.156909162523606850e-03 0.000000000000000000e+00 1.662763665009442740e-03 8.313818325047213700e-04 5.819672827533049590e-03 8.313818325047213700e-04
1.962962962962962798e+00 4.941963680336510789e-01 2.462772598174341014e-03 5.746469395740128744e-03 0.000000000000000000e+00 8.209241993914470409e-04 8.209241993914470409e-04 6.567393595131576327e-03 0.000000000000000000e+00
1.987654320987654266e+00 4.077953707747190570e-01 0.000000000000000000e+00 3.242905532999754061e-03 0.000000000000000000e+00 2.432179149749815437e-03 0.000000000000000000e+00 8.917990215749323560e-03 0.000000000000000000e+00
2.049999999999999822e+00 3.186980689718194593e-01 5.822741820435191774e-04 1.940913940145063852e-03 0.000000000000000000e+00 5.822741820435191774e-04 1.940913940145063744e-04 3.105462304232101990e-03 1.940913940145063744e-04
2.150000000000000355e+00 1.939469539073327142e-01 3.701277746323143364e-04 1.850638873161571628e-03 0.000000000000000000e+00 1.665574985845414378e-03 0.000000000000000000e+00 1.665574985845414378e-03 5.551916619484715317e-04
2.250000000000000000e+00 1.066338118715702554e-01 3.536776513153242602e-04 1.061032953945972726e-03 0.000000000000000000e+00 3.536776513153242602e-04 5.305164769729863632e-04 8.841941282883105692e-04 0.000000000000000000e+00
2.349999999999999645e+00 6.552442869847176221e-02 1.693137692466970315e-04 1.693137692466970315e-04 0.000000000000000000e+00 3.386275384933940631e-04 0.000000000000000000e+00 8.465688462334852119e-04 1.693137692466970315e-04
2.450000000000000178e+00 3.767749673195885940e-02 1.624030031549950743e-04 4.872090094649852228e-04 0.000000000000000000e+00 1.624030031549950743e-04 1.624030031549950743e-04 8.120150157749754256e-04 0.000000000000000000e+00
2.549999999999999822e+00 2.418530997965074106e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 1.201169381825623918e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.501461727282029789e-04 0.000000000000000000e+00
2.750000000000000000e+00 8.970551337906860698e-03 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 6.142822364950340820e-03 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00
2.950000000000000178e+00 2.697541408337206410e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00
3.049999999999999822e+00 1.435003585254792562e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.263134468983295082e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.263134468983295082e-04 0.000000000000000000e+00
3.250000000000000000e+00 7.345612758087502990e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 1.153296689071709114e-04 1.153296689071709114e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 1.061032953945972618e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en3.32_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 19.8059 6.69545 2.06395 0.0 8.89855 0.26905 2.2904 0.23675
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.656252207159240442e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.283092618987812727e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.027548294457665321e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.431278184238227311e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 9.209981429940661712e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.261760494464659814e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 7.980571143691078362e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.099958266350956251e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.873961256413822696e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.334737712587548231e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.868118634601405148e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.890664767107810462e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.752883421802786046e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.624526350173603362e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 4.094891403346066738e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.588119685071140452e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.448812018203403795e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.560708239379157192e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.902199168243089389e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.700664013848430756e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.399590564389576386e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.102751863307034341e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.925470246725380363e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.573754086984808964e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.670371996465185660e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.095143977705160410e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.392405034012678477e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.752588854566755927e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.135249760536903629e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.494366208961460707e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 9.439326827807525078e+00 9.948700282259196115e+00 0.000000000000000000e+00 1.247328246588529055e+01 1.203394786142072403e+00 1.118074732521417580e+01 1.063317086167862913e+00
5.308641975308641126e-01 0.000000000000000000e+00 8.113919330482843861e+00 9.610425963452557951e+00 0.000000000000000000e+00 1.026913172279216724e+01 1.141351914800430079e+00 1.058786031602101119e+01 1.071535175331254752e+00
5.555555555555555802e-01 0.000000000000000000e+00 6.729389303811518452e+00 8.417537827440098042e+00 0.000000000000000000e+00 8.983154600820807190e+00 1.000706599058178492e+00 9.484958199768820819e+00 8.962850408955859161e-01
5.802469135802468259e-01 0.000000000000000000e+00 5.737631360742452280e+00 7.653878039790027898e+00 0.000000000000000000e+00 7.484470724685822418e+00 1.077541610826752816e+00 8.459257078810024311e+00 8.275963918205473391e-01
6.049382716049382935e-01 0.000000000000000000e+00 5.114525297759634270e+00 6.992515055530750701e+00 0.000000000000000000e+00 6.164068509904059745e+00 9.349991559966832622e-01 7.733055697602197576e+00 8.737314050339375360e-01
6.296296296296295392e-01 0.000000000000000000e+00 4.230608716734447938e+00 6.247378026345304036e+00 0.000000000000000000e+00 5.453978932462860918e+00 8.164332611241917892e-01 6.905131468693007868e+00 7.038217768311998412e-01
6.543209876543210068e-01 0.000000000000000000e+00 3.745877121823190326e+00 5.573254389668560016e+00 0.000000000000000000e+00 4.568443169613424004e+00 7.117412808723878603e-01 6.250516854166506597e+00 6.280070125344598964e-01
6.790123456790122525e-01 0.000000000000000000e+00 3.139766396570680129e+00 5.016981226266378435e+00 0.000000000000000000e+00 4.148383719732085417e+00 5.885578732800670343e-01 5.370590593680612201e+00 5.885578732800670343e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.747935741120856257e+00 4.456235793517655530e+00 0.000000000000000000e+00 3.363931336422115059e+00 5.656167733807095921e-01 4.779118243099356178e+00 5.358474695185669878e-01
7.283950617283949658e-01 0.000000000000000000e+00 2.371608270133457541e+00 3.825103264049205531e+00 0.000000000000000000e+00 2.858318922586219557e+00 5.508679657306259081e-01 4.278629099289278592e+00 3.937931642572345403e-01
7.530864197530864335e-01 0.000000000000000000e+00 2.056334372833021451e+00 3.383001710144647678e+00 0.000000000000000000e+00 2.516388368836246503e+00 4.750324981986792094e-01 3.785281483393979851e+00 4.193980614727077505e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.798371279466871364e+00 2.931676682541040080e+00 0.000000000000000000e+00 2.115365295317598537e+00 3.791497052332228890e-01 3.372982077156758685e+00 3.957245557352216947e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.437804531623389614e+00 2.777211825747412988e+00 0.000000000000000000e+00 1.899669115804087260e+00 3.273214227019727862e-01 2.931836056103559685e+00 2.951917124980981133e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.295528660039627855e+00 2.296884646897324966e+00 0.000000000000000000e+00 1.544893575054774315e+00 2.688465490007047043e-01 2.499493640347131507e+00 2.707947123992605620e-01
8.518518518518518601e-01 0.000000000000000000e+00 1.087724564193672139e+00 1.997629808327856971e+00 0.000000000000000000e+00 1.420662865581648227e+00 2.856459290317295285e-01 2.253008619051588557e+00 2.270033873099837340e-01
8.765432098765431057e-01 0.000000000000000000e+00 9.835481270596305725e-01 1.825538860131239449e+00 0.000000000000000000e+00 1.150843229045474203e+00 2.463466336934401757e-01 2.160129064102926932e+00 2.114168871249673121e-01
9.012345679012345734e-01 0.000000000000000000e+00 8.260746553273587978e-01 1.516258241812987517e+00 0.000000000000000000e+00 1.065672066179882860e+00 2.288691685755452898e-01 1.768371935321986665e+00 1.805920783291412035e-01
9.259259259259258190e-01 5.586553361698701758e-01 7.309509071381478096e-01 1.418392831708548796e+00 0.000000000000000000e+00 9.798222874256600212e-01 1.966606012062159514e-01 1.580246246860567139e+00 1.601130558493085720e-01
9.506172839506172867e-01 4.508773707806227549e+01 6.645008246710434330e-01 1.223902029113503431e+00 0.000000000000000000e+00 7.017942383005407736e-01 1.864670681474866754e-01 1.301879166702452295e+00 1.339172580331949580e-01
9.753086419753085323e-01 4.214533394954764134e+01 5.006286728364801597e-01 1.083869337890201345e+00 0.000000000000000000e+00 7.253332916673755904e-01 1.189612687928269658e-01 1.202830606683028325e+00 1.173090289484821497e-01
1.000000000000000000e+00 3.950132184011758341e+01 4.254211628846343851e-01 9.668662792832598551e-01 0.000000000000000000e+00 5.414451163986255811e-01 1.240811725080183531e-01 1.005540930454590365e+00 1.031324031235477251e-01
1.024691358024691468e+00 3.738260329944273508e+01 3.900082292819738172e-01 8.334853287074439621e-01 0.000000000000000000e+00 4.686389206694684950e-01 1.226638785644917629e-01 9.451409104776864467e-01 1.069377402869928217e-01
1.049382716049382491e+00 3.518545826734550275e+01 3.624042312701758473e-01 7.202016290920019159e-01 0.000000000000000000e+00 4.514696779382698644e-01 1.382050034504907765e-01 8.783695774853413907e-01 8.138739092084457116e-02
1.074074074074073959e+00 3.273525829812638221e+01 2.745566830999188190e-01 6.151269949233153511e-01 0.000000000000000000e+00 3.780780554162816443e-01 8.101672616063178289e-02 6.571356677473466634e-01 6.301300923604694071e-02
1.098765432098765427e+00 2.993320227666438171e+01 2.889191988487448959e-01 5.455733095011833234e-01 0.000000000000000000e+00 2.830528191766891744e-01 7.626293573672454640e-02 6.262360299919496054e-01 6.599677131062700597e-02
1.123456790123456894e+00 2.800735363575261871e+01 2.108512232129281516e-01 4.776425668701025362e-01 0.000000000000000000e+00 3.012160331613259467e-01 6.884937900830306878e-02 5.292796011263298794e-01 5.594012044424623992e-02
1.148148148148147918e+00 2.566328213713727990e+01 2.049132727384218033e-01 3.859667808429178004e-01 0.000000000000000000e+00 2.357906152058552307e-01 6.035116936816532773e-02 4.673706837116058943e-01 4.771952926785165416e-02
1.172839506172839386e+00 2.341653441796126955e+01 1.841116946550965250e-01 3.970767145919619212e-01 0.000000000000000000e+00 2.349485058658321579e-01 6.457648991633982427e-02 4.218081362620495489e-01 4.671490759905434775e-02
1.197530864197530853e+00 2.087623780070171975e+01 1.318725863393559739e-01 3.417922135734328126e-01 0.000000000000000000e+00 1.803155772395275414e-01 5.247990680851920969e-02 3.781244567485614883e-01 4.306043635570806771e-02
1.222222222222222321e+00 1.919273512844527829e+01 1.542591200129214690e-01 2.781937976301404047e-01 0.000000000000000000e+00 1.700805682193749502e-01 3.823516649892925306e-02 3.375242284043409868e-01 4.746434461936045041e-02
1.246913580246913344e+00 1.720887956055802803e+01 1.111417574502846506e-01 2.532998193052998781e-01 0.000000000000000000e+00 1.499121379561978995e-01 4.393976457336835201e-02 2.688079715076651666e-01 3.618568847218570084e-02
1.271604938271604812e+00 1.576714838178362221e+01 9.884564971701675917e-02 2.407778646952972446e-01 0.000000000000000000e+00 1.102509169920571630e-01 1.900877879173399135e-02 2.382433608563993832e-01 2.787954222787652342e-02
1.296296296296296280e+00 1.405091514180688250e+01 8.204550998489376634e-02 2.013844335992847068e-01 0.000000000000000000e+00 1.180958098267410328e-01 2.610538954064801562e-02 2.461365299546812990e-01 1.243113787649905572e-02
1.320987654320987748e+00 1.282945709341110430e+01 8.661133913018810582e-02 1.610238981011948012e-01 0.000000000000000000e+00 9.637036325753324528e-02 2.073792627060842136e-02 1.903009704832302196e-01 2.805719436611727596e-02
1.345679012345678771e+00 1.144445907522822736e+01 7.304719091649282403e-02 1.544768463643864664e-01 0.000000000000000000e+00 8.621963518012266958e-02 1.436993919668711275e-02 1.568718362305009661e-01 1.676492906280162981e-02
1.370370370370370239e+00 1.018345375774828021e+01 5.879592238884688571e-02 1.328787845987939586e-01 0.000000000000000000e+00 6.585143307550850311e-02 2.116653205998487650e-02 1.458138875243402688e-01 1.646285826887712578e-02
1.395061728395061706e+00 9.021375766038095989e+00 5.313486366680569145e-02 1.224412075800305061e-01 0.000000000000000000e+00 5.544507513057984893e-02 1.732658597830620192e-02 1.108901502611596979e-01 1.848169171019328413e-02
1.419753086419753174e+00 8.219792654494549211e+00 5.334579601784642661e-02 8.739630411434415325e-02 0.000000000000000000e+00 4.767071133509680897e-02 1.021515242894931522e-02 1.089616259087927003e-01 4.540067746199695845e-03
1.444444444444444198e+00 7.139935600861060827e+00 3.681529294193984503e-02 9.259603982366688968e-02 0.000000000000000000e+00 3.904652281720892570e-02 1.896545393978719268e-02 8.143989044732147242e-02 1.338737925161448926e-02
1.469135802469135665e+00 6.612999728595248428e+00 3.400281830924741650e-02 9.981472471424242265e-02 0.000000000000000000e+00 4.826206469699633600e-02 6.581190640499500442e-03 8.007115279274391872e-02 8.774920853999333345e-03
1.493827160493827133e+00 5.783098897827025020e+00 2.696837762463637558e-02 5.825169566921457182e-02 0.000000000000000000e+00 3.020458293959274107e-02 9.708615944869096459e-03 7.551145734898186135e-02 1.294482125982546021e-02
1.518518518518518601e+00 5.148916668748996450e+00 2.440747802580934059e-02 5.624331892903891572e-02 0.000000000000000000e+00 2.971345150968093818e-02 5.305973483871595855e-03 5.730451362581323593e-02 9.550752270968873234e-03
1.543209876543209624e+00 4.693749039408555923e+00 1.879588046926674444e-02 6.056450373430394968e-02 0.000000000000000000e+00 1.670744930601488279e-02 5.221077908129650655e-03 6.474136606080767298e-02 7.309509071381511437e-03
1.567901234567901092e+00 4.006252300371889064e+00 1.336102614285134861e-02 4.419416339558522588e-02 0.000000000000000000e+00 2.158319607691371739e-02 6.166627450546776149e-03 5.138856208788979835e-02 4.111084967031184388e-03
1.592592592592592560e+00 3.474647584596328720e+00 1.416571525461520105e-02 4.350898256774668460e-02 0.000000000000000000e+00 1.517755205851628597e-02 2.023673607802171578e-03 4.654449297944994457e-02 5.059184019505428946e-03
1.617283950617284027e+00 3.128661189222729622e+00 1.394944479271280693e-02 2.490972284413001114e-02 0.000000000000000000e+00 1.693861153400840619e-02 1.992777827530400805e-03 3.088805632672121312e-02 3.985555655060801609e-03
1.641975308641975051e+00 2.783266343506708651e+00 1.079546184011769862e-02 3.042357427669533515e-02 0.000000000000000000e+00 1.177686746194658157e-02 1.962811243657763306e-03 2.747935741120868802e-02 6.869839352802172006e-03
1.666666666666666519e+00 2.490647535433677895e+00 1.063552907211585963e-02 2.900598837849780245e-02 0.000000000000000000e+00 1.546986046853216119e-02 2.900598837849780332e-03 2.803912209921454249e-02 9.668662792832600746e-04
1.691358024691357986e+00 2.201808584979473071e+00 4.763757215446718166e-03 2.572428896341227844e-02 0.000000000000000000e+00 1.524402308942949744e-02 9.527514430893435898e-04 3.620455483739505598e-02 2.858254329268030986e-03
1.716049382716049454e+00 1.912830161665485029e+00 4.695213946159757477e-03 2.065894136310292978e-02 0.000000000000000000e+00 1.032947068155146489e-02 9.390427892319514521e-04 1.596372741694317490e-02 3.756171156927805808e-03
1.740740740740740478e+00 1.707033273509055871e+00 5.554338200137926007e-03 1.851446066712642002e-02 0.000000000000000000e+00 6.480061233494247008e-03 2.777169100068963004e-03 2.314307583390802503e-02 4.628615166781605006e-03
1.765432098765431945e+00 1.497865183084035046e+00 6.389431006452312746e-03 1.460441372903385771e-02 0.000000000000000000e+00 1.004053443871077804e-02 1.825551716129232213e-03 1.825551716129232213e-02 9.127758580646161066e-04
1.790123456790123413e+00 1.286365574261586930e+00 2.700557538687726068e-03 1.440297353966787409e-02 0.000000000000000000e+00 3.600743384916968524e-03 9.001858462292421309e-04 7.201486769833937047e-03 0.000000000000000000e+00
1.814814814814814881e+00 1.154319945674922687e+00 3.551753678999762173e-03 4.439692098749703150e-03 0.000000000000000000e+00 7.991445777749465323e-03 2.663815259249821630e-03 1.509495313574898967e-02 1.775876839499881087e-03
1.839506172839505904e+00 1.078380353172416095e+00 0.000000000000000000e+00 1.051223739891875980e-02 0.000000000000000000e+00 5.256118699459379900e-03 8.760197832432300557e-04 1.401631653189168089e-02 8.760197832432300557e-04
1.864197530864197372e+00 8.972647133507496431e-01 5.186501233241327773e-03 6.915334977655103119e-03 0.000000000000000000e+00 4.322084361034439666e-03 1.728833744413775780e-03 1.555950369972398245e-02 8.644168722068878898e-04
1.888888888888888840e+00 8.147270265136882239e-01 1.706234610499870541e-03 5.971821136749547003e-03 0.000000000000000000e+00 6.824938441999482165e-03 8.531173052499352706e-04 6.824938441999482165e-03 1.706234610499870541e-03
1.913580246913580307e+00 7.014770802374190595e-01 2.526328020062734020e-03 7.578984060188201193e-03 0.000000000000000000e+00 2.526328020062734020e-03 0.000000000000000000e+00 9.263202740230024740e-03 0.000000000000000000e+00
1.938271604938271331e+00 6.526347385162063475e-01 1.662763665009442740e-03 6.651054660037770960e-03 0.000000000000000000e+00 3.325527330018885480e-03 0.000000000000000000e+00 3.325527330018885480e-03 8.313818325047213700e-04
1.962962962962962798e+00 5.516610619910523594e-01 0.000000000000000000e+00 4.104620996957235313e-03 0.000000000000000000e+00 2.462772598174341014e-03 1.641848398782894082e-03 7.388317794523023042e-03 0.000000000000000000e+00
1.987654320987654266e+00 4.580604065362152699e-01 8.107263832499385153e-04 6.485811065999508122e-03 0.000000000000000000e+00 8.107263832499385153e-04 8.107263832499385153e-04 8.107263832499385370e-03 0.000000000000000000e+00
2.049999999999999822e+00 3.499467834081549933e-01 1.746822546130557532e-03 3.105462304232101990e-03 0.000000000000000000e+00 2.329096728174076709e-03 1.940913940145063744e-04 3.493645092261115064e-03 0.000000000000000000e+00
2.150000000000000355e+00 2.183753870330654434e-01 7.402555492646286728e-04 1.665574985845414378e-03 0.000000000000000000e+00 7.402555492646286728e-04 1.850638873161571682e-04 1.850638873161571628e-03 5.551916619484715317e-04
2.250000000000000000e+00 1.271471156478590769e-01 5.305164769729863632e-04 1.591549430918958981e-03 0.000000000000000000e+00 5.305164769729863632e-04 1.768388256576621301e-04 1.768388256576621138e-03 3.536776513153242602e-04
2.349999999999999645e+00 7.432874469929999506e-02 1.693137692466970315e-04 3.386275384933940631e-04 0.000000000000000000e+00 5.079413077400911488e-04 1.693137692466970315e-04 5.079413077400911488e-04 0.000000000000000000e+00
2.450000000000000178e+00 4.596004989286360531e-02 3.248060063099901485e-04 3.248060063099901485e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.120150157749754256e-04 0.000000000000000000e+00
2.549999999999999822e+00 2.496548126931689635e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.120685158664611826e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 1.351315554553826799e-02 0.000000000000000000e+00 1.501461727282029789e-04 0.000000000000000000e+00 1.501461727282029789e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 9.115237649808583670e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 4.048678376899088327e-03 0.000000000000000000e+00 2.792191984068336983e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.792191984068336983e-04 0.000000000000000000e+00
2.950000000000000178e+00 3.506803830838368333e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 2.217732813575588446e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.263134468983295082e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 4.897075172058335327e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 5.938617279548302026e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 3.459890067215127749e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.007309766404404418e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en4.3_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 14.444 10.2497 2.9359 0.0029 12.4914 0.66455 3.15455 0.5984
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 6.856224580266587054e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.566127595179040100e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.463809515819650358e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.846454283278919775e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.295436446972096007e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.633240187628082936e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.137503958955006169e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.395870534849950104e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 9.504422744601761508e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.178795734547319398e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 8.179067165842589304e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.006673545238897987e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 6.904308025033158458e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.420690652263849074e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 5.851262011640873340e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.224405501478965164e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 4.979844771448452434e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.082555762971015412e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.106647830497820451e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.050492690269184948e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.538543446767854306e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.352442123898061510e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 3.006075159226148585e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.602939292814603789e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.495302305949666533e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.014799557808564501e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.175566720232122719e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.599250136966155011e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.833066904027305810e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.218623426473801175e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.598795930160181911e+01 1.337742034753700615e+01 0.000000000000000000e+00 1.875449387609245733e+01 2.932080947187430287e+00 1.410327752013063574e+01 2.760167406309991467e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.338963642602313087e+01 1.226346206328121724e+01 0.000000000000000000e+00 1.620355457767206175e+01 2.716781818474427901e+00 1.292216782262082653e+01 2.643929568593549551e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.162269954326411892e+01 1.117020612455955053e+01 0.000000000000000000e+00 1.394897981121965280e+01 2.503216797064371058e+00 1.179673547353510621e+01 2.160946134198095336e+00
5.802469135802468259e-01 0.000000000000000000e+00 1.039772111065815174e+01 1.017277041355256628e+01 0.000000000000000000e+00 1.170021341859049002e+01 2.305050353057228829e+00 1.078652478466780451e+01 2.146751714353298812e+00
6.049382716049382935e-01 0.000000000000000000e+00 8.734650235080126279e+00 9.152869230782346932e+00 0.000000000000000000e+00 1.039420714159275683e+01 2.176337066807094711e+00 1.017044665981577367e+01 1.846023974660118139e+00
6.296296296296295392e-01 0.000000000000000000e+00 7.580800374450959112e+00 8.386996227912151269e+00 0.000000000000000000e+00 9.108733468153600299e+00 1.845292731255618435e+00 8.873273091904616550e+00 1.681494208647630106e+00
6.543209876543210068e-01 0.000000000000000000e+00 6.647023242472577920e+00 7.380929476728534944e+00 0.000000000000000000e+00 7.728180413071118693e+00 1.581100008027934267e+00 7.989234308477599633e+00 1.433333652137473102e+00
6.790123456790122525e-01 0.000000000000000000e+00 5.591299796160637214e+00 6.341236441146529401e+00 0.000000000000000000e+00 6.879956752576267931e+00 1.416810686887903348e+00 7.074560565515644939e+00 1.272044435798854511e+00
7.037037037037037202e-01 0.000000000000000000e+00 5.037882192054903285e+00 5.882872432449566702e+00 0.000000000000000000e+00 5.892032218253302922e+00 1.401447227971636789e+00 6.535507170965769497e+00 1.222831404798781163e+00
7.283950617283949658e-01 0.000000000000000000e+00 4.446765506500232945e+00 5.331693965505254873e+00 0.000000000000000000e+00 5.013119720263446766e+00 1.238899842607030122e+00 5.663542137632137319e+00 1.123859142936377342e+00
7.530864197530864335e-01 0.000000000000000000e+00 3.740345976807618378e+00 4.825217492964060995e+00 0.000000000000000000e+00 4.589841029892643753e+00 1.067753227933067262e+00 5.137626253040670221e+00 9.029897037830748596e-01
7.777777777777776791e-01 0.000000000000000000e+00 3.242455129453518214e+00 4.268024004264694860e+00 0.000000000000000000e+00 3.944814419475717759e+00 1.062862288440673986e+00 4.479353348165179938e+00 1.008994024309177728e+00
8.024691358024691468e-01 0.000000000000000000e+00 2.929827949215817462e+00 3.847532796913986530e+00 0.000000000000000000e+00 3.339481754315218875e+00 9.337697028001064048e-01 3.976051637729485222e+00 7.891860068826704877e-01
8.271604938271603924e-01 0.000000000000000000e+00 2.563783032499474146e+00 3.191091646834451900e+00 0.000000000000000000e+00 3.035238574949985058e+00 7.305612744584367713e-01 3.744370052024307949e+00 6.467902483205359987e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.404344210591577990e+00 2.873484544365544124e+00 0.000000000000000000e+00 2.712690478354305768e+00 6.488513487277035585e-01 3.091029457204278685e+00 5.939921967944574721e-01
8.765432098765431057e-01 0.000000000000000000e+00 1.932166507550788337e+00 2.650983923775676931e+00 0.000000000000000000e+00 2.226311741811612510e+00 5.956440993781687565e-01 2.816440618047390654e+00 5.515223142390451860e-01
9.012345679012345734e-01 0.000000000000000000e+00 1.675393835588171454e+00 2.356637220176317715e+00 0.000000000000000000e+00 2.086643122872354539e+00 5.274719119514520438e-01 2.626631317480281336e+00 5.078034677769911465e-01
9.259259259259258190e-01 2.627942547091912662e-01 1.550660138714499370e+00 2.163266613268375771e+00 0.000000000000000000e+00 1.870886250413116514e+00 5.047041977858639505e-01 2.211996673744252018e+00 4.263880291639195463e-01
9.506172839506172867e-01 2.739879293152570128e+01 1.323916183847155370e+00 1.874841612464729579e+00 5.085465494931454278e-03 1.584970079253636754e+00 3.966663086046534614e-01 2.074869921932033456e+00 3.780196017899047911e-01
9.753086419753085323e-01 2.695794530033006708e+01 1.153263411352683621e+00 1.622499527146612275e+00 1.652239844344818897e-03 1.351532192674061994e+00 3.651450056002050193e-01 1.754678714694197783e+00 3.287957290246189546e-01
1.000000000000000000e+00 2.535606817420348946e+01 9.910379362653414237e-01 1.447076531327279092e+00 3.222887597610866409e-03 1.218251511896907502e+00 3.754664051216659026e-01 1.600163692213795175e+00 2.642767830040910204e-01
1.024691358024691468e+00 2.384554347017164844e+01 9.624396625829353402e-01 1.335149139759660208e+00 3.145227655499788569e-03 9.954645529656831471e-01 2.956513996169801151e-01 1.473539156601650912e+00 2.862157166504807893e-01
1.049382716049382491e+00 2.290210468289577150e+01 8.046602423117463765e-01 1.223882086111568457e+00 6.142444597799590587e-03 9.490076903600367375e-01 2.410909504636339074e-01 1.325232421975261587e+00 1.980938382790367880e-01
1.074074074074073959e+00 2.141092035256252046e+01 7.531554913451324884e-01 1.035213723163628252e+00 7.501548718577016710e-03 8.161685005811794014e-01 2.070427446327256504e-01 1.105728281118252276e+00 2.490514174567569350e-01
1.098765432098765427e+00 2.022874370416618461e+01 5.690388281894062095e-01 9.767522153972797438e-01 1.466594918013933635e-03 7.303642691709388846e-01 2.067898834399646280e-01 9.650194560531683008e-01 1.627920358995466332e-01
1.123456790123456894e+00 1.858072615986579024e+01 5.680073768185003313e-01 8.663546858544802776e-01 5.737448250691922109e-03 6.296849455134384543e-01 1.864670681474874803e-01 8.893044788572479487e-01 1.907701543355064255e-01
1.148148148148147918e+00 1.740780357379894383e+01 5.080726351459500245e-01 7.368456725182975786e-01 1.403515566701519189e-03 5.768448979143244726e-01 1.698253835708838366e-01 8.294776999205978329e-01 1.656148368707792695e-01
1.172839506172839386e+00 1.637357511346854722e+01 4.355478149676537680e-01 6.430169634222774322e-01 1.373967870560421954e-03 4.960024012723123210e-01 1.525104336322068432e-01 7.213331320442215588e-01 1.607542408555693580e-01
1.197530864197530853e+00 1.518284073129544254e+01 3.646680703874027318e-01 6.015004703437970557e-01 2.691277272231754232e-03 4.467520271904711904e-01 1.318725863393559739e-01 6.257219657938828394e-01 1.103423681615019192e-01
1.222222222222222321e+00 1.393342205381670063e+01 3.546641306279988970e-01 4.878279863656490578e-01 3.955362051613371156e-03 3.810332109720880323e-01 1.305269477032412473e-01 5.616614113290986365e-01 1.054763213763565549e-01
1.246913580246913344e+00 1.276320926254664201e+01 2.920701998112131270e-01 4.432746837842748144e-01 5.169384067455099624e-03 3.114553900641697792e-01 8.400249109614536802e-02 4.872144483576431595e-01 8.787952914673670402e-02
1.271604938271604812e+00 1.186654697371980660e+01 2.407778646952972446e-01 3.877790873513734526e-01 2.534503838897865687e-03 3.130112241038864318e-01 9.884564971701675917e-02 4.460726756460243747e-01 6.716435173079343679e-02
1.296296296296296280e+00 1.067461809454973931e+01 2.274898231399327120e-01 3.567736570555228859e-01 0.000000000000000000e+00 2.722419194953293320e-01 8.701796513549338308e-02 3.816359328085209834e-01 5.966946180719546328e-02
1.320987654320987748e+00 9.768783151472485216e+00 2.098190187379204985e-01 3.586441366799338892e-01 3.659634047754427300e-03 2.342165790562833472e-01 6.587341285957969139e-02 3.427857224729980445e-01 5.123487666856198219e-02
1.345679012345678771e+00 9.031506785117850100e+00 1.724392703602453392e-01 3.005712281973720867e-01 2.394989866114518792e-03 2.035741386197340852e-01 6.107224158592022834e-02 3.197311471262882510e-01 6.107224158592022834e-02
1.370370370370370239e+00 8.107957697421985799e+00 1.293510292554631291e-01 2.563502216153724089e-01 0.000000000000000000e+00 1.846191963009791992e-01 6.820326997106238021e-02 2.786926721231341997e-01 5.174041170218525443e-02
1.395061728395061706e+00 7.307198859917669154e+00 1.328371591670142182e-01 2.414170979643997517e-01 2.310211463774160517e-03 1.582494852685299991e-01 5.891039232624108862e-02 2.240905119860935601e-01 5.775528659435401335e-02
1.419753086419753174e+00 6.765835958774096603e+00 1.237168460839417200e-01 1.918178622769371455e-01 3.405050809649771883e-03 1.486872186880400515e-01 4.426566052544703839e-02 2.338134889292843299e-01 4.540067746199696191e-02
1.444444444444444198e+00 6.038823657415769652e+00 8.813358007312872833e-02 1.974638439613137231e-01 1.115614937634540772e-03 1.216020282021649385e-01 3.235283319140168368e-02 2.086199933376591265e-01 2.454352862795989784e-02
1.469135802469135665e+00 5.538071923980329991e+00 8.445861321974358626e-02 1.831764728272360920e-01 1.096865106749916668e-03 9.542726428724275511e-02 4.277773916324675157e-02 1.634329009057375881e-01 3.400281830924741650e-02
1.493827160493827133e+00 4.803607422500231650e+00 7.119651692904004070e-02 1.326844179132109780e-01 0.000000000000000000e+00 8.953501371379277152e-02 3.020458293959274107e-02 1.413142987530946193e-01 2.049596699472364461e-02
1.518518518518518601e+00 4.408202770400522219e+00 7.110004468387938481e-02 1.337105317935642079e-01 0.000000000000000000e+00 6.897765529033074439e-02 3.714181438710117272e-02 1.347717264903385281e-01 2.759106211613229775e-02
1.543209876543209624e+00 3.877172454577078931e+00 5.534342582617429729e-02 1.242616542134856866e-01 1.044215581625930174e-03 9.397940234633371526e-02 3.132646744877790740e-02 1.399248879378746369e-01 1.775166488764081188e-02
1.567901234567901092e+00 3.606449287328106212e+00 5.344410457140539444e-02 9.661049672523282228e-02 0.000000000000000000e+00 6.577735947249895021e-02 1.747211110988253213e-02 1.099715228680841761e-01 2.158319607691371739e-02
1.592592592592592560e+00 3.171096543426002778e+00 4.755632978335103123e-02 8.297061791988903645e-02 1.011836803901085789e-03 6.071020823406514388e-02 1.618938886241737263e-02 1.193967428603281145e-01 1.922489927412062913e-02
1.617283950617284027e+00 2.975217296502888686e+00 5.181222351579042179e-02 9.166778006639844656e-02 0.000000000000000000e+00 6.077972373967722997e-02 2.192055610283441189e-02 8.568944658380724111e-02 1.893138936153880916e-02
1.641975308641975051e+00 2.566375701082525662e+00 3.827481925132638491e-02 6.084714855339067030e-02 0.000000000000000000e+00 3.925622487315526959e-02 1.570248994926210645e-02 7.654963850265276981e-02 1.177686746194658157e-02
1.666666666666666519e+00 2.267301424919244912e+00 3.577405233348061875e-02 6.768063954982819763e-02 1.933732558566520149e-03 4.544271512631322535e-02 2.030419186494845929e-02 6.381317443269515777e-02 1.450299418924890123e-02
1.691358024691357986e+00 2.100816932012002702e+00 3.144079762194833955e-02 5.525958369918192864e-02 0.000000000000000000e+00 3.334630050812702889e-02 1.333852020325081156e-02 6.573984957316471311e-02 1.810227741869752799e-02
1.716049382716049454e+00 1.837706738526929007e+00 3.850075435851001149e-02 3.850075435851001149e-02 0.000000000000000000e+00 3.756171156927805982e-02 1.408564183847927156e-02 4.037883993697390789e-02 7.512342313855611617e-03
1.740740740740740478e+00 1.658895675774527234e+00 2.499452190062066703e-02 3.702892133425284005e-02 1.851446066712642002e-03 1.573729156705745702e-02 5.554338200137926007e-03 4.813759773452869206e-02 2.777169100068963004e-03
1.765432098765431945e+00 1.491475752077582762e+00 2.738327574193848493e-02 3.833658603871387821e-02 0.000000000000000000e+00 2.829605160000309844e-02 6.389431006452312746e-03 4.655156876129542404e-02 9.127758580646161066e-03
1.790123456790123413e+00 1.354779698575009350e+00 2.430501784818953764e-02 4.320892061900361708e-02 9.001858462292421309e-04 1.620334523212635727e-02 9.001858462292421093e-03 3.690761969539892856e-02 8.101672616063178636e-03
1.814814814814814881e+00 1.235122341872167295e+00 9.767322617249345543e-03 3.995722888874732315e-02 0.000000000000000000e+00 1.775876839499881260e-02 7.103507357999524346e-03 4.439692098749702803e-02 3.551753678999762173e-03
1.839506172839505904e+00 1.102908907103226532e+00 1.226427696540522035e-02 2.365253414756721129e-02 0.000000000000000000e+00 1.752039566486460198e-02 5.256118699459379900e-03 3.591681111297242990e-02 7.884178049189069851e-03
1.864197530864197372e+00 9.785198993381971633e-01 1.383066995531020624e-02 3.803434237710306975e-02 0.000000000000000000e+00 1.815275431634464504e-02 6.050918105448215012e-03 2.679692303841352610e-02 9.508585594275767439e-03
1.888888888888888840e+00 8.070489707664387780e-01 7.678055747249417327e-03 2.474040185224812491e-02 0.000000000000000000e+00 1.364987688399896433e-02 6.824938441999482165e-03 1.876858071549857704e-02 1.706234610499870541e-03
1.913580246913580307e+00 7.520036406386737537e-01 7.578984060188201193e-03 1.515796812037640239e-02 8.421093400209113400e-04 7.578984060188201193e-03 5.052656040125468040e-03 1.600007746039731546e-02 1.684218680041822680e-03
1.938271604938271331e+00 7.016862666339848120e-01 1.080796382256137868e-02 1.413349115258026416e-02 0.000000000000000000e+00 8.313818325047213700e-03 1.662763665009442740e-03 1.496487298508498466e-02 6.651054660037770960e-03
1.962962962962962798e+00 6.107676043472365368e-01 8.209241993914470625e-03 1.559755978843749280e-02 0.000000000000000000e+00 6.567393595131576327e-03 4.104620996957235313e-03 1.723940818722038623e-02 4.104620996957235313e-03
1.987654320987654266e+00 5.334579601784595893e-01 5.675084682749569932e-03 1.540380128174883081e-02 2.432179149749815437e-03 6.485811065999508122e-03 4.053631916249692685e-03 1.135016936549913986e-02 3.242905532999754061e-03
2.049999999999999822e+00 4.207901422234498479e-01 5.434559032406178700e-03 9.704569700725319478e-03 0.000000000000000000e+00 4.852284850362659739e-03 2.523188122188583030e-03 1.242184921692840796e-02 2.911370910217595670e-03
2.150000000000000355e+00 2.605699533411492963e-01 3.516213859006986006e-03 8.142811041910915509e-03 0.000000000000000000e+00 4.256469408271615004e-03 2.775958309742357442e-03 7.587619379962443761e-03 1.480511098529257346e-03
2.250000000000000000e+00 1.770156644833197901e-01 1.414710605261297041e-03 3.890454164468566591e-03 0.000000000000000000e+00 1.591549430918958981e-03 1.061032953945972726e-03 3.359937687495580336e-03 5.305164769729863632e-04
2.349999999999999645e+00 1.100539500103530771e-01 1.354510153973576252e-03 2.878334077193849590e-03 0.000000000000000000e+00 8.465688462334852119e-04 3.386275384933940631e-04 4.063530461920729191e-03 3.386275384933940631e-04
2.450000000000000178e+00 6.512360426515302614e-02 9.744180189299704456e-04 2.111239041014935803e-03 0.000000000000000000e+00 4.872090094649852228e-04 0.000000000000000000e+00 2.598448050479921188e-03 1.624030031549950743e-04
2.549999999999999822e+00 3.838442745157472774e-02 3.120685158664611826e-04 1.560342579332306022e-03 0.000000000000000000e+00 7.801712896661530108e-04 1.560342579332305913e-04 4.681027737996917740e-04 0.000000000000000000e+00
2.650000000000000355e+00 2.672601874562013230e-02 3.002923454564059578e-04 1.501461727282029789e-04 0.000000000000000000e+00 3.002923454564059578e-04 1.501461727282029789e-04 7.507308636410149486e-04 1.501461727282029789e-04
2.750000000000000000e+00 1.779641636391199669e-02 0.000000000000000000e+00 7.234315595086177877e-04 0.000000000000000000e+00 4.340589357051706509e-04 0.000000000000000000e+00 4.340589357051706509e-04 0.000000000000000000e+00
2.849999999999999645e+00 9.493452745832344983e-03 1.396095992034168491e-04 6.980479960170841644e-04 0.000000000000000000e+00 2.792191984068336983e-04 2.792191984068336983e-04 2.792191984068336983e-04 0.000000000000000000e+00
2.950000000000000178e+00 4.990451605423831642e-03 1.348770704168603205e-04 1.348770704168603205e-04 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00
3.049999999999999822e+00 3.130916913283183969e-03 1.304548713867993411e-04 2.609097427735986821e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00
3.150000000000000355e+00 2.021015150373272132e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.263134468983295082e-04 0.000000000000000000e+00
3.250000000000000000e+00 1.958830068823334131e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.224268793014583832e-04 0.000000000000000000e+00
3.350000000000000089e+00 1.306495801500626467e-03 0.000000000000000000e+00 1.187723455909660351e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 5.766483445358546248e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 2.241618916787256588e-04 0.000000000000000000e+00 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 2.180204699888974940e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 1.061032953945972618e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 2.066947312881746521e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en4.3_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 15.3029 10.6526 3.12755 0.0019 13.0366 0.70205 3.3551 0.6339
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 6.977258659045956790e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.620711591491304659e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.510799216992816980e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.849667254299307331e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.316233740639478924e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.632631061872134239e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.181652779501690418e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.412915818608843779e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 9.822496306636500663e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.204832425694439451e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 8.354967766795051887e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.041480731293095516e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 7.106908548207317722e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.871292376074167407e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 6.063759882501749132e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.394612641283991650e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 5.107954553453485147e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.204380914160706340e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.365451261288728801e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.323699094599761139e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.693912620001711389e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.437916221910183623e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 3.125527093184872029e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.735839457748812009e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.594129852067834463e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.502597408082390018e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.264818930418392640e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.902989872026939722e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.939831253558930868e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.270164836592516977e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.644321182651799873e+01 1.424017163601452296e+01 0.000000000000000000e+00 1.961724516456997236e+01 3.250439356219724463e+00 1.510610650858236426e+01 2.661476299509980326e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.442170996600224164e+01 1.282199597903461807e+01 0.000000000000000000e+00 1.675905298301375979e+01 2.874628359882998030e+00 1.417886913306598018e+01 2.695533245592505178e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.220571990967192733e+01 1.183444325842715372e+01 0.000000000000000000e+00 1.776036668415428110e+01 2.787475483173650570e+00 1.256829476440315041e+01 2.442304221469525416e+00
5.802469135802468259e-01 0.000000000000000000e+00 1.036717225055739355e+01 1.091149739417090636e+01 0.000000000000000000e+00 1.427742634345447570e+01 2.463348991761159290e+00 1.170299058769055733e+01 2.207849434554815637e+00
6.049382716049382935e-01 0.000000000000000000e+00 9.326017222633582904e+00 9.320689592115083855e+00 0.000000000000000000e+00 1.084705573566522574e+01 2.155026544733095850e+00 1.057268276396249540e+01 1.883317388289615479e+00
6.296296296296295392e-01 0.000000000000000000e+00 7.703649266406950247e+00 8.957731705124361454e+00 0.000000000000000000e+00 9.595010332146065579e+00 1.924632640643862747e+00 9.234141712025341064e+00 1.868326898497366662e+00
6.543209876543210068e-01 0.000000000000000000e+00 6.922853773468104599e+00 8.058191941226480637e+00 0.000000000000000000e+00 9.984080112998825030e+00 1.775659043283708272e+00 8.474400510317947166e+00 1.672222594160385434e+00
6.790123456790122525e-01 0.000000000000000000e+00 5.971014553115518986e+00 7.269164378455021946e+00 0.000000000000000000e+00 7.262044726762117541e+00 1.554457286284048001e+00 7.601414790790543385e+00 1.502246507202751769e+00
7.037037037037037202e-01 0.000000000000000000e+00 5.282906462304846507e+00 6.437039473575605797e+00 0.000000000000000000e+00 5.990499915643466622e+00 1.344198566698285635e+00 6.750762137353570225e+00 1.300689584130538590e+00
7.283950617283949658e-01 0.000000000000000000e+00 4.484374966007946384e+00 5.639206605009499107e+00 0.000000000000000000e+00 5.252050404194802624e+00 1.393762322932908804e+00 5.990965667463995281e+00 1.157043960149065631e+00
7.530864197530864335e-01 0.000000000000000000e+00 3.879432068622546748e+00 4.885131501745876292e+00 0.000000000000000000e+00 4.694690545260820969e+00 1.110548948491506760e+00 5.330206995553647964e+00 1.003559647095407792e+00
7.777777777777776791e-01 0.000000000000000000e+00 5.165137787685380566e+00 4.553940175424174619e+00 0.000000000000000000e+00 4.087772505055457195e+00 1.027640731123926399e+00 4.904083892278898738e+00 9.095449212971848940e-01
8.024691358024691468e-01 0.000000000000000000e+00 3.066379217582284600e+00 3.849540903801728753e+00 0.000000000000000000e+00 3.596519435946216259e+00 8.835670306065522839e-01 4.313413594870168843e+00 7.911941137704127103e-01
8.271604938271603924e-01 0.000000000000000000e+00 2.637813241644595408e+00 3.553450038965836555e+00 0.000000000000000000e+00 3.179402666443116754e+00 7.539392352411067311e-01 3.841778221952099504e+00 7.286131110598809135e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.186799297752843430e+00 3.164805558080023395e+00 0.000000000000000000e+00 2.720257257931305350e+00 7.320859240746975249e-01 3.475043520737000957e+00 6.715516874587018625e-01
8.765432098765431057e-01 0.000000000000000000e+00 2.068208678396419309e+00 2.788864502335438367e+00 0.000000000000000000e+00 2.371545951227894022e+00 6.489579230879432004e-01 3.071979290311481758e+00 6.158665842336004115e-01
9.012345679012345734e-01 0.000000000000000000e+00 1.863138075435298413e+00 2.467495723705097621e+00 0.000000000000000000e+00 2.115251768944297339e+00 5.936294059928205469e-01 2.657028003931721116e+00 5.238958311924591937e-01
9.259259259259258190e-01 3.376297047257159067e-01 1.573284809649727611e+00 2.302495357485165428e+00 0.000000000000000000e+00 1.874366969018536278e+00 5.081849163912837142e-01 2.570510690102486340e+00 5.064445570885738324e-01
9.506172839506172867e-01 2.920752349255631941e+01 1.393417545611218555e+00 1.998587939508061684e+00 1.695155164977151570e-03 1.625653803213088278e+00 4.543015842138766192e-01 2.076565077097010548e+00 4.373500325641050956e-01
9.753086419753085323e-01 2.763205915682275204e+01 1.270572440301165784e+00 1.731547356873370358e+00 4.956719533034456907e-03 1.336662034074958649e+00 4.081032415531702928e-01 2.017384849945023984e+00 3.519270868454464352e-01
1.000000000000000000e+00 2.642928974420791022e+01 1.113507664974554334e+00 1.550208934450826748e+00 0.000000000000000000e+00 1.274652044855097532e+00 3.013399903766160182e-01 1.737136415112257026e+00 3.206773159622812175e-01
1.024691358024691468e+00 2.523101625241930535e+01 9.152612477504384891e-01 1.415352444974904866e+00 6.290455310999577138e-03 1.048933423109179586e+00 3.318215176552277157e-01 1.550597234161395832e+00 2.594812815787325699e-01
1.049382716049382491e+00 2.392021487498105614e+01 8.476573544963434959e-01 1.260736753698365797e+00 3.071222298899795294e-03 9.797199133490346323e-01 2.810168403493312761e-01 1.362087089562059150e+00 2.303416724174846275e-01
1.074074074074073959e+00 2.244463376598243443e+01 6.841412431342238643e-01 1.149237263685998878e+00 0.000000000000000000e+00 8.071666421188870011e-01 2.535523466879031629e-01 1.246757397027500103e+00 2.040421251452948503e-01
1.098765432098765427e+00 2.113363276858078166e+01 6.467683588441447418e-01 9.752856204792658135e-01 0.000000000000000000e+00 7.626293573672454640e-01 2.067898834399646280e-01 1.042748986707906722e+00 1.965237190138670875e-01
1.123456790123456894e+00 1.996345118828254428e+01 6.081695145733437835e-01 9.438102372388211814e-01 5.737448250691922109e-03 6.454629282028412351e-01 1.864670681474874803e-01 9.065168236093237297e-01 1.835983440221415075e-01
1.148148148148147918e+00 1.825973752278676443e+01 5.066691195792484281e-01 8.322847310540009147e-01 0.000000000000000000e+00 6.063187248150563313e-01 1.838605392378990233e-01 8.814077758885541236e-01 1.473691345036595157e-01
1.172839506172839386e+00 1.749885479945753275e+01 4.575313008966205297e-01 7.117153569502985277e-01 2.747935741120843909e-03 4.644011402494226393e-01 1.497624978910859772e-01 7.666740717727154042e-01 1.538844015027672485e-01
1.197530864197530853e+00 1.604539509704571998e+01 3.983090362902996229e-01 6.176481339771876522e-01 2.691277272231754232e-03 4.063828681069949211e-01 1.291813090671242170e-01 6.822387885107497052e-01 1.520571658810941085e-01
1.222222222222222321e+00 1.462956577490065335e+01 3.665302167828390356e-01 5.629798653463030655e-01 1.318454017204456980e-03 3.968546591785415134e-01 1.318454017204457041e-01 5.972596697936189969e-01 1.147054994967877523e-01
1.246913580246913344e+00 1.367172851240187548e+01 2.985319298955320111e-01 4.846297563239155837e-01 2.584692033727549812e-03 3.334252723508539518e-01 1.266499096526499391e-01 5.078919846274635441e-01 8.917187516360047805e-02
1.271604938271604812e+00 1.252298346799435436e+01 2.623211473259290938e-01 4.460726756460243747e-01 0.000000000000000000e+00 2.965369491510502775e-01 1.001129016364656898e-01 4.638142025183094042e-01 9.504389395866996715e-02
1.296296296296296280e+00 1.150253187712457681e+01 2.187880266263833862e-01 4.040119809862193212e-01 1.243113787649905485e-03 2.424071885917315761e-01 9.447664786139281512e-02 3.866083879591206141e-01 6.712814453309490226e-02
1.320987654320987748e+00 1.034090594093809301e+01 1.951804825469027893e-01 3.366863323934072838e-01 1.219878015918142433e-03 2.464153592154647576e-01 7.319268095508854599e-02 3.403459664411617180e-01 6.221377881182526409e-02
1.345679012345678771e+00 9.516492233006040635e+00 1.904016943561042396e-01 2.921887636659712961e-01 0.000000000000000000e+00 2.335115119461655675e-01 6.466472638509200566e-02 3.245211268585173059e-01 4.909729225534763264e-02
1.370370370370370239e+00 8.603019363936075692e+00 1.387583768376786375e-01 2.704612429886956715e-01 2.351836895553875359e-03 1.658045011365482102e-01 5.409224859773913152e-02 3.316090022730964204e-01 5.879592238884688571e-02
1.395061728395061706e+00 7.835082179390065349e+00 1.062697273336113829e-01 2.471926266238351766e-01 2.310211463774160517e-03 1.640250139279653963e-01 4.851444073925736955e-02 2.622090011383672037e-01 4.389401781170904765e-02
1.419753086419753174e+00 6.979219142845482615e+00 1.430121340052904200e-01 2.179232518175854005e-01 0.000000000000000000e+00 1.362020323859908788e-01 4.426566052544703839e-02 2.043030485789863182e-01 4.767071133509680897e-02
1.444444444444444198e+00 6.442676264839472644e+00 9.928972944947413171e-02 2.242386024645426912e-01 0.000000000000000000e+00 1.349894074537794364e-01 4.685582738065071501e-02 1.796140049591610777e-01 3.012160331613259953e-02
1.469135802469135665e+00 5.758541810437063369e+00 8.007115279274391872e-02 1.765952821867365907e-01 1.096865106749916668e-03 1.052990502479920071e-01 4.387460426999666846e-02 1.612391706922377543e-01 2.193730213499833423e-02
1.493827160493827133e+00 5.279329603798816883e+00 7.443272224399639925e-02 1.369993583331527987e-01 1.078735104985455162e-03 1.024798349736182335e-01 3.883446377947638584e-02 1.672039412727455432e-01 3.128331804457819970e-02
1.518518518518518601e+00 4.698970117316685347e+00 7.640601816775098587e-02 1.453836734580817303e-01 1.061194696774319128e-03 7.852840756129962629e-02 3.077464620645525492e-02 1.379553105806614888e-01 1.804030984516342626e-02
1.543209876543209624e+00 4.285460746992817427e+00 5.638764140780022638e-02 1.159079295604782539e-01 0.000000000000000000e+00 6.369715047918174389e-02 1.879588046926674444e-02 1.242616542134856866e-01 2.088431163251860262e-02
1.567901234567901092e+00 3.776031542218142523e+00 6.783290195601453243e-02 1.099715228680841761e-01 1.027771241757796097e-03 6.886067319777233742e-02 1.952765359339812476e-02 1.161381503186309505e-01 1.438879738460914492e-02
1.592592592592592560e+00 3.502979015105558869e+00 4.047347215604343157e-02 9.106531235109771583e-02 0.000000000000000000e+00 6.172204503796623054e-02 2.731959370532931544e-02 9.814816997840532242e-02 1.315387845071411439e-02
1.617283950617284027e+00 3.118697300085077284e+00 3.686638980931241510e-02 9.565333572145924557e-02 0.000000000000000000e+00 5.480139025708602452e-02 2.391333393036481139e-02 8.170389092874644210e-02 1.793500044777360941e-02
1.641975308641975051e+00 2.798968833455970806e+00 4.710746984778632629e-02 7.753104412448165450e-02 0.000000000000000000e+00 5.005168671327296648e-02 2.551654616755092558e-02 7.556823288082389900e-02 1.766530119291987236e-02
1.666666666666666519e+00 2.575731768010604661e+00 2.610538954064802256e-02 7.058123838767797753e-02 0.000000000000000000e+00 3.093972093706432239e-02 1.546986046853216119e-02 6.574690699126167770e-02 1.546986046853216119e-02
1.691358024691357986e+00 2.230391128272153356e+00 2.667704040650162312e-02 5.144857792682455688e-02 0.000000000000000000e+00 3.811005772357374533e-02 1.333852020325081156e-02 5.144857792682455688e-02 1.048026587398277927e-02
1.716049382716049454e+00 2.091248291619555832e+00 1.784181299540707824e-02 5.352543898622123125e-02 0.000000000000000000e+00 2.535415530926268812e-02 8.451385103087563286e-03 5.070831061852537625e-02 4.695213946159757477e-03
1.740740740740740478e+00 1.826451544812021321e+00 2.406879886726434603e-02 4.536042863445972906e-02 0.000000000000000000e+00 2.406879886726434603e-02 1.110867640027585201e-02 4.258325953439076605e-02 7.405784266850568009e-03
1.765432098765431945e+00 1.634781561793727356e+00 2.920882745806771541e-02 4.107491361290772219e-02 1.825551716129232213e-03 2.647049988387386796e-02 9.127758580646161066e-03 4.563879290323080706e-02 1.277886201290462549e-02
1.790123456790123413e+00 1.448399026582850579e+00 1.800371692458484219e-02 3.510724800294044018e-02 1.800371692458484262e-03 2.880594707933574819e-02 9.902044308521663549e-03 4.050836308031589145e-02 7.201486769833937047e-03
1.814814814814814881e+00 1.292838339155913507e+00 2.131052207399857304e-02 4.617279782699690999e-02 8.879384197499405433e-04 2.575021417274827792e-02 7.103507357999524346e-03 3.640547520974756618e-02 5.327630518499643260e-03
1.839506172839505904e+00 1.187006806294576666e+00 1.401631653189168089e-02 3.066069241351305000e-02 0.000000000000000000e+00 1.051223739891875980e-02 6.132138482702610173e-03 2.890865284702659119e-02 7.884178049189069851e-03
1.864197530864197372e+00 1.015689824843093225e+00 1.383066995531020624e-02 2.852575678282730232e-02 0.000000000000000000e+00 1.469508682751709434e-02 6.050918105448215012e-03 2.161042180517219746e-02 4.322084361034439666e-03
1.888888888888888840e+00 9.691412587639265386e-01 1.450299418924889949e-02 1.364987688399896433e-02 0.000000000000000000e+00 7.678055747249417327e-03 4.265586526249676678e-03 2.644663646274799523e-02 2.559351915749805920e-03
1.913580246913580307e+00 8.008459823598866878e-01 1.094742142027184742e-02 2.105273350052278350e-02 0.000000000000000000e+00 6.736874720167290720e-03 3.368437360083645360e-03 2.610538954064825154e-02 5.894765380146379380e-03
1.938271604938271331e+00 7.573888494118011794e-01 9.976581990056656440e-03 1.413349115258026416e-02 0.000000000000000000e+00 9.145200157551935938e-03 2.494145497514164110e-03 1.496487298508498466e-02 3.325527330018885480e-03
1.962962962962962798e+00 6.542765869149832492e-01 6.567393595131576327e-03 1.395571138965459937e-02 8.209241993914470409e-04 9.851090392697364057e-03 1.641848398782894082e-03 1.231386299087170594e-02 3.283696797565788163e-03
1.987654320987654266e+00 5.561582989094577822e-01 9.728716598999261750e-03 7.296537449249446312e-03 0.000000000000000000e+00 5.675084682749569932e-03 2.432179149749815437e-03 1.216089574874907805e-02 3.242905532999754061e-03
2.049999999999999822e+00 4.549502275700029741e-01 6.210924608464203980e-03 1.319821479298643498e-02 0.000000000000000000e+00 5.822741820435191340e-03 1.552731152116050995e-03 1.319821479298643498e-02 1.746822546130557532e-03
2.150000000000000355e+00 2.907353669736829072e-01 4.996724957536243135e-03 8.883066591175544507e-03 1.850638873161571682e-04 4.071405520955457755e-03 5.551916619484715317e-04 7.587619379962443761e-03 1.295447211213100096e-03
2.250000000000000000e+00 1.740094044471395263e-01 2.475743559207269767e-03 5.658842421045188163e-03 0.000000000000000000e+00 2.298904733549607393e-03 1.414710605261297041e-03 4.067292990126228532e-03 7.073553026306485204e-04
2.349999999999999645e+00 1.051438507021988655e-01 1.693137692466970315e-04 3.555589154180637933e-03 0.000000000000000000e+00 1.354510153973576252e-03 5.079413077400911488e-04 2.370392769453758767e-03 3.386275384933940631e-04
2.450000000000000178e+00 7.308135141974778093e-02 6.496120126199802971e-04 2.111239041014935803e-03 0.000000000000000000e+00 4.872090094649852228e-04 1.624030031549950743e-04 1.624030031549950851e-03 3.248060063099901485e-04
2.549999999999999822e+00 4.743441441170209716e-02 3.120685158664611826e-04 1.248274063465844731e-03 0.000000000000000000e+00 6.241370317329223653e-04 3.120685158664611826e-04 1.872411095198767096e-03 3.120685158664611826e-04
2.650000000000000355e+00 2.822748047290216111e-02 0.000000000000000000e+00 1.201169381825623831e-03 0.000000000000000000e+00 3.002923454564059578e-04 1.501461727282029789e-04 4.504385181846089366e-04 0.000000000000000000e+00
2.750000000000000000e+00 1.634955324489476003e-02 2.893726238034470826e-04 1.446863119017235413e-04 0.000000000000000000e+00 1.446863119017235413e-04 1.446863119017235413e-04 5.787452476068941651e-04 0.000000000000000000e+00
2.849999999999999645e+00 1.214603513069726498e-02 1.396095992034168491e-04 1.396095992034168491e-04 0.000000000000000000e+00 2.792191984068336983e-04 0.000000000000000000e+00 1.396095992034168491e-04 1.396095992034168491e-04
2.950000000000000178e+00 5.799714027924993999e-03 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00
3.049999999999999822e+00 5.218194855471973426e-03 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00 2.609097427735986821e-04 0.000000000000000000e+00
3.150000000000000355e+00 2.778895831763248964e-03 1.263134468983295082e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.263134468983295082e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 1.591549430918958981e-03 1.224268793014583832e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 8.314064191367622186e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 6.919780134430255497e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 4.483237833574513177e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 4.360409399777949880e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 3.183098861837917854e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.033473656440873261e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.033473656440873261e-04 0.000000000000000000e+00
3.950000000000000178e+00 2.014619532808808837e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en4.3_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 16.0211 10.9834 3.3023 0.00265 13.64485 0.72995 3.5676 0.64825
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 6.805200409800775674e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.750051930579061832e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.517325564377979106e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.907299921977507324e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.378625621641627959e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.718169721600324635e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.149558506478187780e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.459905519782010686e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 1.002515656754416398e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.311658427630512733e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 8.648342620680431025e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.078836300611975361e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 7.341289545604877276e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.203852338483294204e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 6.184888889970356729e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.788804023347778127e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 5.583652762860850771e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.568406068310855517e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.447368173295590310e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.519939609077736975e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.781913046033896109e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.605495980574343662e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 3.257636185708757637e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.899195910480443672e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.742184704176938936e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.291516686939434777e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.299038157248701708e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.192618585714400581e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.009445625667325785e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.419434115248017747e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.711176448548581774e+01 1.437706575189841018e+01 0.000000000000000000e+00 2.105304158930562153e+01 3.228154267587464155e+00 1.543719925397594928e+01 2.922530194916461266e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.462812467399806415e+01 1.390263768560098256e+01 0.000000000000000000e+00 2.343414037834925523e+01 3.002119797174535254e+00 1.454616589288207607e+01 2.674284672710582011e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.294247201448577478e+01 1.243776781669991038e+01 0.000000000000000000e+00 1.562842653833468276e+01 2.697556919200307046e+00 1.352259178205573242e+01 2.416198831928877411e+00
5.802469135802468259e-01 0.000000000000000000e+00 1.099481246717297545e+01 1.117810562777752637e+01 0.000000000000000000e+00 1.328597697472985928e+01 2.646642152365709766e+00 1.233340797340621009e+01 2.063436641351230172e+00
6.049382716049382935e-01 0.000000000000000000e+00 9.589734933299315145e+00 1.035158609744476088e+01 0.000000000000000000e+00 1.129990432973769288e+01 2.208302849918092114e+00 1.106815240218295848e+01 2.061793010659352721e+00
6.296296296296295392e-01 0.000000000000000000e+00 7.931431586908684217e+00 9.374906067391581388e+00 0.000000000000000000e+00 9.728096631765055236e+00 1.909276529149363855e+00 9.897013858204543268e+00 1.781308933361873015e+00
6.543209876543210068e-01 0.000000000000000000e+00 7.270104709810688348e+00 8.696050044153638581e+00 0.000000000000000000e+00 8.848741945240448104e+00 1.916037081379646345e+00 9.264950514331914633e+00 1.667297048964036632e+00
6.790123456790122525e-01 0.000000000000000000e+00 8.704960803190669338e+00 7.534964708323439453e+00 0.000000000000000000e+00 8.223197705304162497e+00 1.682611016756320854e+00 7.950277723742841474e+00 1.521232245050495813e+00
7.037037037037037202e-01 0.000000000000000000e+00 5.715706341531380907e+00 6.601915618042856870e+00 0.000000000000000000e+00 6.620235189650329310e+00 1.536554068576745591e+00 7.128603301757688193e+00 1.307559423483340755e+00
7.283950617283949658e-01 0.000000000000000000e+00 4.802949211249754491e+00 6.121492615167236195e+00 0.000000000000000000e+00 5.754247304680152553e+00 1.334029651950069839e+00 6.462190071884169384e+00 1.161468602444090781e+00
7.530864197530864335e-01 0.000000000000000000e+00 4.125507461833574752e+00 5.465013515312732828e+00 0.000000000000000000e+00 4.981421873002365608e+00 1.294570546892796825e+00 5.771002917305575686e+00 1.009979005179173717e+00
7.777777777777776791e-01 0.000000000000000000e+00 3.559449145304245388e+00 4.614024008493919915e+00 0.000000000000000000e+00 4.261808435326445377e+00 1.098083845757421351e+00 5.146491080870632118e+00 1.027640731123926399e+00
8.024691358024691468e-01 0.000000000000000000e+00 3.317392578550055315e+00 4.138708295636600809e+00 0.000000000000000000e+00 3.743111238751394065e+00 9.217210614736534025e-01 4.743148468846992039e+00 9.116805270349425117e-01
8.271604938271603924e-01 0.000000000000000000e+00 2.943674895217861298e+00 3.851519038944878570e+00 0.000000000000000000e+00 3.313825940943468940e+00 8.747253659515682456e-01 4.063868849387463733e+00 7.987469934078907929e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.510279124669570372e+00 3.389917250495757095e+00 0.000000000000000000e+00 2.890509798413793074e+00 7.926201606906931874e-01 3.654754535690738049e+00 7.207357547091983729e-01
8.765432098765431057e-01 0.000000000000000000e+00 2.127037725248584366e+00 2.969028458320193131e+00 0.000000000000000000e+00 2.592154876923512319e+00 6.195433996618607830e-01 3.213536684299503232e+00 5.349766448118737916e-01
9.012345679012345734e-01 0.000000000000000000e+00 1.884594559989255735e+00 2.635571519377763572e+00 0.000000000000000000e+00 2.265447160821999262e+00 5.685968406798703745e-01 2.930598181994677365e+00 5.042273870179981854e-01
9.259259259259258190e-01 3.393700640284257886e-01 1.625495588731024066e+00 2.504377036599511275e+00 0.000000000000000000e+00 1.970086730667579333e+00 5.273288687210924142e-01 2.763690572703282555e+00 4.437916221910183090e-01
9.506172839506172867e-01 3.028055671198685772e+01 1.503602631334733486e+00 2.037576508302536116e+00 1.695155164977151570e-03 1.729058268276694621e+00 4.797289116885338767e-01 2.337618972503491932e+00 4.288742567392193061e-01
9.753086419753085323e-01 2.851105075401419597e+01 1.300312757499372474e+00 1.865378784265300682e+00 0.000000000000000000e+00 1.531626335707647169e+00 4.328868392183425895e-01 2.147911797648264898e+00 3.981898024871013964e-01
1.000000000000000000e+00 2.741388190527802848e+01 1.097393226986499881e+00 1.690404544946899401e+00 1.611443798805433205e-03 1.350389903398953040e+00 3.674091861276387871e-01 1.774199622484782024e+00 3.222887597610866184e-01
1.024691358024691468e+00 2.610067169916499452e+01 1.019053760381931628e+00 1.451522563013152523e+00 4.717841483249682853e-03 1.179460370812420722e+00 3.302489038274777911e-01 1.657534974448388709e+00 3.019418549279797026e-01
1.049382716049382491e+00 2.485233084269714254e+01 8.200163538062452684e-01 1.343659755768660480e+00 0.000000000000000000e+00 1.042679970476480422e+00 2.825524514987811653e-01 1.504898926460899622e+00 2.625895065559324948e-01
1.074074074074073959e+00 2.360887412710558664e+01 7.096465087773857761e-01 1.174742529329160678e+00 1.500309743715403299e-03 8.866830585358033145e-01 2.385492492507491347e-01 1.312771025750977927e+00 2.265467713010259065e-01
1.098765432098765427e+00 2.217931494512471602e+01 6.262360299919496054e-01 1.042748986707906722e+00 8.799569508083601374e-03 8.330259134319142333e-01 2.507877309803826504e-01 1.120478517362645254e+00 2.053232885219506976e-01
1.123456790123456894e+00 2.075665340894070354e+01 5.866540836332491127e-01 9.323353407374374013e-01 2.868724125345961055e-03 7.300902899005471403e-01 2.151543094009470969e-01 9.811036508683187440e-01 1.922045163981793980e-01
1.148148148148147918e+00 1.946676091015007160e+01 4.617566214447998418e-01 8.028109041532690560e-01 1.403515566701519189e-03 5.656167733807122566e-01 1.670183524374807826e-01 9.571976164904361095e-01 1.571937434705701631e-01
1.172839506172839386e+00 1.757030112872667615e+01 4.121903611681265733e-01 7.776658147371987573e-01 2.747935741120843909e-03 5.427173088713667104e-01 1.648761444672506293e-01 7.598042324199133501e-01 1.346488513149213528e-01
1.197530864197530853e+00 1.675992921282324843e+01 4.198392544681536775e-01 6.230306885216511104e-01 1.345638636115877116e-03 4.777017158211364078e-01 1.184161999781971897e-01 7.656683839499340838e-01 1.359095022477035952e-01
1.222222222222222321e+00 1.531779877188137995e+01 3.414795904559543294e-01 5.985781238108234259e-01 1.318454017204456980e-03 4.087207453333816520e-01 1.318454017204457041e-01 5.933043077420055988e-01 1.147054994967877523e-01
1.246913580246913344e+00 1.416540469084383780e+01 2.907778537943493391e-01 5.234001368298288881e-01 1.292346016863774906e-03 3.760726909073585089e-01 1.137264494840121987e-01 5.686322474200610211e-01 9.821829728164689632e-02
1.271604938271604812e+00 1.321110126025512521e+01 2.597866434870312324e-01 4.587451948405136815e-01 2.534503838897865687e-03 3.218819875400289465e-01 8.617313052252743855e-02 5.360475619268986192e-01 8.997488628087423057e-02
1.296296296296296280e+00 1.212408877094952864e+01 2.287329369275826196e-01 4.064982085615191365e-01 2.486227575299810970e-03 2.821868297965285377e-01 8.826107892314329073e-02 4.263880291639176034e-01 9.199042028609301369e-02
1.320987654320987748e+00 1.078982105079596998e+01 1.817618243718032156e-01 3.903609650938055786e-01 3.659634047754427300e-03 2.232376769130200722e-01 7.319268095508854599e-02 3.684031608072790287e-01 5.123487666856198219e-02
1.345679012345678771e+00 9.845803339596786330e+00 1.975866639544477943e-01 3.125461775279446686e-01 2.394989866114518792e-03 2.227340575486502494e-01 5.388727198757667369e-02 3.951733279088955886e-01 5.628226185369118728e-02
1.370370370370370239e+00 9.290931655885584561e+00 1.634526642409943331e-01 3.116183886608884790e-01 2.351836895553875359e-03 1.881469516443100287e-01 6.937918841883931875e-02 3.139702255564423283e-01 6.114775928440075586e-02
1.395061728395061706e+00 8.322536798246412459e+00 1.490086394134333414e-01 2.679845297978026286e-01 3.465317195661240558e-03 1.513188508772075058e-01 5.197975793491860924e-02 2.495028380876093133e-01 5.775528659435401335e-02
1.419753086419753174e+00 7.499056899785347952e+00 1.362020323859908788e-01 2.190582687541353379e-01 3.405050809649771883e-03 1.634424388631890435e-01 5.675084682749619719e-02 2.508387429775332245e-01 4.086060971579726087e-02
1.444444444444444198e+00 6.661336792615842661e+00 1.093302638881849947e-01 2.097356082752936668e-01 1.115614937634540772e-03 1.316425626408758154e-01 3.681529294193984503e-02 2.097356082752936668e-01 4.462459750538163433e-02
1.469135802469135665e+00 6.146832058226533668e+00 1.042021851412420902e-01 1.886607983609856765e-01 2.193730213499833336e-03 9.871785960749250577e-02 4.935892980374625288e-02 1.985325843217349284e-01 3.290595320249750655e-02
1.493827160493827133e+00 5.513415121580661271e+00 8.522007329385095087e-02 1.747550870076437224e-01 1.078735104985455162e-03 9.277121902874913006e-02 3.775572867449093067e-02 1.661252061677600811e-01 3.667699356950547551e-02
1.518518518518518601e+00 5.105407686181249183e+00 6.048809771613619657e-02 1.475060628516303707e-01 0.000000000000000000e+00 7.852840756129962629e-02 2.546867272258366080e-02 1.390165052774358090e-01 2.865225681290661797e-02
1.543209876543209624e+00 4.554868367052307576e+00 6.265293489755581480e-02 1.273943009583634878e-01 0.000000000000000000e+00 8.562567769332626866e-02 3.654754535690755285e-02 1.347038100297449914e-01 2.192852721414453518e-02
1.567901234567901092e+00 4.134723705591613729e+00 6.063850326370996691e-02 1.243603202526933210e-01 2.055542483515592194e-03 6.988844443953012853e-02 1.747211110988253213e-02 1.181936928021465466e-01 1.849988235164032671e-02
1.592592592592592560e+00 3.549523508085008938e+00 5.565102421455971754e-02 1.021955171940096552e-01 0.000000000000000000e+00 8.094694431208686314e-02 1.416571525461520105e-02 8.904163874329554251e-02 2.226040968582388563e-02
1.617283950617284027e+00 3.338899250027186572e+00 4.583389003319922328e-02 8.469305767004203789e-02 0.000000000000000000e+00 4.882305677449482600e-02 1.494583370647800669e-02 1.255450031344152451e-01 1.594222262024320644e-02
1.641975308641975051e+00 3.011933853392838145e+00 5.397730920058849829e-02 7.360542163716612962e-02 9.814056218288816531e-04 6.182855417521954805e-02 2.060951805840651602e-02 7.164261039350837412e-02 1.079546184011769862e-02
1.666666666666666519e+00 2.650180471515415803e+00 2.900598837849780245e-02 7.444870350481101740e-02 9.668662792832600746e-04 3.674091861276387871e-02 1.450299418924890123e-02 6.381317443269515777e-02 9.668662792832599662e-03
1.691358024691357986e+00 2.352343312987589474e+00 3.334630050812702889e-02 5.335408081300324623e-02 9.527514430893435898e-04 4.287381493902046176e-02 1.905502886178687266e-02 8.479487843495157884e-02 6.669260101625405779e-03
1.716049382716049454e+00 2.425547524586130432e+00 2.629319809849463979e-02 6.291586687854074100e-02 0.000000000000000000e+00 2.817128367695854313e-02 1.220755626001536823e-02 6.009873851084489293e-02 5.634256735391708279e-03
1.740740740740740478e+00 1.941241200948205181e+00 2.592024493397698803e-02 4.165753650103444505e-02 0.000000000000000000e+00 3.425175223418387704e-02 7.405784266850568009e-03 3.517747526754019805e-02 1.018295336691953101e-02
1.765432098765431945e+00 1.675856475406635182e+00 2.281939645161540353e-02 3.924936189677849518e-02 0.000000000000000000e+00 2.829605160000309844e-02 1.186608615484001025e-02 4.837712047742465105e-02 8.214982722581545826e-03
1.790123456790123413e+00 1.570824301670027401e+00 1.440297353966787409e-02 3.240669046425271455e-02 0.000000000000000000e+00 2.070427446327256782e-02 7.201486769833937047e-03 4.320892061900361708e-02 6.301300923604694591e-03
1.814814814814814881e+00 1.444675808933153283e+00 1.420701471599904869e-02 3.196578311099786129e-02 8.879384197499405433e-04 1.598289155549893065e-02 8.879384197499406300e-03 2.752609101224815641e-02 4.439692098749703150e-03
1.839506172839505904e+00 1.215039439358360118e+00 1.226427696540522035e-02 3.066069241351305000e-02 0.000000000000000000e+00 1.752039566486460198e-02 7.884178049189069851e-03 3.416477154648597109e-02 2.628059349729689950e-03
1.864197530864197372e+00 1.155725358140609060e+00 1.988158806075842125e-02 2.247483867737908730e-02 0.000000000000000000e+00 7.779751849861991225e-03 2.593250616620663886e-03 3.025459052724107853e-02 2.593250616620663886e-03
1.888888888888888840e+00 1.029712587436671933e+00 1.364987688399896433e-02 2.303416724174825458e-02 1.706234610499870541e-03 1.279675957874902917e-02 4.265586526249676678e-03 2.644663646274799523e-02 2.559351915749805920e-03
1.913580246913580307e+00 8.656884015414968436e-01 1.263164010031367010e-02 2.526328020062734020e-02 8.421093400209113400e-04 1.600007746039731546e-02 5.052656040125468040e-03 2.610538954064825154e-02 8.421093400209113400e-04
1.938271604938271331e+00 7.731851042293909071e-01 6.651054660037770960e-03 1.912178214760859238e-02 0.000000000000000000e+00 9.145200157551935938e-03 7.482436492542492330e-03 2.327869131013219836e-02 6.651054660037770960e-03
1.962962962962962798e+00 6.977855694827299615e-01 9.030166193305917341e-03 1.313478719026315265e-02 0.000000000000000000e+00 7.388317794523023042e-03 5.746469395740128744e-03 2.298587758296051498e-02 2.462772598174341014e-03
1.987654320987654266e+00 6.388523900009515089e-01 1.297162213199901624e-02 2.026815958124846342e-02 0.000000000000000000e+00 8.917990215749323560e-03 3.242905532999754061e-03 1.702525404824870719e-02 8.107263832499385153e-04
2.049999999999999822e+00 4.553384103580319642e-01 6.016833214449697660e-03 9.704569700725319478e-03 3.881827880290127488e-04 7.763655760580255409e-03 1.940913940145063852e-03 1.475094594510248554e-02 1.940913940145063852e-03
2.150000000000000355e+00 2.920308141848960148e-01 2.590894422426200192e-03 8.327874929227072759e-03 0.000000000000000000e+00 4.256469408271615004e-03 1.110383323896943063e-03 7.402555492646286511e-03 2.590894422426200192e-03
2.250000000000000000e+00 1.874491551971218528e-01 1.591549430918958981e-03 2.475743559207269767e-03 0.000000000000000000e+00 2.652582384864931708e-03 1.768388256576621301e-04 2.829421210522594082e-03 7.073553026306485204e-04
2.349999999999999645e+00 1.168265007802209571e-01 8.465688462334852119e-04 2.709020307947152505e-03 0.000000000000000000e+00 6.772550769867881262e-04 6.772550769867881262e-04 2.878334077193849590e-03 1.523823923220273338e-03
2.450000000000000178e+00 7.226933640397280312e-02 1.624030031549950743e-04 9.744180189299704456e-04 1.624030031549950743e-04 8.120150157749754256e-04 8.120150157749754256e-04 2.273642044169930931e-03 4.872090094649852228e-04
2.549999999999999822e+00 4.041287280470672039e-02 3.120685158664611826e-04 4.681027737996917740e-04 0.000000000000000000e+00 6.241370317329223653e-04 0.000000000000000000e+00 1.404308321399075268e-03 1.560342579332305913e-04
2.650000000000000355e+00 3.002923454564059708e-02 3.002923454564059578e-04 6.005846909128119155e-04 0.000000000000000000e+00 4.504385181846089366e-04 1.501461727282029789e-04 6.005846909128119155e-04 0.000000000000000000e+00
2.750000000000000000e+00 1.504737643777924981e-02 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00 2.893726238034470826e-04 1.446863119017235413e-04 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 9.493452745832344983e-03 1.396095992034168491e-04 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.188287976102505203e-04 0.000000000000000000e+00
2.950000000000000178e+00 7.687993013761038053e-03 0.000000000000000000e+00 2.697541408337206410e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00
3.049999999999999822e+00 4.044101012990779058e-03 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00 2.609097427735986821e-04 0.000000000000000000e+00
3.150000000000000355e+00 2.905209278661578364e-03 0.000000000000000000e+00 1.263134468983295082e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.263134468983295082e-04 0.000000000000000000e+00
3.250000000000000000e+00 1.469122551617500598e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 1.068951110318694343e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.187723455909660351e-04 0.000000000000000000e+00 1.187723455909660351e-04 0.000000000000000000e+00
3.450000000000000178e+00 4.613186756286836456e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 4.483237833574513177e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 5.450511749722437892e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 5.305164769729863632e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en6.4_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 22.87965 36.0318 9.1167 0.05295 40.7792 3.31375
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.328520912621023342e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.027066440951172410e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 1.870998988953876960e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.177599209354624747e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.396451934618549728e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.591116617893156615e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.020091475800249299e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.154347640849600793e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 7.415164814914308522e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.358550108455071381e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 5.410985565100455119e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.187920155016485779e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 3.969577383881664190e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.654635775938155007e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 2.979403905327188440e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.281653089257657996e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.368106414364285683e+01 1.394772381346040468e+01 0.000000000000000000e+00 2.548822949159623619e+01 5.173066545903907354e+00
5.609756097560976151e-01 0.000000000000000000e+00 1.650718464112225803e+01 1.348457035812907989e+01 0.000000000000000000e+00 1.873183340626539817e+01 4.782558639417529456e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.361401292784682227e+01 1.096537228040580736e+01 0.000000000000000000e+00 1.448137585501892133e+01 3.906076106327155184e+00
6.585365853658536883e-01 0.000000000000000000e+00 9.871215162666421961e+00 8.922936412348034807e+00 0.000000000000000000e+00 1.062082109225457138e+01 3.116339257838375509e+00
7.073170731707316694e-01 0.000000000000000000e+00 8.014190631947098353e+00 7.220797752532511993e+00 0.000000000000000000e+00 8.511445006370889743e+00 2.562843510481068066e+00
7.560975609756097615e-01 0.000000000000000000e+00 5.773674138605526807e+00 5.759865650381656543e+00 0.000000000000000000e+00 6.584922821757872136e+00 2.036320497763787873e+00
8.048780487804878536e-01 0.000000000000000000e+00 4.384809593414357387e+00 4.563574595789852140e+00 0.000000000000000000e+00 4.846517842180092295e+00 1.633206790410136389e+00
8.536585365853659457e-01 0.000000000000000000e+00 3.718034086335672228e+00 3.673698975931176225e+00 0.000000000000000000e+00 3.802117916413164878e+00 1.323173726037633280e+00
9.024390243902439268e-01 0.000000000000000000e+00 2.686602327482138897e+00 2.884726143315837099e+00 0.000000000000000000e+00 3.226742803495907363e+00 1.096188703663819819e+00
9.512195121951219079e-01 1.300344672172188787e+01 2.091952772434960472e+00 2.307699336439156479e+00 2.023695910373219872e-02 2.290549371097010400e+00 8.283433260256484187e-01
1.000000000000000000e+00 1.546410701733944215e+01 1.650587957058890609e+00 1.873428750629007711e+00 2.903781936711628126e-02 2.425473586237555157e+00 6.766790715438107950e-01
1.048780487804878092e+00 1.391547390188910605e+01 1.235347898871065775e+00 1.473333580723587888e+00 3.017596227411064799e-02 1.388405357003668295e+00 5.350789186749517201e-01
1.097560975609756184e+00 1.233802806644659178e+01 1.001489376119951036e+00 1.185199804865017859e+00 2.645667986781705117e-02 1.090669195899109711e+00 6.581470699701904570e-01
1.146341463414634276e+00 1.072662462075615508e+01 7.545181986209024139e-01 9.409419708188243581e-01 2.248469924219211047e-02 8.737724895383517376e-01 3.327166254952225177e-01
1.195121951219512368e+00 9.418207967024100569e+00 6.325397217193206023e-01 7.313655220052049932e-01 1.883696193294480750e-02 6.931455992427082435e-01 2.762754416831905147e-01
1.243902439024390238e+00 7.960348089640248759e+00 5.036036881646603902e-01 6.140292885382655497e-01 2.019660624410356611e-02 5.447837814156247793e-01 2.234741366230680315e-01
1.292682926829268331e+00 6.842952661846834594e+00 3.818747188467933040e-01 4.946956040579741920e-01 1.564853441407877341e-02 4.401781293250545679e-01 1.784437714637692463e-01
1.341463414634146423e+00 5.729722348247504371e+00 2.989145413870524792e-01 3.954719644388505762e-01 1.556593217963495555e-02 3.332082357203107748e-01 1.415526957585553636e-01
1.390243902439024515e+00 4.753988445437935972e+00 2.330409501071170619e-01 3.194045650511443402e-01 1.032608439548152179e-02 2.518156490079925813e-01 1.147603470316014562e-01
1.439024390243902385e+00 3.986564672483778882e+00 1.793421290982579186e-01 2.525753878830079846e-01 1.110968941316642020e-02 2.022416929907029925e-01 8.729041681773615224e-02
1.487804878048780477e+00 3.451259025453438323e+00 1.392520956387681696e-01 1.978037641986911677e-01 8.333196274445968735e-03 1.734620592917568704e-01 7.412158791480888409e-02
1.536585365853658569e+00 2.776677388695373505e+00 1.210297554145723792e-01 1.620100059321381292e-01 6.582320031318848567e-03 1.263380780204746701e-01 5.541888800561998313e-02
1.585365853658536661e+00 2.252476448037440182e+00 8.643582532441525246e-02 1.341813288369493873e-01 6.585586691384019524e-03 1.101027774965765704e-01 4.280631349399612734e-02
1.634146341463414753e+00 1.782132249288290282e+00 7.107764740607565301e-02 1.068161274220519041e-01 3.394157319953051109e-03 8.285736986944212956e-02 4.152851309119027362e-02
1.682926829268292845e+00 1.503455439972561036e+00 5.777301368302039525e-02 9.014916564632377560e-02 5.040598509256813235e-03 6.494617310003970856e-02 3.237615196330338035e-02
1.731707317073170715e+00 1.238406243820583619e+00 5.049336274819966192e-02 7.140665851331221003e-02 3.579753329163408958e-03 5.482674835718694822e-02 2.034807155524464076e-02
1.780487804878048808e+00 9.919117078039428881e-01 3.646599480010800920e-02 5.130893740718714402e-02 4.031416510564704569e-03 3.756547203026201764e-02 2.418849906338822395e-02
1.829268292682926900e+00 7.983377466630277031e-01 2.550542845683935814e-02 4.441155025002097717e-02 3.032113872491392411e-03 3.388833151608026256e-02 1.480385008334032630e-02
1.878048780487804992e+00 6.542555869252818512e-01 2.362686134408877731e-02 2.901239591516783720e-02 2.084723059772539046e-03 3.057593820999724224e-02 1.320324604522608164e-02
1.926829268292682862e+00 5.244112060558016042e-01 1.896482243404900778e-02 2.810857610760834902e-02 4.063890521581930114e-03 2.065811015137481235e-02 7.958452271431279770e-03
1.975609756097560954e+00 4.416052557212409302e-01 1.734052051261417496e-02 2.196465931597795310e-02 1.816625958464342062e-03 1.453300766771473650e-02 9.743721049945107404e-03
2.049999999999999822e+00 3.162136991284337784e-01 9.937479373542727062e-03 1.630367709721853783e-02 1.086911806481235827e-03 1.242184921692840796e-02 5.667468705223586284e-03
2.150000000000000355e+00 2.071235026842431215e-01 7.402555492646287379e-03 1.117785879389589405e-02 2.961022197058514583e-04 8.586964371469692561e-03 3.257124416764366204e-03
2.250000000000000000e+00 1.310022020471960924e-01 4.173396285520825956e-03 5.941784542097447094e-03 1.414710605261296824e-04 4.456338406573085754e-03 3.253834392100982912e-03
2.349999999999999645e+00 8.655319883891152144e-02 2.370392769453758333e-03 4.198981477318086165e-03 0.000000000000000000e+00 2.844471323344510347e-03 1.489961169370933878e-03
2.450000000000000178e+00 5.307330143105239845e-02 1.753952434073946954e-03 2.208680842907933314e-03 1.299224025239960757e-04 1.494107629025954748e-03 1.234262823977962760e-03
2.549999999999999822e+00 3.601270673098962843e-02 1.373101469812429464e-03 1.997238501545351829e-03 6.241370317329224466e-05 1.747583688852182796e-03 6.241370317329224737e-04
2.650000000000000355e+00 2.330268600741710813e-02 1.081052443643061621e-03 1.201169381825624048e-03 1.801754072738436126e-04 9.609355054604993033e-04 4.204092836389684384e-04
2.750000000000000000e+00 1.527887453682200830e-02 2.893726238034471368e-04 8.102433466496520046e-04 5.787452476068942600e-05 6.366197723675836792e-04 4.051216733248260023e-04
2.849999999999999645e+00 9.940203463283281415e-03 1.116876793627334847e-04 3.350630380882004813e-04 5.584383968136674237e-05 2.792191984068336983e-04 5.584383968136674237e-05
2.950000000000000178e+00 5.772738613841621978e-03 5.395082816674412956e-05 2.158033126669765182e-04 5.395082816674412956e-05 1.618524845002323955e-04 1.618524845002323955e-04
3.049999999999999822e+00 3.757100295939821456e-03 5.218194855471974320e-05 5.218194855471974320e-05 5.218194855471974320e-05 2.087277942188789728e-04 5.218194855471974320e-05
3.150000000000000355e+00 3.031522725559908198e-03 5.052537875933180871e-05 1.515761362779954261e-04 5.052537875933180871e-05 0.000000000000000000e+00 5.052537875933180871e-05
3.250000000000000000e+00 1.616034806779250745e-03 1.469122551617500652e-04 9.794150344116670111e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 9.501787647277283892e-04 4.750893823638641675e-05 4.750893823638641675e-05 4.750893823638641675e-05 0.000000000000000000e+00 9.501787647277283350e-05
3.450000000000000178e+00 7.381098810058939197e-04 0.000000000000000000e+00 4.613186756286836998e-05 0.000000000000000000e+00 9.226373512573673996e-05 4.613186756286836998e-05
3.549999999999999822e+00 3.586590266859610542e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 3.924368459800155542e-04 0.000000000000000000e+00 8.720818799555900302e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 3.395305452627112811e-04 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00 8.488263631567782028e-05 0.000000000000000000e+00
3.850000000000000089e+00 8.267789251526986899e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.208771719685285302e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en6.4_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 25.3193 38.9936 10.144 0.05265 44.03305 3.56855
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.673379275707029734e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.269992270029600689e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 1.994812428742984878e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.293099815942889563e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.502754279795306900e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.708313764386267621e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.098833203037074639e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.264209071561180764e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 7.956314821320380304e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.990560631243832290e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 5.910214196224185201e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.670739699300851555e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.315096726808387473e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.962935658786458504e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.187521442643393499e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.584254298792519222e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.451871745085423981e+01 1.526758514619195317e+01 0.000000000000000000e+00 2.760561321263854495e+01 5.425955034849092584e+00
5.609756097560976151e-01 0.000000000000000000e+00 1.862830726765220035e+01 1.466697844689666219e+01 0.000000000000000000e+00 2.053249028911066887e+01 5.155950667449397784e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.395378804120541893e+01 1.210295006150875707e+01 0.000000000000000000e+00 1.626532896988121379e+01 4.268859613188773494e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.054749546265837523e+01 9.938100027500791356e+00 0.000000000000000000e+00 1.167661106975116603e+01 3.497830709115887338e+00
7.073170731707316694e-01 0.000000000000000000e+00 8.562185248659032411e+00 8.031719079283000440e+00 0.000000000000000000e+00 9.460748812089040172e+00 2.824847670659837995e+00
7.560975609756097615e-01 0.000000000000000000e+00 7.088932641929117651e+00 6.388151864567729099e+00 0.000000000000000000e+00 6.890867138967985639e+00 2.292640560419369145e+00
8.048780487804878536e-01 0.000000000000000000e+00 5.114057301517568099e+00 5.125407460398551329e+00 0.000000000000000000e+00 5.818172514955742614e+00 1.836293561816311204e+00
8.536585365853659457e-01 0.000000000000000000e+00 3.751285419139044119e+00 4.050165215141768194e+00 0.000000000000000000e+00 4.568045168573597437e+00 1.426367517496374360e+00
9.024390243902439268e-01 0.000000000000000000e+00 2.992465006670658401e+00 3.320743154073939607e+00 0.000000000000000000e+00 3.241565935702443557e+00 1.154396613060216570e+00
9.512195121951219079e-01 1.405233860204753249e+01 2.190050574192035526e+00 2.639379666156258519e+00 2.126595702426095288e-02 2.880508178866830526e+00 9.116921575884776585e-01
1.000000000000000000e+00 1.673067796995905354e+01 2.046024328665013492e+00 2.087134050465650148e+00 2.871155173377789444e-02 1.939334812563361377e+00 7.128947788443715794e-01
1.048780487804878092e+00 1.537885252598618457e+01 1.381561324322942097e+00 1.726562789910454532e+00 2.364302198796298243e-02 1.540529537952535222e+00 5.951197508285944737e-01
1.097560975609756184e+00 1.372982778713332763e+01 1.106424297393427736e+00 1.337994562753309413e+00 2.348401920851176522e-02 1.223249861304125385e+00 4.548170808737088677e-01
1.146341463414634276e+00 1.204866801290783052e+01 8.603955165714779474e-01 1.048526987446022130e+00 1.793083610453295035e-02 9.398035050344095698e-01 3.714244621653253753e-01
1.195121951219512368e+00 1.028061322421500812e+01 6.874126108283337144e-01 8.771472273992995117e-01 2.402395145071221927e-02 7.433774977305610543e-01 3.011183914788133631e-01
1.243902439024390238e+00 8.932670418820663372e+00 7.485858989697607990e-01 6.995369980912236052e-01 2.019660624410356611e-02 5.846524067286603676e-01 2.418346877540712980e-01
1.292682926829268331e+00 7.633203649757812848e+00 4.159481405548680621e-01 5.509798488053865295e-01 1.539613869772266455e-02 4.457308350848889766e-01 1.998974073540385477e-01
1.341463414634146423e+00 6.427270684047395655e+00 3.361268480039923401e-01 4.317114002945632301e-01 1.216088451533980930e-02 3.679883654341826182e-01 1.619829817443262654e-01
1.390243902439024515e+00 5.301505602134717776e+00 2.658966731836491793e-01 3.517909206551545487e-01 1.337697296687379023e-02 2.879569443921778937e-01 1.279026362622142921e-01
1.439024390243902385e+00 4.496703472067951068e+00 4.106050515764160802e-01 2.870380978993609666e-01 1.315024461150311047e-02 2.219670599079576478e-01 9.499918090034142892e-02
1.487804878048780477e+00 3.672965905281461385e+00 1.695147557933351090e-01 2.317944332128786533e-01 9.648964107253226591e-03 1.833303180378113018e-01 7.061287369398952518e-02
1.536585365853658569e+00 3.041031854469308016e+00 1.286737399670716819e-01 1.798459698879698310e-01 7.431651648263216600e-03 1.416260471254733033e-01 6.178887513270274467e-02
1.585365853658536661e+00 2.493673560609380058e+00 1.014591949641350521e-01 1.483815001402461753e-01 6.173987523172518033e-03 1.115433745853168235e-01 4.980349935359164315e-02
1.634146341463414753e+00 2.069038370980792241e+00 8.046149411418114517e-02 1.215906945794945904e-01 4.192782571706709684e-03 8.185908830475005504e-02 4.112920046531344520e-02
1.682926829268292845e+00 1.689375977294764297e+00 6.126265880481357451e-02 9.189398820722036176e-02 6.009944376421585445e-03 7.386415507795561497e-02 3.373323617733405694e-02
1.731707317073170715e+00 1.371045525069585658e+00 5.143540309797951099e-02 8.289955078062631599e-02 4.898609818855191068e-03 5.897172589621826194e-02 1.997125541533270252e-02
1.780487804878048808e+00 1.113770434146012400e+00 4.013091890062137762e-02 5.552360012277751666e-02 2.748693075385025449e-03 3.921468787549303031e-02 2.327226803825988358e-02
1.829268292682926900e+00 9.190872226440084392e-01 3.246145439961373169e-02 4.298467313355443936e-02 1.783596395583171828e-03 3.085621764358887492e-02 1.676580611848181579e-02
1.878048780487804992e+00 7.350386054914678224e-01 2.727512669869072010e-02 3.717756123261028306e-02 2.779630746363385540e-03 2.935984975846326131e-02 1.511424218335090906e-02
1.926829268292682862e+00 6.092449206938242989e-01 2.269005541216577437e-02 2.692327470548028581e-02 1.862616489058384599e-03 2.302871295563093529e-02 1.100637016261772801e-02
1.975609756097560954e+00 4.909844522285898849e-01 1.535874673974398259e-02 2.559791123290663592e-02 2.146921587276040717e-03 1.866170302786096871e-02 7.596799462669066687e-03
2.049999999999999822e+00 3.554977972769698957e-01 1.009275248875433212e-02 1.933150284384483469e-02 1.164548364087038355e-03 1.180075675608198774e-02 6.133288050858401452e-03
2.150000000000000355e+00 2.263701469651234477e-01 7.994759932057990404e-03 1.125188434882235661e-02 5.181788844852400384e-04 8.068785486984452957e-03 4.811661070220086753e-03
2.250000000000000000e+00 1.460688699932289059e-01 4.173396285520825956e-03 6.507668784201965824e-03 6.366197723675836792e-04 5.234429239466798466e-03 1.980594847365815554e-03
2.349999999999999645e+00 8.858496406987188820e-02 2.912196831043188834e-03 5.350315108195626522e-03 2.031765230960364379e-04 2.844471323344510347e-03 2.099490738659043083e-03
2.450000000000000178e+00 6.086864558249215768e-02 2.013797239121939159e-03 3.053176459313907548e-03 1.948836037859941000e-04 1.883874836597943057e-03 1.234262823977962760e-03
2.549999999999999822e+00 3.850925485792131703e-02 8.737918444260913981e-04 1.809997392025475054e-03 1.248274063465844893e-04 1.123446657119260431e-03 6.865507349062147319e-04
2.650000000000000355e+00 2.480414773469913695e-02 9.609355054604993033e-04 1.261227850916905261e-03 0.000000000000000000e+00 8.408185672779368769e-04 4.204092836389684384e-04
2.750000000000000000e+00 1.672573765583924496e-02 2.893726238034471368e-04 9.838669209317203301e-04 5.787452476068942600e-05 6.366197723675836792e-04 4.629961980855154080e-04
2.849999999999999645e+00 9.940203463283281415e-03 5.584383968136673966e-04 6.142822364950342338e-04 5.584383968136674237e-05 2.233753587254669695e-04 2.233753587254669695e-04
2.950000000000000178e+00 5.934591098341854970e-03 2.158033126669765182e-04 5.395082816674412821e-04 0.000000000000000000e+00 3.237049690004647909e-04 1.079016563334882591e-04
3.049999999999999822e+00 4.539829524260617991e-03 0.000000000000000000e+00 3.130916913283184728e-04 0.000000000000000000e+00 1.565458456641592364e-04 5.218194855471974320e-05
3.150000000000000355e+00 3.082048104319240305e-03 1.515761362779954261e-04 1.010507575186636174e-04 5.052537875933180871e-05 1.010507575186636174e-04 1.515761362779954261e-04
3.250000000000000000e+00 1.420151799896917288e-03 0.000000000000000000e+00 1.469122551617500652e-04 0.000000000000000000e+00 4.897075172058335056e-05 4.897075172058335056e-05
3.350000000000000089e+00 1.615303900037138142e-03 0.000000000000000000e+00 4.750893823638641675e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 6.919780134430255497e-04 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 3.138266483502159224e-04 4.483237833574513177e-05 8.966475667149026354e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.744163759911180060e-04 8.720818799555900302e-05 4.360409399777950151e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05
3.750000000000000000e+00 1.273239544735167304e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 2.066947312881746792e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.208771719685285302e-04 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en6.4_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 27.5257 41.2706 10.98395 0.0535 46.4775 3.94455
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.798052663758293335e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.495795573710430659e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.092368781594257428e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.364934160775001715e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.558298444214426297e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.769164128082246918e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.149921078886017227e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.314530811685656886e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 8.438400347088102649e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.585630128685610885e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.307688652979895494e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.154807761062124882e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.581455865001727545e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.183655712739876265e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.499416128134188142e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.851723353009116835e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.576532393162433721e+01 1.620843224486207390e+01 0.000000000000000000e+00 2.905669628018799600e+01 5.679480522506985984e+00
5.609756097560976151e-01 0.000000000000000000e+00 1.985259109788130161e+01 1.583426474013647578e+01 0.000000000000000000e+00 2.203071126140053337e+01 5.713712279416005124e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.492656151535648235e+01 1.301793501244292628e+01 0.000000000000000000e+00 1.663827897619765750e+01 4.620406462758217536e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.135903182264871703e+01 1.051578708229245152e+01 0.000000000000000000e+00 1.310348818621770306e+01 4.081958528669376030e+00
7.073170731707316694e-01 0.000000000000000000e+00 8.916444394816242180e+00 8.765146217811601304e+00 0.000000000000000000e+00 9.866209475464284395e+00 3.130672949178367137e+00
7.560975609756097615e-01 0.000000000000000000e+00 6.897339867822925186e+00 6.945238061349472858e+00 0.000000000000000000e+00 7.677950967728559561e+00 2.507966673660337875e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.108817654872364500e+00 5.619950097355704166e+00 0.000000000000000000e+00 6.013557392835536142e+00 1.992763609247016898e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.146097221275634404e+00 4.464851377114856135e+00 0.000000000000000000e+00 4.641045221049965974e+00 1.594917376878984383e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.252050590189992985e+00 3.514890031998567199e+00 0.000000000000000000e+00 3.574544100634625909e+00 1.263943175464615543e+00
9.512195121951219079e-01 1.499627269447924505e+01 2.618799707745683492e+00 2.898001143515819500e+00 2.023695910373219872e-02 2.964886008350188451e+00 1.028654921221912932e+00
1.000000000000000000e+00 1.797767286457836278e+01 2.024490664864679879e+00 2.295292800535539524e+00 3.132169280048497512e-02 2.275064207268559624e+00 8.310036621128670253e-01
1.048780487804878092e+00 1.632208466634807564e+01 1.870287476205703125e+00 1.849755378163524755e+00 2.208756001507067995e-02 1.725629512726719161e+00 6.520496590364527334e-01
1.097560975609756184e+00 1.458030600176057057e+01 1.215520943589931679e+00 1.491086586707531803e+00 2.288948707665070664e-02 1.353155132115766435e+00 5.151620922576062300e-01
1.146341463414634276e+00 1.273288594934112083e+01 9.585881904772536322e-01 1.163796648118019528e+00 2.276931568829581101e-02 1.079265563625221303e+00 4.331862309698277791e-01
1.195121951219512368e+00 1.125112626293412177e+01 7.168965512451168642e-01 9.423940955438475653e-01 2.020195917446254708e-02 1.011189956516341582e+00 3.377003175514888267e-01
1.243902439024390238e+00 9.644797509116003198e+00 6.056358937355212912e-01 7.750775513159225971e-01 2.334412929513269425e-02 6.628158958292170722e-01 2.688509272754046053e-01
1.292682926829268331e+00 8.290442095149121116e+00 4.447212522194645135e-01 6.105452378654283585e-01 1.438655583229822912e-02 5.363408972567321742e-01 2.173127117826100796e-01
1.341463414634146423e+00 6.959430990438665532e+00 3.665290592923418078e-01 4.791388499043884863e-01 1.216088451533980930e-02 4.124972027603263092e-01 1.753599547112000556e-01
1.390243902439024515e+00 5.900183813336385086e+00 2.837326371394808810e-01 4.085843848303029602e-01 1.032608439548152179e-02 3.184658301061005781e-01 1.394021393390005303e-01
1.439024390243902385e+00 4.954014564850740321e+00 2.382915014946511700e-01 3.065367364612449075e-01 1.042950434705419011e-02 2.448666238004027218e-01 1.054286852473956260e-01
1.487804878048780477e+00 4.108265763301862883e+00 1.899091572018476171e-01 2.620570933674455927e-01 1.228049977286774404e-02 2.129350942759746235e-01 8.705997160408025792e-02
1.536585365853658569e+00 3.389682483224971232e+00 1.505440291033891542e-01 1.985312654607459260e-01 7.431651648263216600e-03 1.664689969210960407e-01 7.240552034450734031e-02
1.585365853658536661e+00 2.796404748828939191e+00 1.072215833190960643e-01 1.590830785137452297e-01 6.585586691384019524e-03 1.160709654356433390e-01 5.762388354961017062e-02
1.634146341463414753e+00 2.299641412424661358e+00 9.004499713522505500e-02 1.227886324571250826e-01 4.791751510521954048e-03 9.763193702688481579e-02 4.372473253351283340e-02
1.682926829268292845e+00 1.901081114683550455e+00 7.114998664989424793e-02 1.043016153069294405e-01 4.652860162390904525e-03 7.522123929198629155e-02 3.819222716629201014e-02
1.731707317073170715e+00 1.564540612914365747e+00 5.859490975630632370e-02 8.534885569005390415e-02 3.956569469075347199e-03 6.782690518414880021e-02 2.882643470326324078e-02
1.780487804878048808e+00 1.272278401493215583e+00 4.672778228154543523e-02 6.248695591375291736e-02 4.581155125641709659e-03 5.332464566246949977e-02 2.217279080810587513e-02
1.829268292682926900e+00 1.034842628717356439e+00 3.388833151608026256e-02 5.761016357733645538e-02 3.923912070282978108e-03 4.191451529620453947e-02 1.854940251406498805e-02
1.878048780487804992e+00 8.326731354574816724e-01 2.640649209045216328e-02 5.159689572937034563e-02 3.127084589658808787e-03 2.953357668011097337e-02 1.511424218335090906e-02
1.926829268292682862e+00 6.976345395382312908e-01 2.099676769483997327e-02 3.318843925958576274e-02 1.523958945593223684e-03 2.353669927082867666e-02 1.388495928207159405e-02
1.975609756097560954e+00 5.662918555976571566e-01 1.998288554310776247e-02 2.724938937696513158e-02 2.146921587276040717e-03 2.097377242954285778e-02 9.248277606727559746e-03
2.049999999999999822e+00 4.081353833337040271e-01 1.195602987129359279e-02 2.041841465032607009e-02 8.540021336638281340e-04 1.374167069622705267e-02 6.521470838887414960e-03
2.150000000000000355e+00 2.637530522029872260e-01 7.846708822205063563e-03 1.406485543602794576e-02 5.922044394117029166e-04 9.031117701028469613e-03 4.367507740661309701e-03
2.250000000000000000e+00 1.622673064234707585e-01 4.739280527625344686e-03 9.549296585513754321e-03 6.366197723675836792e-04 5.871049011834382145e-03 2.546479089470334717e-03
2.349999999999999645e+00 1.107989305950385361e-01 2.505843784851116175e-03 6.027570185182413998e-03 4.740785538907516883e-04 4.266706985016765520e-03 1.760863200165649128e-03
2.450000000000000178e+00 7.067778697305386604e-02 1.818913635335945005e-03 3.572866069409891959e-03 3.248060063099902028e-04 2.403564446693927468e-03 1.234262823977962760e-03
2.549999999999999822e+00 4.487545258159712780e-02 1.248274063465844947e-03 2.059652204718644304e-03 6.241370317329224466e-05 2.059652204718644304e-03 1.123446657119260431e-03
2.650000000000000355e+00 2.780707118926319804e-02 9.008770363692180901e-04 1.561520196373311327e-03 1.201169381825624129e-04 1.261227850916905261e-03 3.603508145476872252e-04
2.750000000000000000e+00 1.927221674530957968e-02 6.944942971282731933e-04 8.102433466496520046e-04 1.736235742820682983e-04 5.787452476068942735e-04 1.157490495213788520e-04
2.849999999999999645e+00 1.211811321085658373e-02 2.792191984068336983e-04 5.025945571323006678e-04 5.584383968136674237e-05 2.233753587254669695e-04 0.000000000000000000e+00
2.950000000000000178e+00 7.553115943344178816e-03 3.237049690004647909e-04 5.395082816674412821e-04 0.000000000000000000e+00 5.395082816674412956e-05 1.618524845002323955e-04
3.049999999999999822e+00 4.957285112698375448e-03 0.000000000000000000e+00 1.565458456641592364e-04 5.218194855471974320e-05 5.218194855471974320e-05 0.000000000000000000e+00
3.150000000000000355e+00 3.132573483078571978e-03 5.052537875933180871e-05 1.515761362779954261e-04 0.000000000000000000e+00 5.052537875933180871e-05 1.010507575186636174e-04
3.250000000000000000e+00 2.154713075705667370e-03 0.000000000000000000e+00 1.469122551617500652e-04 0.000000000000000000e+00 1.958830068823334022e-04 0.000000000000000000e+00
3.350000000000000089e+00 1.567794961800751848e-03 0.000000000000000000e+00 9.501787647277283350e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 1.383956026886051099e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.613186756286836998e-05 0.000000000000000000e+00
3.549999999999999822e+00 5.828209183646866588e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00
3.650000000000000355e+00 4.360409399777950422e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.720818799555900302e-05 4.360409399777950151e-05
3.750000000000000000e+00 1.273239544735167304e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 8.058478131235235348e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.058478131235235348e-05 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en7.73_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 18.41795 39.1302 9.26075 0.1025 43.31365 3.8453
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.950550155580654632e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.521746901266165963e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.070908294963115566e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.312381766976569111e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.516443382131407702e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.695486733641365333e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.107686326964242056e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.232128658209714303e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 8.151721526428791265e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.847221220914175888e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 5.855101067600665488e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.586197230150207815e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.283228055916717381e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.818779103049323709e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.242226221565819344e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.513004316463696597e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.361354228009578193e+01 1.470702627900866943e+01 0.000000000000000000e+00 2.659342225814509320e+01 5.953389968971545265e+00
5.609756097560976151e-01 0.000000000000000000e+00 1.919421138490299228e+01 1.399696658351237488e+01 0.000000000000000000e+00 2.028007262530096355e+01 5.737558187748257765e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.389760475474454893e+01 1.126983218513185570e+01 0.000000000000000000e+00 1.564624266097429306e+01 4.640739461667865662e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.058415827745647242e+01 9.589803286918854752e+00 0.000000000000000000e+00 1.119949903393266766e+01 3.791133227500675495e+00
7.073170731707316694e-01 0.000000000000000000e+00 7.826451735480971728e+00 7.247090423536367787e+00 0.000000000000000000e+00 8.622150989545017907e+00 2.989061545701461320e+00
7.560975609756097615e-01 0.000000000000000000e+00 6.091700883011525569e+00 5.740447463816839679e+00 0.000000000000000000e+00 7.040602933145573061e+00 2.615845487909319811e+00
8.048780487804878536e-01 0.000000000000000000e+00 4.705451581802150507e+00 4.598841160884338031e+00 0.000000000000000000e+00 6.277853949635587405e+00 1.923851930326757831e+00
8.536585365853659457e-01 0.000000000000000000e+00 3.720709480929047075e+00 3.605667513413932213e+00 0.000000000000000000e+00 4.344840819640617191e+00 1.508922550663367002e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.105988506984127984e+00 2.891595399704231628e+00 0.000000000000000000e+00 3.099842330215564434e+00 1.232489212001966150e+00
9.512195121951219079e-01 1.105315266301305144e+01 2.657215630112090388e+00 2.273399405754864322e+00 4.390391127589358261e-02 2.411285127105717851e+00 9.710310376723025882e-01
1.000000000000000000e+00 1.284515672453222379e+01 1.785010221994305368e+00 1.783378883827613448e+00 6.199085033429318353e-02 2.156302788733387654e+00 7.778220378787102929e-01
1.048780487804878092e+00 1.151166296898134433e+01 1.312498812726523800e+00 1.467733917621175666e+00 4.293075045182751653e-02 1.481421982982627839e+00 5.938753812502807206e-01
1.097560975609756184e+00 1.040431230756850312e+01 1.183713474535365240e+00 1.174498226491518693e+00 4.815710268074564065e-02 1.153392335810451197e+00 4.890026784557196526e-01
1.146341463414634276e+00 8.771878868915960581e+00 1.063042426197310597e+00 9.474881490792094185e-01 4.810017939152489569e-02 8.951187229961290459e-01 3.887860653776509245e-01
1.195121951219512368e+00 7.467626908895250715e+00 6.131567608897686705e-01 7.357335131780616821e-01 4.231491448704993025e-02 7.166235517968133628e-01 2.986613964440814617e-01
1.243902439024390238e+00 6.469733631390371720e+00 7.422908528677025775e-01 5.972424989327769218e-01 3.698339584959224602e-02 5.387510289011523401e-01 2.468182659182007466e-01
1.292682926829268331e+00 5.308386706401690525e+00 3.821271145631494059e-01 4.686988452732949173e-01 3.937373175155304411e-02 4.394209421759862622e-01 1.993926159213263161e-01
1.341463414634146423e+00 4.556683427897826100e+00 3.084000313090175527e-01 3.709069777178641836e-01 2.480820441129320819e-02 3.356404126233787366e-01 1.524974918223611919e-01
1.390243902439024515e+00 3.772775744130930420e+00 2.546318538431238676e-01 2.994564474689641043e-01 2.323368988983342404e-02 2.654273057111272704e-01 1.295454224160409173e-01
1.439024390243902385e+00 3.093481680678421331e+00 1.947596572634684720e-01 2.448666238004027218e-01 1.995209527262540791e-02 2.011080512138492815e-01 1.042950434705419011e-01
1.487804878048780477e+00 2.738551449349506672e+00 1.486817651072201707e-01 1.787251306229859227e-01 1.842074965930161692e-02 1.703919343485399418e-01 7.763030213562824300e-02
1.536585365853658569e+00 2.127363367541404759e+00 1.169954302340866364e-01 1.543660213796388125e-01 1.422630458381815739e-02 1.240024160738776721e-01 7.070685711061859557e-02
1.585365853658536661e+00 1.735302093179689198e+00 9.363881076811653159e-02 1.315059342435746237e-01 1.337697296687379023e-02 1.041345895575098018e-01 5.124409644233190314e-02
1.634146341463414753e+00 1.396196596378334487e+00 7.227558528370614521e-02 1.000278127821458002e-01 8.984534082228663732e-03 8.126011936593481588e-02 4.033057521355978142e-02
1.682926829268292845e+00 1.138593655571740859e+00 6.223200467197834845e-02 7.987409945437719261e-02 6.979290243586356787e-03 6.591551896720447556e-02 3.392710535076701173e-02
1.731707317073170715e+00 9.292286010228385518e-01 5.162381116793547664e-02 6.405874378502941779e-02 5.840650168635035805e-03 4.521793678943253347e-02 2.713076207365952217e-02
1.780487804878048808e+00 7.353670207680071957e-01 3.866494926041602609e-02 4.819375192175077982e-02 8.429325431180745287e-03 3.738222582523634957e-02 2.583771490861924008e-02
1.829268292682926900e+00 6.103466865685613918e-01 3.174801584138046279e-02 4.530334844781256504e-02 4.994069907632881465e-03 3.709880502812997610e-02 1.391205188554874017e-02
1.878048780487804992e+00 4.951217266959780927e-01 2.571158440386131852e-02 3.127084589658808700e-02 2.432176903067962293e-03 2.553785748221360646e-02 1.198715759369210071e-02
1.926829268292682862e+00 4.057117370712626792e-01 2.235139786870061346e-02 2.421401435775899849e-02 2.031945260790965057e-03 2.252072664043319392e-02 1.269965787994353085e-02
1.975609756097560954e+00 3.184049861744773779e-01 1.519359892533813337e-02 2.361613746003644529e-02 2.312069401681889937e-03 1.469815548212058572e-02 8.587686349104162870e-03
2.049999999999999822e+00 2.294160277251465485e-01 1.242184921692840796e-02 1.700240611567075885e-02 1.475094594510248467e-03 1.187839331368779026e-02 4.968739686771363531e-03
2.150000000000000355e+00 1.484212376275580447e-01 7.550606602499212484e-03 9.475271030587246665e-03 1.332459988676331589e-03 8.586964371469692561e-03 4.293482185734846281e-03
2.250000000000000000e+00 9.315869335645640681e-02 5.092958178940669434e-03 5.658842421045188163e-03 7.780908328937133616e-04 4.810016057888409635e-03 2.475743559207269767e-03
2.349999999999999645e+00 6.230746708278450674e-02 3.047647846440546676e-03 4.334432492715444007e-03 6.095295692881093136e-04 3.386275384933940848e-03 2.031765230960364595e-03
2.450000000000000178e+00 4.274447043039470567e-02 2.338603245431929416e-03 3.702788471933888062e-03 6.496120126199804055e-04 2.533486849217923571e-03 1.364185226501958862e-03
2.549999999999999822e+00 2.702513347403554325e-02 1.435515172985721722e-03 1.934824798372059571e-03 3.120685158664612368e-04 1.497928876159013980e-03 1.123446657119260431e-03
2.650000000000000355e+00 1.501461727282030027e-02 9.609355054604993033e-04 1.201169381825624048e-03 1.201169381825624129e-04 7.207016290953744504e-04 5.405262218215308107e-04
2.750000000000000000e+00 1.064891255596685411e-02 5.787452476068942735e-04 6.944942971282731933e-04 5.787452476068942600e-05 6.944942971282731933e-04 2.314980990427577040e-04
2.849999999999999645e+00 8.209044433160912063e-03 3.909068777695672101e-04 3.909068777695672101e-04 1.675315190441002407e-04 3.909068777695672101e-04 1.675315190441002407e-04
2.950000000000000178e+00 3.614705487171856850e-03 5.395082816674412956e-05 2.697541408337206410e-04 0.000000000000000000e+00 2.158033126669765182e-04 2.697541408337206410e-04
3.049999999999999822e+00 2.452551582071828100e-03 5.218194855471974320e-05 2.087277942188789728e-04 0.000000000000000000e+00 1.565458456641592364e-04 1.565458456641592364e-04
3.150000000000000355e+00 1.818913635335945005e-03 0.000000000000000000e+00 1.515761362779954261e-04 1.010507575186636174e-04 0.000000000000000000e+00 5.052537875933180871e-05
3.250000000000000000e+00 1.126327289573417212e-03 4.897075172058335056e-05 9.794150344116670111e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 7.126340735457962648e-04 4.750893823638641675e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.750893823638641675e-05 9.501787647277283350e-05
3.450000000000000178e+00 5.535824107544204398e-04 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00 9.226373512573673996e-05 4.613186756286836998e-05
3.549999999999999822e+00 2.241618916787256588e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 3.488327519822360121e-04 4.360409399777950151e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 1.273239544735167304e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 8.267789251526986899e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en7.73_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 21.1336 44.3673 10.7044 0.1056 48.34335 4.39885
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.309053031092872033e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.926534103243766793e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.267263148155441854e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.531917003324349480e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.690150807757912332e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.881917146889696539e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.239631923955679014e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.378217363892491392e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 9.182468743422444390e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.896078801309135997e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.631768118057358663e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.246573795614878577e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.859618214636427069e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.340874489138781200e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.676344196901313666e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.989576579688795732e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.842479355718138834e+01 1.668490728196786677e+01 0.000000000000000000e+00 3.012685411753789921e+01 6.765563327674596117e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.151191735329394916e+01 1.589998638993024649e+01 0.000000000000000000e+00 2.233314717195594312e+01 6.463985980601535175e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.569172436906166546e+01 1.290717367627721046e+01 0.000000000000000000e+00 1.704172848087857162e+01 5.260895928412135270e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.238905874109799932e+01 1.035823606734927083e+01 0.000000000000000000e+00 1.343593073661667781e+01 4.366838508519466089e+00
7.073170731707316694e-01 0.000000000000000000e+00 9.074200420839375170e+00 8.414577271093527600e+00 0.000000000000000000e+00 1.045618011079640830e+01 3.462329623770859399e+00
7.560975609756097615e-01 0.000000000000000000e+00 7.160132659333445559e+00 6.768316805981141826e+00 0.000000000000000000e+00 7.655080659107775354e+00 2.753930370148017115e+00
8.048780487804878536e-01 0.000000000000000000e+00 5.539688259554461425e+00 5.326062054901658627e+00 0.000000000000000000e+00 5.881814477252688356e+00 2.190580664029877500e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.543966617233224703e+00 4.278720353261498133e+00 0.000000000000000000e+00 5.206317878707291236e+00 1.790985580650592102e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.990676421847375810e+00 3.455959042982339469e+00 0.000000000000000000e+00 3.519228509717553521e+00 1.411089878100227235e+00
9.512195121951219079e-01 1.211542151630557029e+01 3.384374160619077809e+00 2.726501490094360047e+00 4.184591543483606735e-02 2.742279458209134102e+00 1.108573759716313001e+00
1.000000000000000000e+00 1.434174635865539749e+01 2.008829818464437533e+00 2.188929552067226059e+00 5.252908896748001433e-02 2.346516818969666129e+00 9.008249356472814995e-01
1.048780487804878092e+00 1.326000222651229166e+01 1.723451865964670038e+00 1.695453550452608482e+00 5.164133750002440626e-02 1.719407664835149951e+00 7.015133497744279190e-01
1.097560975609756184e+00 1.152619444039031826e+01 1.433119703851078786e+00 1.364451242621126603e+00 5.529148826307832970e-02 1.389421592159290952e+00 5.692645162569623940e-01
1.146341463414634276e+00 1.004098360209234819e+01 1.241496937904329023e+00 1.115127235834287189e+00 5.037711096035447922e-02 1.328304953965956825e+00 4.570940124425383888e-01
1.195121951219512368e+00 8.696124426261215845e+00 7.840544155277897609e-01 8.798772218823350810e-01 3.767392386588961500e-02 1.008732961481609625e+00 3.761932397622890778e-01
1.243902439024390238e+00 7.345794213926811977e+00 6.053736001479355089e-01 7.105533287698254652e-01 3.934403813786409299e-02 6.677994739933464929e-01 2.998015706105243705e-01
1.292682926829268331e+00 6.243008044068362850e+00 4.719799895859243533e-01 5.757146290082852946e-01 3.281144312629420690e-02 5.012578926832329529e-01 2.253893747060055630e-01
1.341463414634146423e+00 5.235747219234401229e+00 3.648265354601942789e-01 4.460612440226641717e-01 3.015899359804272498e-02 4.132268558312466866e-01 1.836293561816311204e-01
1.390243902439024515e+00 4.407125883244261466e+00 3.034460709854001625e-01 3.639944749407236224e-01 2.675394593374758045e-02 3.222207698862756819e-01 1.506669586795258420e-01
1.439024390243902385e+00 3.628333870998004418e+00 2.423726118913245575e-01 2.920261217175173507e-01 2.221937882633284039e-02 2.555228565028276888e-01 1.231134969663136014e-01
1.487804878048780477e+00 2.976924721726421641e+00 1.796023091781907555e-01 2.379346830993125383e-01 1.513133007728346968e-02 1.853039697870222102e-01 1.004369445709540482e-01
1.536585365853658569e+00 2.472404336925054125e+00 1.486330329652643389e-01 1.919489454294270869e-01 1.762363105159562779e-02 1.584003465601245553e-01 8.323449846054802037e-02
1.585365853658536661e+00 2.098126759958127252e+00 1.238913496316618595e-01 1.477641013879289478e-01 1.173057629402778426e-02 1.131897712581628329e-01 6.462106940920568643e-02
1.634146341463414753e+00 1.682503749132021165e+00 8.844774663171774132e-02 1.140037546878348296e-01 1.058178458573598262e-02 9.323949814223969623e-02 5.051304717341893735e-02
1.682926829268292845e+00 1.380542384016067992e+00 7.153772499676015750e-02 1.000364934914044490e-01 8.724112804482946418e-03 8.006796862781015434e-02 3.896770386002382236e-02
1.731707317073170715e+00 1.107462635201185153e+00 1.569439222733221007e-01 7.592845219225546893e-02 8.101547008106661785e-03 6.914576167384058059e-02 3.071051540282292852e-02
1.780487804878048808e+00 9.001053590860830234e-01 5.020946017703313558e-02 7.146601996001065993e-02 6.596863380924061944e-03 5.057595258708447172e-02 2.272252942318287935e-02
1.829268292682926900e+00 7.355551535385000950e-01 4.048763817973800166e-02 4.976233943677049743e-02 4.815710268074564239e-03 3.977419962150473276e-02 2.033299890964816031e-02
1.878048780487804992e+00 6.070018642371043383e-01 2.623276516880445122e-02 3.891483044908739669e-02 5.038080727783636643e-03 3.457165740789460567e-02 1.754641908641887266e-02
1.926829268292682862e+00 4.698873415579106760e-01 2.556864453161964215e-02 3.030985014013189496e-02 2.539931575988706430e-03 2.506065821642190078e-02 1.405428805380417451e-02
1.975609756097560954e+00 3.885928072969633273e-01 1.618448581177323042e-02 2.576305904731248514e-02 1.321182515246794188e-03 1.783596395583172262e-02 1.056946012197435350e-02
2.049999999999999822e+00 2.843827105100547592e-01 1.195602987129359279e-02 1.987495874708545412e-02 2.329096728174076709e-03 1.599313086679532772e-02 8.540021336638281557e-03
2.150000000000000355e+00 1.848418106513777803e-01 9.697347695366636058e-03 1.206616545301344816e-02 1.184408878823405833e-03 8.068785486984452957e-03 6.070095503969955356e-03
2.250000000000000000e+00 1.205333435682624937e-01 5.234429239466798466e-03 8.983412343409236459e-03 8.488263631567782028e-04 5.092958178940669434e-03 3.678247573679372176e-03
2.349999999999999645e+00 7.849386342276874762e-02 3.589451908029977177e-03 5.350315108195626522e-03 5.418040615894305009e-04 3.792628431126013507e-03 1.625412184768291503e-03
2.450000000000000178e+00 4.859097854397453203e-02 2.143719641645935262e-03 3.248060063099901702e-03 2.598448050479921514e-04 2.208680842907933314e-03 1.429146427763956914e-03
2.549999999999999822e+00 3.226788454059208860e-02 9.986192507726759145e-04 2.184479611065228821e-03 6.241370317329224466e-05 1.685169985678890538e-03 5.617233285596302155e-04
2.650000000000000355e+00 2.066011336740073562e-02 7.807600981866556636e-04 1.020993974551780408e-03 1.801754072738436126e-04 1.081052443643061621e-03 5.405262218215308107e-04
2.750000000000000000e+00 1.267452092259098440e-02 7.523688218889625990e-04 1.215365019974477953e-03 1.736235742820682983e-04 5.208707228462048679e-04 4.051216733248260023e-04
2.849999999999999645e+00 8.711638990293212731e-03 5.025945571323006678e-04 5.584383968136673966e-04 0.000000000000000000e+00 4.467507174509339389e-04 0.000000000000000000e+00
2.950000000000000178e+00 5.772738613841621978e-03 2.158033126669765182e-04 2.697541408337206410e-04 5.395082816674412956e-05 2.158033126669765182e-04 2.158033126669765182e-04
3.049999999999999822e+00 4.018010038713420301e-03 0.000000000000000000e+00 2.087277942188789728e-04 5.218194855471974320e-05 1.043638971094394864e-04 1.043638971094394864e-04
3.150000000000000355e+00 2.223116665410599692e-03 2.526268937966590165e-04 3.031522725559908523e-04 1.010507575186636174e-04 5.052537875933180871e-05 0.000000000000000000e+00
3.250000000000000000e+00 1.175298041294000522e-03 0.000000000000000000e+00 9.794150344116670111e-05 0.000000000000000000e+00 4.897075172058335056e-05 9.794150344116670111e-05
3.350000000000000089e+00 8.551608882549555828e-04 0.000000000000000000e+00 9.501787647277283350e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 6.458461458801571797e-04 4.613186756286836998e-05 1.383956026886051099e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.613186756286836998e-05
3.549999999999999822e+00 4.931561616931963953e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 2.180204699888975211e-04 4.360409399777950151e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05
3.750000000000000000e+00 1.697652726313556406e-04 4.244131815783891014e-05 4.244131815783891014e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 8.058478131235235348e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.3_en7.73_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 23.2926 47.48155 11.8856 0.1206 52.801 4.87975
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.559469965032749883e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.267111834980373430e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.385974228255756202e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.675795902563767754e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.795635671253360499e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.995339014345489943e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.318872247457633193e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.463501646998569470e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 9.649119300382234599e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.069488988701560714e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.074991822359777416e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.872081051545897878e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.235275090776753615e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.861160049473896549e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.005699352369922650e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.461854130540319119e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.957712422847065881e+01 1.800986460440108061e+01 0.000000000000000000e+00 3.332267665919531652e+01 7.141392568172479471e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.264372558779553302e+01 1.743601185103953810e+01 0.000000000000000000e+00 2.475321606391949913e+01 6.928108781800025540e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.733816220182449541e+01 1.412126774275067831e+01 0.000000000000000000e+00 1.895196022054815188e+01 5.857508922734707468e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.348497963749521489e+01 1.142294402682378163e+01 0.000000000000000000e+00 1.471169760290186268e+01 4.782020113935771199e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.012867491057294700e+01 9.299763861556661126e+00 0.000000000000000000e+00 1.121820629497832478e+01 3.832733392474296785e+00
7.560975609756097615e-01 0.000000000000000000e+00 8.474959647400039486e+00 7.711177642517246689e+00 0.000000000000000000e+00 9.561946579772785171e+00 3.028374073597428051e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.739967561218500158e+00 5.955590509979082903e+00 0.000000000000000000e+00 7.655276802406410397e+00 2.707012893114641550e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.088218317371176802e+00 4.727804445720833471e+00 0.000000000000000000e+00 5.306071877117407354e+00 1.938896681741454131e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.099138364822027647e+00 3.811352676129283523e+00 0.000000000000000000e+00 4.296177561225979602e+00 1.563659677884571497e+00
9.512195121951219079e-01 1.304220564339513722e+01 3.244430443427166910e+00 3.091452752575225560e+00 4.081691751430731319e-02 3.273585384508815199e+00 1.272184429080385204e+00
1.000000000000000000e+00 1.561745280500848310e+01 2.262013501935024262e+00 2.438198023937752534e+00 6.003324453426286955e-02 2.574904162306535849e+00 1.043730159049494066e+00
1.048780487804878092e+00 1.391609608667826414e+01 1.761405138103242063e+00 1.973570151205751966e+00 5.008587552713210378e-02 2.411277150377645562e+00 7.851972039160337591e-01
1.097560975609756184e+00 1.236240388385289535e+01 1.957199778086600839e+00 1.588589856332745187e+00 5.172429547191198518e-02 1.699470098924832362e+00 6.328794543660954952e-01
1.146341463414634276e+00 1.080489414343467303e+01 1.117119550957013097e+00 1.243489253027054930e+00 5.009249451425078214e-02 1.457805436943139243e+00 5.046249589418558834e-01
1.195121951219512368e+00 9.479632842892398159e+00 8.727792362264428228e-01 1.030299917897590012e+00 4.913990069463863158e-02 9.866200061690223455e-01 4.378911150788908913e-01
1.243902439024390238e+00 8.127691398519964139e+00 6.845862635988352318e-01 7.947495703848546089e-01 3.829486378752104681e-02 7.653726885752494269e-01 3.417685446242461067e-01
1.292682926829268331e+00 6.919680959619091354e+00 5.423983944492788423e-01 6.216506493850971760e-01 4.063571033333359533e-02 6.115548207308527662e-01 2.551720692360264775e-01
1.341463414634146423e+00 5.834305955079426731e+00 4.302520941527224196e-01 5.265662995142137426e-01 3.915804813939418455e-02 7.048448665090952803e-01 2.154908736118213985e-01
1.390243902439024515e+00 4.899257678183460030e+00 3.424035712047168167e-01 4.114005896654342465e-01 3.285572307653211732e-02 3.754939780175098885e-01 1.731965973605764375e-01
1.439024390243902385e+00 4.115119649978990601e+00 2.761551368415652852e-01 3.326104973288803723e-01 2.357974895855730058e-02 2.988279723786396169e-01 1.335430013133677984e-01
1.487804878048780477e+00 3.443803007734197230e+00 2.118386210819685755e-01 2.703902896418915458e-01 2.061369604731371277e-02 2.414433973201318973e-01 1.133753282602254220e-01
1.536585365853658569e+00 2.845473249667867410e+00 1.573386820389441054e-01 2.155178977996332623e-01 1.847296266853999322e-02 1.830309634515112083e-01 9.024148430033905599e-02
1.585365853658536661e+00 2.304337943232089625e+00 1.302711367389401409e-01 1.706078552236672541e-01 1.358277255097953967e-02 1.592888780978509722e-01 7.449944944628171528e-02
1.634146341463414753e+00 1.942256612264898763e+00 1.132051294360811727e-01 1.435528890027202298e-01 1.657147397388842452e-02 1.185958498854183668e-01 5.790033075214028047e-02
1.682926829268292845e+00 1.597094250740678012e+00 8.762886639169537029e-02 1.058525686943930788e-01 1.124441205911135347e-02 9.518976415558058624e-02 4.575312493017722609e-02
1.731707317073170715e+00 1.265537005894243006e+00 6.707327290432492373e-02 9.175473006855684732e-02 1.017403577762232038e-02 6.594282448458911594e-02 4.220340767013703448e-02
1.780487804878048808e+00 1.060629034688568506e+00 5.277490704739249555e-02 7.036654272985665148e-02 6.780109585949730018e-03 6.578538760421494269e-02 3.206808587949196848e-02
1.829268292682926900e+00 8.616554187062303027e-01 4.316303277311275832e-02 5.546984790263664866e-02 5.885868105424467596e-03 4.637350628516247186e-02 2.550542845683935814e-02
1.878048780487804992e+00 6.933441442960169843e-01 3.352929587800834027e-02 4.777490345312068731e-02 5.211807649431347833e-03 3.769874199755341576e-02 2.015232291113454657e-02
1.926829268292682862e+00 5.774111116080992145e-01 3.047917891186447542e-02 4.046957644408671895e-02 3.555904206384188741e-03 2.997119259666673405e-02 1.608623331459514000e-02
1.975609756097560954e+00 4.754605576744400652e-01 2.064347680073115934e-02 3.319471069557570347e-02 3.468104102522834905e-03 2.708424156255928236e-02 1.089975575078605194e-02
2.049999999999999822e+00 3.385730277189049620e-01 1.614840398200693278e-02 2.515424466428002603e-02 2.406733285779879238e-03 1.754586201891137828e-02 9.083477239878899254e-03
2.150000000000000355e+00 2.225948436638738592e-01 1.117785879389589405e-02 1.487913654021903731e-02 1.998689983014497601e-03 1.132590990374881916e-02 6.144121058896417908e-03
2.250000000000000000e+00 1.423906224195495285e-01 6.790610905254225622e-03 9.620032115776819270e-03 1.343975074998232091e-03 6.932081965780354654e-03 3.041627801311788497e-03
2.349999999999999645e+00 9.217441597790186625e-02 3.928079446523371349e-03 6.908001785265238670e-03 7.449805846854669388e-04 3.521726400331298256e-03 2.776745815645831426e-03
2.450000000000000178e+00 6.132337399132614664e-02 2.533486849217923571e-03 4.742167692125856884e-03 7.145732138819784569e-04 2.728370453003917725e-03 1.234262823977962760e-03
2.549999999999999822e+00 3.869649596744119402e-02 1.310687766639137206e-03 2.246893314238520862e-03 6.241370317329224737e-04 1.997238501545351829e-03 8.113781412527992483e-04
2.650000000000000355e+00 2.642572640016372862e-02 1.141110912734342835e-03 1.441403258190748901e-03 1.801754072738436126e-04 9.008770363692180901e-04 7.207016290953744504e-04
2.750000000000000000e+00 1.840409887389923838e-02 9.838669209317203301e-04 1.157490495213788547e-03 1.157490495213788520e-04 1.099615970453099141e-03 3.472471485641365966e-04
2.849999999999999645e+00 9.716828104557814066e-03 5.025945571323006678e-04 6.142822364950342338e-04 1.116876793627334847e-04 2.233753587254669695e-04 3.909068777695672101e-04
2.950000000000000178e+00 6.420148551842551343e-03 2.697541408337206410e-04 1.618524845002323955e-04 0.000000000000000000e+00 3.776557971672089408e-04 5.395082816674412956e-05
3.049999999999999822e+00 5.009467061253095564e-03 5.218194855471974320e-05 3.130916913283184728e-04 0.000000000000000000e+00 1.565458456641592364e-04 3.652736398830382092e-04
3.150000000000000355e+00 3.334674998115899104e-03 1.010507575186636174e-04 2.021015150373272349e-04 1.010507575186636174e-04 5.052537875933180871e-05 1.515761362779954261e-04
3.250000000000000000e+00 2.105742323985084277e-03 1.958830068823334022e-04 1.469122551617500652e-04 4.897075172058335056e-05 9.794150344116670111e-05 4.897075172058335056e-05
3.350000000000000089e+00 1.710321776509911166e-03 4.750893823638641675e-05 0.000000000000000000e+00 4.750893823638641675e-05 0.000000000000000000e+00 9.501787647277283350e-05
3.450000000000000178e+00 1.014901086383104140e-03 0.000000000000000000e+00 4.613186756286836998e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 4.483237833574513177e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.308122819933385181e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 2.970892271048723439e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 2.893726238034445347e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 4.133894625763493449e-05
3.950000000000000178e+00 2.417543439370570604e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.029239065617617674e-05 4.029239065617617674e-05 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en12.39_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 11.81285 47.50795 9.31265 0.4658 50.2316 5.2533
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.871688514079583854e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.482748639206378982e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.520431916534219283e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.675795902563767754e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.806248069807080583e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.930787688128675654e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.323274487652186053e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.410236972821381016e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 9.462459077598317947e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.030644317201600302e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.878707039025849213e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.350111566378481598e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.269583092032971194e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.476375356485585399e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.840880964393861774e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.206283541752151223e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.952871232630483078e+01 1.520133728007029106e+01 0.000000000000000000e+00 3.107725619689864871e+01 8.285442256196542843e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.199348838010140739e+01 1.422263030138833351e+01 0.000000000000000000e+00 2.346728183653872080e+01 7.898230125658524337e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.664309468646573009e+01 1.159462508876755216e+01 0.000000000000000000e+00 1.872562183794864765e+01 6.471779521373553834e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.350033838423495958e+01 9.090396296155565992e+00 0.000000000000000000e+00 1.414491030386098913e+01 5.153602696348931644e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.018864065145893250e+01 7.318588037669658597e+00 0.000000000000000000e+00 1.076477303889429038e+01 4.217436684004391978e+00
7.560975609756097615e-01 0.000000000000000000e+00 8.535803298636466252e+00 5.758571104610669344e+00 0.000000000000000000e+00 7.770726747982684479e+00 3.324393539896635108e+00
8.048780487804878536e-01 0.000000000000000000e+00 7.769589116850604604e+00 4.586680276368998221e+00 0.000000000000000000e+00 6.449727784119057006e+00 2.626345692496220963e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.946040204694688747e+00 3.653442416867052955e+00 0.000000000000000000e+00 4.982349131319060653e+00 2.066169024540567722e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.366297170123293547e+00 2.929195539935444792e+00 0.000000000000000000e+00 3.989591802417629118e+00 1.593667482107558486e+00
9.512195121951219079e-01 7.030456792359302653e+00 2.989238959136035767e+00 2.373555203352996745e+00 1.739006485693597448e-01 2.861300217683627078e+00 1.359306253018486510e+00
1.000000000000000000e+00 8.287197886794983148e+00 2.820909957843678040e+00 1.820247126394850978e+00 2.355652312703140905e-01 2.681919946041526170e+00 1.050581779349600176e+00
1.048780487804878092e+00 7.609631063783717231e+00 1.833267481250866471e+00 1.462756439307920209e+00 2.239865240964913906e-01 1.775093203464694236e+00 8.082180411148397470e-01
1.097560975609756184e+00 6.723861145282628016e+00 1.285378469083605868e+00 1.138529032513924788e+00 2.122479710743974679e-01 1.365045774752987606e+00 6.394193078165671951e-01
1.146341463414634276e+00 5.722782881807048305e+00 1.237796924104980878e+00 9.073572301785880478e-01 1.872776215362330354e-01 1.227266115599144225e+00 5.217019457080777078e-01
1.195121951219512368e+00 4.836185226697351958e+00 7.966123901497529358e-01 7.152585545552956336e-01 1.900076160192693819e-01 8.075323680818948802e-01 4.176891559044283442e-01
1.243902439024390238e+00 4.066862075517218678e+00 8.834048029888417197e-01 5.594722223204273703e-01 1.626220243031715751e-01 6.402586472968416764e-01 3.265555165442719510e-01
1.292682926829268331e+00 3.582757193674971141e+00 6.226602322505215836e-01 4.548170808737089232e-01 1.388176439958601072e-01 5.161492399482434656e-01 2.650155021739147299e-01
1.341463414634146423e+00 2.852457071918105491e+00 3.889050868005670680e-01 3.747984607627729003e-01 1.313375527656699404e-01 4.715991015048777713e-01 2.223009689404117084e-01
1.390243902439024515e+00 2.406681715355977413e+00 3.210473512049709655e-01 3.149455740621864286e-01 1.128828771415139043e-01 3.161189927434911451e-01 1.551259496684837813e-01
1.439024390243902385e+00 1.972536691725466529e+00 2.348905761640900369e-01 2.323965642550118449e-01 1.022544882722052212e-01 2.523486595276372424e-01 1.448794190819049366e-01
1.487804878048780477e+00 1.590105425947571538e+00 1.879355054526367086e-01 1.848653805094197800e-01 8.311266810565848262e-02 1.960494070882814743e-01 1.131560336214242068e-01
1.536585365853658569e+00 1.318375002401894536e+00 1.554276859008192624e-01 1.513933607203335197e-01 6.815886225978549928e-02 2.702997870925449853e-01 8.620715911985331326e-02
1.585365853658536661e+00 1.096500184115439147e+00 1.265667442250366093e-01 1.181289612767008473e-01 5.433109020391815869e-02 1.315059342435746237e-01 7.573424695091622583e-02
1.634146341463414753e+00 8.754929322349487286e-01 9.284018551636286087e-02 1.010260943468378747e-01 5.270926661574149713e-02 9.803124965276165115e-02 6.468864539204638442e-02
1.682926829268292845e+00 7.171220725284981334e-01 7.425189342482152455e-02 7.832314606691355430e-02 4.303895650211586599e-02 7.677219267944992986e-02 4.711020914420790962e-02
1.731707317073170715e+00 6.036594561389243552e-01 5.897172589621826194e-02 6.029058238591004926e-02 3.052210733286695940e-02 5.784127747648245416e-02 3.655116557145796780e-02
1.780487804878048808e+00 4.843197198828415040e-01 5.149218361221281209e-02 5.002621397200746750e-02 3.133510105938928925e-02 5.222516843231548439e-02 3.023562382923528080e-02
1.829268292682926900e+00 3.779440762240741103e-01 3.816896286547987599e-02 4.637350628516247186e-02 2.122479710743974471e-02 3.549356827210511933e-02 2.621886701507262704e-02
1.878048780487804992e+00 3.102762820628129359e-01 2.988103052340639401e-02 3.613519970272401072e-02 2.119468444102081545e-02 3.161829973988351111e-02 2.188959212761166020e-02
1.926829268292682862e+00 2.534851712836728721e-01 2.218206909696803647e-02 2.776991856414318810e-02 1.405428805380417451e-02 2.472200067295673986e-02 1.507026068419965725e-02
1.975609756097560954e+00 1.963607513285547945e-01 1.816625958464342105e-02 2.295554620241304841e-02 1.420271203890303806e-02 2.246010275919550075e-02 1.255123389484454413e-02
2.049999999999999822e+00 1.437052681283405298e-01 1.498385561791989312e-02 1.576022119397791840e-02 1.164548364087038268e-02 1.638131365482433863e-02 9.471660027907911894e-03
2.150000000000000355e+00 9.475271030587247012e-02 9.549296585513710953e-03 1.043760324463126506e-02 6.884376608161046907e-03 9.771373250293098611e-03 5.996069949043492803e-03
2.250000000000000000e+00 6.076182049597270152e-02 6.719875374991160673e-03 6.295462193412771842e-03 4.456338406573085754e-03 7.002817496043419604e-03 4.102660755257761006e-03
2.349999999999999645e+00 3.860353938824691994e-02 3.115373354139225597e-03 4.808511046606196021e-03 3.250824369536583006e-03 4.266706985016765520e-03 2.234941754056400925e-03
2.450000000000000178e+00 2.546479089470322921e-02 2.208680842907933314e-03 2.858292855527913828e-03 2.598448050479921622e-03 2.468525647955925519e-03 1.948836037859941108e-03
2.549999999999999822e+00 1.529135727745659958e-02 2.246893314238520862e-03 1.622756282505598497e-03 1.185860360292552689e-03 1.997238501545351829e-03 1.061032953945968173e-03
2.650000000000000355e+00 1.159128453461727264e-02 9.609355054604993033e-04 1.261227850916905261e-03 6.606431600040932372e-04 7.807600981866556636e-04 6.606431600040932372e-04
2.750000000000000000e+00 7.407939169368246528e-03 9.838669209317203301e-04 7.523688218889625990e-04 7.523688218889625990e-04 4.629961980855154080e-04 6.944942971282731933e-04
2.849999999999999645e+00 4.299975655465239528e-03 5.584383968136673966e-04 5.025945571323006678e-04 5.584383968136673966e-04 5.025945571323006678e-04 2.792191984068336983e-04
2.950000000000000178e+00 2.967295549170927485e-03 6.474099380009295818e-04 5.934591098341854319e-04 5.395082816674412956e-05 1.079016563334882591e-04 1.079016563334882591e-04
3.049999999999999822e+00 1.930732096524630627e-03 2.087277942188789728e-04 3.652736398830382092e-04 3.130916913283184728e-04 2.087277942188789728e-04 1.565458456641592364e-04
3.150000000000000355e+00 1.414710605261290536e-03 1.010507575186636174e-04 1.010507575186636174e-04 2.526268937966590165e-04 1.515761362779954261e-04 5.052537875933180871e-05
3.250000000000000000e+00 7.345612758087502990e-04 9.794150344116670111e-05 9.794150344116670111e-05 4.897075172058335056e-05 4.897075172058335056e-05 2.448537586029167663e-04
3.350000000000000089e+00 5.701072588366370552e-04 1.900357529455456670e-04 9.501787647277283350e-05 4.750893823638641675e-05 9.501787647277283350e-05 9.501787647277283350e-05
3.450000000000000178e+00 4.151868080658153298e-04 0.000000000000000000e+00 9.226373512573673996e-05 4.613186756286836998e-05 9.226373512573673996e-05 4.613186756286836998e-05
3.549999999999999822e+00 1.793295133429805271e-04 4.483237833574513177e-05 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 3.052286579844565241e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05 4.244131815783891014e-05 4.244131815783891014e-05
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05 4.133894625763493449e-05 0.000000000000000000e+00
3.950000000000000178e+00 1.208771719685285302e-04 4.029239065617617674e-05 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en12.39_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 12.76265 51.6202 10.392 0.41585 54.948 5.7327
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 6.371987303040663875e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.980104494114746672e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.695651152438884992e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.928391372101107777e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.999693962211372309e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.113100966363869020e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.421035838271002945e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.534095581610117165e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.031858534747824194e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.130848134702690402e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.635397809852010198e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.298538949729835679e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.568440405728187415e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.945985795699131415e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.233952754257316542e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.336040179530827032e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.156710820697131226e+01 1.668618127939328133e+01 0.000000000000000000e+00 3.413994600760003806e+01 9.203994399921874958e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.465027153282660066e+01 1.682474234720543294e+01 0.000000000000000000e+00 2.578091655228758583e+01 8.661880799810928622e+00
6.097560975609757072e-01 0.000000000000000000e+00 2.035868269774460160e+01 1.278517568281932171e+01 0.000000000000000000e+00 2.049673305876273943e+01 7.065182042184075861e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.411369736693828258e+01 1.046475640764104398e+01 0.000000000000000000e+00 1.570357537622339450e+01 5.617833202643773838e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.159230026312089912e+01 8.193165304745271271e+00 0.000000000000000000e+00 1.197469718000153449e+01 4.960550596060728346e+00
7.560975609756097615e-01 0.000000000000000000e+00 9.136041021117803140e+00 6.371322769544887521e+00 0.000000000000000000e+00 9.830780584881248174e+00 3.538856622623611337e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.566472275466319175e+00 5.082033638960506750e+00 0.000000000000000000e+00 7.053718381714267238e+00 2.852538144481541416e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.679862721734624031e+00 4.000097116322897328e+00 0.000000000000000000e+00 4.991139713554434643e+00 2.236247680833677975e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.364870125109926668e+00 3.171427212578834975e+00 0.000000000000000000e+00 4.504424491737312408e+00 1.778775864784298610e+00
9.512195121951219079e-01 7.739779358910458207e+00 3.013934909228725978e+00 2.566663813105559910e+00 1.886496187636052257e-01 3.459148009510834232e+00 1.434766100523928500e+00
1.000000000000000000e+00 9.229458811876240176e+00 2.601658108240283429e+00 2.037215102564876812e+00 2.336076254702837973e-01 2.324330619902656103e+00 1.135737631650918678e+00
1.048780487804878092e+00 8.294656516645487088e+00 1.924106460467776891e+00 1.596215076582079728e+00 2.199423229669714153e-01 1.811802106024952730e+00 8.635924873498057597e-01
1.097560975609756184e+00 6.906085243698042220e+00 1.923311446570520555e+00 1.260408119545441519e+00 2.057081176239258236e-01 1.707199016639026068e+00 7.098713654421024977e-01
1.146341463414634276e+00 6.014514739063337778e+00 1.534367260945033840e+00 9.935960133480084000e-01 1.832929912907812764e-01 1.132204222600509125e+00 5.661021113002545624e-01
1.195121951219512368e+00 5.161873568523484224e+00 8.345593134639460731e-01 7.870574094591287206e-01 1.599776767058790905e-01 8.577642665697476909e-01 4.234221443188028733e-01
1.243902439024390238e+00 4.411253556017322275e+00 6.562585561395730682e-01 6.211112154030811183e-01 1.384910142452815962e-01 6.900944289381362173e-01 3.493750586642331291e-01
1.292682926829268331e+00 3.833638535732943886e+00 5.146348656501067431e-01 5.055486198612868520e-01 1.269550453271229562e-01 5.416412073002104810e-01 2.622391492939975532e-01
1.341463414634146423e+00 3.094458673773367696e+00 4.000931005546797259e-01 4.032549305286680652e-01 1.062861306640699305e-01 4.356028833394719468e-01 2.147612205409010211e-01
1.390243902439024515e+00 2.714821461066596608e+00 3.079050619743581296e-01 3.208126674687100111e-01 9.152665714176803913e-02 4.890809063678066004e-01 1.706150762617060501e-01
1.439024390243902385e+00 2.128072343509796127e+00 2.659523608498818303e-01 2.480408207755931405e-01 8.026183780124311606e-02 3.854382041302635842e-01 1.387577534868948692e-01
1.487804878048780477e+00 1.768172672654153788e+00 1.953915231718778567e-01 2.015317730583117140e-01 6.644627555676653474e-02 2.070141390283419536e-01 1.151296853706351014e-01
1.536585365853658569e+00 1.429212778413134544e+00 1.541536884754027281e-01 1.711403208142900645e-01 6.030254480305009823e-02 1.755993118032480038e-01 9.724847014013009161e-02
1.585365853658536661e+00 1.181083813182902675e+00 1.218333537906043651e-01 1.325349321641033917e-01 4.795130309663989121e-02 1.304769363230458834e-01 6.935445984363795835e-02
1.634146341463414753e+00 9.461712670151475324e-01 1.018247195985915315e-01 1.054185332314829943e-01 4.352507622057441572e-02 9.763193702688481579e-02 5.470582974512564617e-02
1.682926829268292845e+00 7.816805072816719324e-01 7.715993102631583944e-02 8.491469796363400324e-02 3.160067526957156120e-02 8.472082879020105539e-02 4.420217154271359472e-02
1.731707317073170715e+00 6.183552855954899119e-01 6.142103080564585704e-02 7.574004412229949634e-02 3.127573961269083935e-02 6.763849711419282762e-02 4.333385608987284920e-02
1.780487804878048808e+00 5.064925106909473618e-01 4.764401330667377560e-02 5.332464566246949977e-02 2.143980598800319937e-02 5.753930837805987242e-02 2.876965418902993621e-02
1.829268292682926900e+00 4.221772668345367685e-01 3.727716466768829506e-02 4.530334844781256504e-02 1.926284107229825696e-02 4.120107673797127057e-02 2.764574413153916485e-02
1.878048780487804992e+00 3.340768703285494357e-01 2.779630746363385627e-02 3.300811511306520757e-02 1.528796910499862112e-02 3.387674972130376438e-02 2.241077289255479638e-02
1.926829268292682862e+00 2.656768428484186928e-01 2.590730207508480307e-02 2.878589119453867085e-02 1.439294559726933542e-02 2.929387750973641222e-02 1.659421962979288137e-02
1.975609756097560954e+00 2.186557062733444357e-01 1.767081614142587340e-02 2.378128527444229451e-02 1.271638170925039335e-02 2.279039838800719919e-02 1.156034700840944882e-02
2.049999999999999822e+00 1.598536721103474556e-01 1.296530512016902566e-02 1.560494807876631335e-02 8.384748221426676501e-03 1.537203840594890576e-02 9.626933143119516950e-03
2.150000000000000355e+00 1.048201857758714189e-01 9.623322140440173506e-03 9.475271030587246665e-03 5.773993284264103409e-03 1.065967990941065272e-02 5.773993284264103409e-03
2.250000000000000000e+00 6.500595231175659849e-02 5.729577951308252245e-03 7.639437268411003283e-03 3.112363331574853446e-03 6.649139844728095723e-03 3.819718634205501642e-03
2.349999999999999645e+00 4.138028520389275267e-02 4.402158000414122495e-03 4.469883508112801850e-03 2.370392769453758333e-03 4.063530461920729191e-03 3.386275384933940848e-03
2.450000000000000178e+00 2.689393732246718807e-02 2.663409251741919673e-03 4.092555679505876370e-03 1.364185226501958862e-03 2.793331654265915776e-03 1.299224025239960811e-03
2.549999999999999822e+00 1.791273281073487572e-02 1.497928876159013980e-03 1.560342579332306238e-03 1.685169985678890538e-03 1.997238501545351829e-03 1.185860360292552689e-03
2.650000000000000355e+00 1.093064137461317864e-02 1.201169381825624048e-03 1.621578665464592540e-03 1.081052443643061621e-03 1.441403258190748901e-03 7.807600981866556636e-04
2.750000000000000000e+00 6.250448674154458414e-03 3.472471485641365966e-04 5.208707228462048679e-04 6.944942971282731933e-04 7.523688218889625990e-04 2.893726238034471368e-04
2.849999999999999645e+00 5.361008609411207701e-03 5.025945571323006678e-04 2.233753587254669695e-04 3.909068777695672101e-04 5.025945571323006678e-04 3.350630380882004813e-04
2.950000000000000178e+00 2.643590580170462369e-03 2.697541408337206410e-04 3.237049690004647909e-04 2.697541408337206410e-04 5.395082816674412821e-04 2.697541408337206410e-04
3.049999999999999822e+00 1.878550147969910728e-03 5.218194855471974320e-05 5.218194855471974320e-05 1.043638971094394864e-04 1.043638971094394864e-04 1.565458456641592364e-04
3.150000000000000355e+00 1.263134468983295082e-03 1.010507575186636174e-04 2.021015150373272349e-04 5.052537875933180871e-05 1.010507575186636174e-04 0.000000000000000000e+00
3.250000000000000000e+00 7.345612758087502990e-04 9.794150344116670111e-05 1.958830068823334022e-04 1.958830068823334022e-04 9.794150344116670111e-05 4.897075172058335056e-05
3.350000000000000089e+00 5.701072588366370552e-04 1.900357529455456670e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.501787647277283350e-05 9.501787647277283350e-05
3.450000000000000178e+00 3.229230729400785899e-04 4.613186756286836998e-05 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00 4.613186756286836998e-05
3.549999999999999822e+00 2.241618916787256588e-04 0.000000000000000000e+00 0.000000000000000000e+00 8.966475667149026354e-05 0.000000000000000000e+00 4.483237833574513177e-05
3.650000000000000355e+00 4.360409399777950151e-05 0.000000000000000000e+00 8.720818799555900302e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05
3.750000000000000000e+00 1.273239544735167304e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 8.267789251526986899e-05 4.133894625763493449e-05 8.267789251526986899e-05 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00 4.029239065617617674e-05


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en12.39_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 12.7995 53.78815 10.6224 0.405 57.65505 5.97305
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 6.553646595930810292e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.044046424896403380e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.774422413252390243e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.011710803723350409e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.071349947403926137e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.195562573052997948e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.473364124340509989e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.564728849704258096e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.086467454390285212e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.164177377348616744e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 7.909625755672924186e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.373360818524548677e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.847704388430747002e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.364055544952076104e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.440943809639469464e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.787689029965014242e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.284174263110057268e+01 1.733591996635572485e+01 0.000000000000000000e+00 3.791097838683302967e+01 9.651167496243084898e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.668415303131171612e+01 1.640307689498876087e+01 0.000000000000000000e+00 2.973701090536043523e+01 8.985254581097095183e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.925320965176215182e+01 1.326032576260267959e+01 0.000000000000000000e+00 2.179965022573625077e+01 7.418869207428220314e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.541671362260043310e+01 1.078035388097062253e+01 0.000000000000000000e+00 1.630058472530053848e+01 5.959193735020664739e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.200744770002387973e+01 8.281730091284574158e+00 0.000000000000000000e+00 1.187044904584589666e+01 4.718381257867322098e+00
7.560975609756097615e-01 0.000000000000000000e+00 1.014492369197428445e+01 6.598299794724746370e+00 0.000000000000000000e+00 9.906295754855536373e+00 3.705853027081035922e+00
8.048780487804878536e-01 0.000000000000000000e+00 7.232078021272585033e+00 5.426592033561800754e+00 0.000000000000000000e+00 7.560016540369582039e+00 2.950230583421437736e+00
8.536585365853659457e-01 0.000000000000000000e+00 5.395888695609274421e+00 4.161385190380633148e+00 0.000000000000000000e+00 5.511695061579638732e+00 2.350525249893542945e+00
9.024390243902439268e-01 0.000000000000000000e+00 4.151561637259776560e+00 3.299050765479008884e+00 0.000000000000000000e+00 4.797271737768873834e+00 2.065115394237380997e+00
9.512195121951219079e-01 7.797746241766911446e+00 3.532549861175218631e+00 2.576610793004004751e+00 1.800746360925322698e-01 3.222135488482377408e+00 1.511940944563585187e+00
1.000000000000000000e+00 9.061430980706971283e+00 2.666911634907960238e+00 2.037215102564876812e+00 2.440481897371121200e-01 3.078661388181002323e+00 1.175868550551540270e+00
1.048780487804878092e+00 8.316121891871400607e+00 2.193512474172723437e+00 1.541151722741692209e+00 1.975436705573222762e-01 2.631841658133773798e+00 9.202113031630855255e-01
1.097560975609756184e+00 7.411140289714009732e+00 1.905475482614688687e+00 1.263380780204746756e+00 1.961956035141489141e-01 1.570753892376913541e+00 7.164112188925740865e-01
1.146341463414634276e+00 6.119253591229498745e+00 1.215027608416685112e+00 1.154119688950493883e+00 1.827237583985738822e-01 1.319481844136742188e+00 5.706559744379137156e-01
1.195121951219512368e+00 5.113006667277149475e+00 9.699670398225058721e-01 7.911524011836819081e-01 1.629806706372181335e-01 1.143321689495258919e+00 4.613690676329960105e-01
1.243902439024390238e+00 4.537416771646072711e+00 9.854370085597026208e-01 6.462913998113141156e-01 1.453106475225113825e-01 7.323236965394436249e-01 3.572438662918059338e-01
1.292682926829268331e+00 3.587047920853025040e+00 5.911107677060079002e-01 5.209447585590095686e-01 1.166068209565224861e-01 5.658711960703969313e-01 2.854595551987595958e-01
1.341463414634146423e+00 3.089351102276924887e+00 5.360517894361788160e-01 4.015524066965204808e-01 1.050700422125359496e-01 4.733016253370253557e-01 2.337322003848311125e-01
1.390243902439024515e+00 2.536461821508279257e+00 3.508521857101107866e-01 3.205779837324490567e-01 9.105728966924614420e-02 4.229000927422205125e-01 1.915019287889300481e-01
1.439024390243902385e+00 2.304920460698975937e+00 2.598306952548717907e-01 2.550693997920862044e-01 7.731436918142345349e-02 2.761551368415652852e-01 1.471467026356123864e-01
1.487804878048780477e+00 1.710498182649435650e+00 2.210489959116193892e-01 2.026282462523177619e-01 6.293756133594718971e-02 2.181981656072036480e-01 1.162261585646411494e-01
1.536585365853658569e+00 1.401184835053970401e+00 1.919489454294270869e-01 1.671059956338043218e-01 5.626821962256435550e-02 1.896132834828300751e-01 8.726882364103376311e-02
1.585365853658536661e+00 1.169147437304769221e+00 1.440597088740254161e-01 1.282131408978826326e-01 4.280631349399612734e-02 1.372683225985356636e-01 7.223565402111846445e-02
1.634146341463414753e+00 9.477685175186548738e-01 1.100106284290665315e-01 1.060175021702982473e-01 3.773504314536039322e-02 1.084133779255592178e-01 6.468864539204638442e-02
1.682926829268292845e+00 8.130873133778105943e-01 9.111851151348854261e-02 8.452695961676809366e-02 3.683514295226132662e-02 8.394535209646923624e-02 5.040598509256813409e-02
1.731707317073170715e+00 6.138334919165466808e-01 6.858053746397267669e-02 5.878331782626229629e-02 3.202937189251470890e-02 6.971098588370848448e-02 3.956569469075346679e-02
1.780487804878048808e+00 4.947647535693046050e-01 5.534035391775184859e-02 5.589009253282885281e-02 2.785342316390159237e-02 5.442412289262350822e-02 3.023562382923528080e-02
1.829268292682926900e+00 5.591574700153243427e-01 4.155779601708790849e-02 4.726530448295405279e-02 1.783596395583171915e-02 3.692044538857165714e-02 2.657558629418926149e-02
1.878048780487804992e+00 3.047170205700861501e-01 3.908855737073511222e-02 3.300811511306520757e-02 1.824132677300971742e-02 3.318184203471291616e-02 2.119468444102081545e-02
1.926829268292682862e+00 2.614436235551041432e-01 3.030985014013189496e-02 2.743126102067802718e-02 9.143753673559342973e-03 3.047917891186447542e-02 1.456227436900191588e-02
1.975609756097560954e+00 1.993334119878600597e-01 2.857057189221192534e-02 2.262525057360134997e-02 1.056946012197435350e-02 1.965258991429606403e-02 1.255123389484454413e-02
2.049999999999999822e+00 1.538756571747006696e-01 1.715767923088236391e-02 1.506149217552569565e-02 7.918928875791861333e-03 6.373961379436389463e-02 7.841292318186058805e-03
2.150000000000000355e+00 9.697347695366635711e-02 8.364887706690304903e-03 8.957092146102007060e-03 4.663609960367160780e-03 1.199213989808698561e-02 6.292172168749343882e-03
2.250000000000000000e+00 5.906416776965914966e-02 5.234429239466798466e-03 6.153991132886641943e-03 3.607512043416307226e-03 6.578404314465030774e-03 2.970892271048723547e-03
2.349999999999999645e+00 3.941624548063107220e-02 4.131255969619407678e-03 4.334432492715444007e-03 2.099490738659043083e-03 4.605334523510159692e-03 2.438118277152437254e-03
2.450000000000000178e+00 2.189192482529333725e-02 2.598448050479921622e-03 2.858292855527913828e-03 1.818913635335945005e-03 3.572866069409891959e-03 1.429146427763956914e-03
2.549999999999999822e+00 1.447997913620380044e-02 1.123446657119260431e-03 1.872411095198767313e-03 1.061032953945968173e-03 1.373101469812429464e-03 9.362055475993836563e-04
2.650000000000000355e+00 1.087058290552189721e-02 8.408185672779368769e-04 9.609355054604993033e-04 7.207016290953744504e-04 1.020993974551780408e-03 6.005846909128120239e-04
2.750000000000000000e+00 6.192574149393769226e-03 4.629961980855154080e-04 5.787452476068942735e-04 3.472471485641365966e-04 5.208707228462048679e-04 2.314980990427577040e-04
2.849999999999999645e+00 3.964912617377038505e-03 4.467507174509339389e-04 5.025945571323006678e-04 2.792191984068336983e-04 3.909068777695672101e-04 3.909068777695672101e-04
2.950000000000000178e+00 2.265934783003253645e-03 2.158033126669765182e-04 3.237049690004647909e-04 2.697541408337206410e-04 2.697541408337206410e-04 1.618524845002323955e-04
3.049999999999999822e+00 2.035095993634070208e-03 1.565458456641592364e-04 3.130916913283184728e-04 1.043638971094394864e-04 1.043638971094394864e-04 1.565458456641592364e-04
3.150000000000000355e+00 1.212609090223963409e-03 0.000000000000000000e+00 1.010507575186636174e-04 2.526268937966590165e-04 1.515761362779954261e-04 1.010507575186636174e-04
3.250000000000000000e+00 8.325027792499170272e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.897075172058335056e-05 4.897075172058335056e-05 4.897075172058335056e-05
3.350000000000000089e+00 4.275804441274777914e-04 4.750893823638641675e-05 0.000000000000000000e+00 9.501787647277283350e-05 9.501787647277283350e-05 4.750893823638641675e-05
3.450000000000000178e+00 1.845274702514734799e-04 9.226373512573673996e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.613186756286836998e-05
3.549999999999999822e+00 3.138266483502159224e-04 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 8.720818799555900302e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.720818799555900302e-05 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 8.488263631567782028e-05 8.488263631567782028e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 8.267789251526986899e-05 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en17.3_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 9.8298 54.78865 10.46535 0.96925 57.9968 6.67095
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 6.760722137458016334e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.258077992366384024e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.821413808288879750e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.002576242183113777e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.029881331206617574e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.222598921749379315e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.498926303591754277e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.582033788369586773e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.087331812643529361e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.149771406461214127e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 8.115452779723221965e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.576690807621031354e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 5.893343472670669314e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.321091855305528640e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.503674772342019850e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.747135680339123098e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.518334989901619281e+01 1.656260352912787681e+01 0.000000000000000000e+00 3.697331628172644713e+01 1.049009480087988422e+01
5.609756097560976151e-01 0.000000000000000000e+00 2.565063646774064310e+01 1.554113454990585019e+01 0.000000000000000000e+00 2.967477890068845525e+01 9.949559849752604990e+00
6.097560975609757072e-01 0.000000000000000000e+00 2.146094527021500653e+01 1.297940933029832955e+01 0.000000000000000000e+00 1.984607709365399941e+01 8.079156593073111736e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.538896878978025029e+01 1.014816804742503109e+01 0.000000000000000000e+00 1.666324932573578366e+01 7.048673866656051779e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.197515845493142628e+01 7.991588160382379513e+00 0.000000000000000000e+00 1.319200171998705251e+01 5.162127740423620104e+00
7.560975609756097615e-01 0.000000000000000000e+00 1.027049463176009958e+01 6.533140990918361091e+00 0.000000000000000000e+00 9.915789090509447234e+00 4.196917389542402788e+00
8.048780487804878536e-01 0.000000000000000000e+00 6.956836668408727498e+00 5.526311286587587190e+00 0.000000000000000000e+00 7.621226325763458931e+00 3.293978252388376493e+00
8.536585365853659457e-01 0.000000000000000000e+00 6.362852741500439002e+00 3.997421721729522481e+00 0.000000000000000000e+00 6.785947286481277096e+00 2.655520233538265717e+00
9.024390243902439268e-01 0.000000000000000000e+00 5.234373367956722589e+00 3.218427387867850875e+00 0.000000000000000000e+00 4.705440626050334529e+00 2.051015341650676227e+00
9.512195121951219079e-01 5.595690691835374153e+00 3.269812392133542911e+00 2.640065664769944309e+00 3.978791959377855902e-01 3.930086057806161381e+00 1.615526735230146560e+00
1.000000000000000000e+00 6.747540925071144002e+00 2.592848882140146749e+00 2.416338092504080493e+00 5.076724374745272828e-01 2.634284871574121834e+00 1.493326957789788967e+00
1.048780487804878092e+00 5.956486078993778577e+00 1.992546787275037978e+00 1.634790533509808741e+00 4.678829614460042752e-01 2.088985429594360621e+00 1.039981875075792761e+00
1.097560975609756184e+00 5.312739130310408342e+00 1.557971451541900754e+00 1.251192871501595194e+00 4.509526220166119592e-01 1.649529399848503664e+00 8.100500296606906181e-01
1.146341463414634276e+00 4.645509633304552466e+00 1.542336521435937469e+00 1.278212459451705918e+00 3.939091614075175274e-01 1.291020199526372370e+00 6.443716339787713965e-01
1.195121951219512368e+00 4.025376865235814172e+00 1.254432464954802873e+00 7.873304089074323331e-01 3.821992276249671083e-01 1.030299917897590012e+00 5.361709164681681683e-01
1.243902439024390238e+00 3.402734711750072361e+00 1.053895634919586044e+00 6.413078216471846948e-01 3.378341408104596488e-01 1.048649763167870841e+00 4.136369876227444786e-01
1.292682926829268331e+00 3.114310744118032215e+00 6.410851195445175232e-01 4.904048768799202929e-01 2.902550738095256433e-01 6.453758467225714224e-01 3.308907841428592733e-01
1.341463414634146423e+00 2.410044093250043318e+00 5.044334896962953119e-01 4.171183388761554589e-01 2.689987654793165595e-01 6.136382326440467105e-01 2.595132755573515415e-01
1.390243902439024515e+00 2.159559741073203920e+00 3.996664028523870815e-01 3.245676072488851149e-01 2.323368988983342265e-01 4.062375474676935272e-01 2.086338415359789145e-01
1.439024390243902385e+00 1.684364952049251851e+00 3.065367364612449075e-01 2.557495848581984310e-01 1.947596572634684720e-01 3.144722288992209402e-01 1.716333650156526558e-01
1.487804878048780477e+00 1.379363278059609010e+00 3.315734938674290699e-01 2.260927726040471986e-01 1.697340504321363241e-01 2.664429861434697844e-01 1.348662028627439780e-01
1.536585365853658569e+00 1.143200356407118701e+00 2.029902564497038653e-01 1.647703336872073099e-01 1.509686949118613508e-01 1.955586048014406331e-01 1.099884443942956008e-01
1.585365853658536661e+00 9.413272976997032471e-01 2.934702069348003595e-01 1.362393246780068956e-01 1.267725438091423795e-01 1.704020556395615116e-01 8.931701950189575856e-02
1.634146341463414753e+00 7.596922707306681399e-01 1.317731665393537532e-01 1.106095973678817845e-01 9.563537389750066675e-02 2.188233189805025847e-01 6.808280271199942946e-02
1.682926829268292845e+00 7.163465958347663420e-01 1.128318589379794373e-01 9.286333407438514265e-02 8.239439870900559792e-02 1.079851296021555745e-01 6.009944376421585271e-02
1.731707317073170715e+00 5.156728874694869180e-01 8.478363148018600026e-02 6.763849711419282762e-02 6.292829536529361001e-02 8.195751043084646692e-02 4.276863188000493837e-02
1.780487804878048808e+00 4.126704537178051968e-01 6.340318693888126467e-02 6.267020211877857849e-02 6.010475524841922546e-02 6.523564898913794541e-02 3.738222582523634957e-02
1.829268292682926900e+00 3.354944820091946278e-01 4.833546232030395962e-02 4.797874304118732169e-02 4.780038340162900967e-02 5.439969006528674184e-02 2.889426160844738370e-02
1.878048780487804992e+00 2.614590170798059554e-01 4.030464582226909315e-02 4.343173041192790323e-02 3.874110352743968810e-02 4.186818811709849819e-02 2.345313442244106525e-02
1.926829268292682862e+00 2.360443077952170954e-01 1.205620854735972580e-01 2.827790487934092947e-02 3.047917891186447542e-02 3.183380908572511908e-02 2.031945260790965144e-02
1.975609756097560954e+00 1.739006485693592730e-01 3.088264129389381440e-02 2.493731997528323904e-02 2.592820686171833436e-02 2.923116314983532221e-02 1.552389455414983181e-02
2.049999999999999822e+00 1.298859608745076832e-01 1.933150284384483469e-02 1.801168136454619345e-02 2.103950711117249378e-02 2.010786841990285997e-02 1.086911806481235740e-02
2.150000000000000355e+00 8.068785486984453303e-02 1.117785879389589405e-02 1.295447211213100226e-02 1.554536653455720202e-02 1.288044655720453971e-02 8.438913261616767456e-03
2.250000000000000000e+00 5.446635830255993488e-02 9.195618934198429573e-03 7.427230677621809302e-03 9.620032115776819270e-03 7.851643859200197265e-03 4.739280527625344686e-03
2.349999999999999645e+00 3.575906806490241480e-02 5.350315108195626522e-03 6.298472215977129682e-03 6.908001785265238670e-03 5.688942646689020693e-03 3.454000892632619335e-03
2.450000000000000178e+00 2.091750680636336734e-02 3.248060063099901702e-03 3.962633276981880268e-03 4.417361685815866627e-03 3.767749673195886113e-03 2.988215258051909497e-03
2.549999999999999822e+00 1.373101469812429420e-02 2.434134423758397420e-03 2.434134423758397420e-03 3.245512565011196993e-03 3.495167377704365592e-03 1.685169985678890538e-03
2.650000000000000355e+00 8.167951796414243265e-03 1.441403258190748901e-03 1.261227850916905261e-03 2.282221825468685669e-03 1.801754072738436180e-03 1.081052443643061621e-03
2.750000000000000000e+00 5.440205327504806301e-03 1.099615970453099141e-03 7.523688218889625990e-04 1.504737643777925198e-03 1.041741445692409736e-03 5.787452476068942735e-04
2.849999999999999645e+00 4.690882533234806522e-03 4.467507174509339389e-04 6.142822364950342338e-04 1.116876793627334793e-03 5.584383968136673966e-04 5.584383968136673966e-04
2.950000000000000178e+00 3.183098861837903651e-03 4.855574535006971864e-04 5.395082816674412821e-04 9.711149070013943728e-04 3.776557971672089408e-04 3.776557971672089408e-04
3.049999999999999822e+00 1.722004302305751465e-03 5.218194855471974727e-04 3.130916913283184728e-04 4.174555884377579456e-04 4.696375369924776820e-04 2.087277942188789728e-04
3.150000000000000355e+00 1.313659847742626972e-03 2.021015150373272349e-04 3.031522725559908523e-04 3.031522725559908523e-04 1.515761362779954261e-04 2.526268937966590165e-04
3.250000000000000000e+00 6.855905240881669891e-04 2.448537586029167663e-04 2.938245103235001304e-04 2.448537586029167663e-04 1.958830068823334022e-04 9.794150344116670111e-05
3.350000000000000089e+00 7.126340735457962648e-04 9.501787647277283350e-05 9.501787647277283350e-05 2.375446911819320973e-04 1.900357529455456670e-04 9.501787647277283350e-05
3.450000000000000178e+00 4.613186756286836998e-04 4.613186756286836998e-05 1.845274702514734799e-04 2.767912053772102199e-04 4.613186756286836998e-05 4.613186756286836998e-05
3.549999999999999822e+00 3.138266483502159224e-04 8.966475667149026354e-05 1.344971350072353953e-04 4.483237833574513177e-05 0.000000000000000000e+00 4.483237833574513177e-05
3.650000000000000355e+00 1.744163759911180060e-04 8.720818799555900302e-05 4.360409399777950151e-05 8.720818799555900302e-05 4.360409399777950151e-05 1.308122819933385181e-04
3.750000000000000000e+00 8.488263631567782028e-05 0.000000000000000000e+00 4.244131815783891014e-05 4.244131815783891014e-05 1.273239544735167304e-04 0.000000000000000000e+00
3.850000000000000089e+00 1.653557850305397380e-04 4.133894625763493449e-05 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 4.133894625763493449e-05
3.950000000000000178e+00 8.058478131235235348e-05 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00 4.029239065617617674e-05 4.029239065617617674e-05


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en17.3_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 10.0967 59.4122 10.81265 0.94725 60.92035 7.1944
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 7.149992050794044474e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.514380794411685827e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 3.006551114150413468e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.155685252769675344e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.201180901699084700e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.264959336144479778e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.577120791025389508e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.643519220479144849e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.192588009934415538e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.228530907298485033e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 8.941614630157349097e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.850294494703490500e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 6.485077806264146716e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.682270125411120887e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 4.770932611195982531e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.022278892731453226e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.710390101783164596e+01 1.764486434201923615e+01 0.000000000000000000e+00 3.823011474189987524e+01 1.097803581481442414e+01
5.609756097560976151e-01 0.000000000000000000e+00 3.060651414820723204e+01 1.659035451652499304e+01 0.000000000000000000e+00 3.017845101326727075e+01 1.062306135825868658e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.287515885227290724e+01 1.320735294965385975e+01 0.000000000000000000e+00 2.314858417971580806e+01 9.236532294167034252e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.771953474667559547e+01 1.055542255774985527e+01 0.000000000000000000e+00 1.890364457596553649e+01 6.921840345192359578e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.340464946266735602e+01 8.355534080067325675e+00 0.000000000000000000e+00 1.337835679166350111e+01 5.911238226568554133e+00
7.560975609756097615e-01 0.000000000000000000e+00 1.134583065219395337e+01 6.666047690073106935e+00 0.000000000000000000e+00 1.013197823426440713e+01 4.357872580401884299e+00
8.048780487804878536e-01 0.000000000000000000e+00 7.424625359432131866e+00 5.217830182715133880e+00 0.000000000000000000e+00 7.548261018671420075e+00 3.433423061497606454e+00
8.536585365853659457e-01 0.000000000000000000e+00 6.316224435730193321e+00 4.195783120866879656e+00 0.000000000000000000e+00 7.719277800341444618e+00 2.750305641989257310e+00
9.024390243902439268e-01 0.000000000000000000e+00 5.991437729919796062e+00 3.321104693883854875e+00 0.000000000000000000e+00 4.839933435338903855e+00 2.176831195501272909e+00
9.512195121951219079e-01 5.750726378528373317e+00 4.633234636834144382e+00 2.764574413153924048e+00 3.649512624808654015e-01 3.685527552027160425e+00 1.742436478762026564e+00
1.000000000000000000e+00 7.217366317078418803e+00 2.671479381774697792e+00 2.099858488165847081e+00 4.949479997743302939e-01 3.266917812617250672e+00 1.409476176021823957e+00
1.048780487804878092e+00 6.139408407005913837e+00 2.570867548796395674e+00 1.676788006777900852e+00 4.635276679219058060e-01 2.359013628088464376e+00 1.091001027786660194e+00
1.097560975609756184e+00 5.610599728372798189e+00 1.980683797295112569e+00 1.575807415497732400e+00 4.521416862803340764e-01 1.714630668287289383e+00 1.105235233129705508e+00
1.146341463414634276e+00 4.649209647103901055e+00 1.560551973986574081e+00 1.044257740754466646e+00 4.138323126347763226e-01 1.580759741659936601e+00 7.146718961663847125e-01
1.195121951219512368e+00 4.063050789101704474e+00 1.095819785490441456e+00 8.465712891893022451e-01 3.770122381071996931e-01 1.185363604534005244e+00 5.776668326103074902e-01
1.243902439024390238e+00 3.396439665648014028e+00 8.417001225627057659e-01 6.625536022416312898e-01 3.627520316311069193e-01 1.470942439180945582e+00 6.575700240775018690e-01
1.292682926829268331e+00 2.882863872219480150e+00 6.044877406728816904e-01 7.321999731490730356e-01 3.099419396853022035e-01 6.519381353478301833e-01 5.285166300496928482e-01
1.341463414634146423e+00 2.444824222963914995e+00 4.893539928972738817e-01 4.176047742567690069e-01 2.721605954533048988e-01 5.258366464432933096e-01 2.789706907818952364e-01
1.390243902439024515e+00 2.178334439974079384e+00 4.707755749394529898e-01 3.346590079081057101e-01 2.262351217555497174e-01 3.827691738415991418e-01 2.194292934039823451e-01
1.439024390243902385e+00 2.087261239543062530e+00 3.108445752132890094e-01 2.759284084861945430e-01 1.911320035775365689e-01 3.044961812629082276e-01 1.782084873214042076e-01
1.487804878048780477e+00 1.383529876196831987e+00 2.359610313501016576e-01 2.109614425267637428e-01 1.756550056797689663e-01 2.499958882333790655e-01 1.418836313043826680e-01
1.536585365853658569e+00 1.152118338385034635e+00 1.959832706099128297e-01 1.749623130905397228e-01 1.331327309560296213e-01 4.102271709841295300e-01 1.116871076281843317e-01
1.585365853658536661e+00 9.495592810639332804e-01 3.002615932102901120e-01 1.397379176078046570e-01 1.152477670992203412e-01 1.850138261110697846e-01 9.796060203433729074e-02
1.634146341463414753e+00 7.612895212341754814e-01 1.193944751371720236e-01 1.114082226196354414e-01 9.803124965276165115e-02 1.285786655323390981e-01 7.646836785541286097e-02
1.682926829268292845e+00 6.434517866239755080e-01 9.170011903378741391e-02 9.150624986035445219e-02 7.909862276064537345e-02 1.033322694397646735e-01 6.068105128451471708e-02
1.731707317073170715e+00 5.243396586874614629e-01 7.931979745146290617e-02 7.611686026221142765e-02 6.349351957516151390e-02 7.630526833216740024e-02 4.785564976881610116e-02
1.780487804878048808e+00 4.091887758223174965e-01 5.534035391775184859e-02 6.047124765847056160e-02 5.167542981723848017e-02 6.450266416903527311e-02 3.225133208451763656e-02
1.829268292682926900e+00 3.233660265192290773e-01 5.154593583235366622e-02 4.976233943677049743e-02 4.441155025002097717e-02 5.029741835544544737e-02 3.210473512049709377e-02
1.878048780487804992e+00 4.162497042679170201e-01 3.874110352743968810e-02 3.040221128834953018e-02 3.596147278107630213e-02 3.700383431096257447e-02 2.588531132550902711e-02
1.926829268292682862e+00 2.162328415025051853e-01 3.149515154225995817e-02 2.793924733587576856e-02 2.624595961854996398e-02 3.166448031399253515e-02 2.065811015137481235e-02
1.975609756097560954e+00 1.857912912065804445e-01 2.229495494478965154e-02 2.592820686171833436e-02 1.981773772870191325e-02 2.345098964563059607e-02 1.651478144058492886e-02
2.049999999999999822e+00 1.291872318560554622e-01 1.762349857651717908e-02 1.560494807876631335e-02 1.871041038299841447e-02 1.715767923088236391e-02 1.257712233214001302e-02
2.150000000000000355e+00 8.209434041344731980e-02 1.139993545867528171e-02 1.154798656852820682e-02 1.191811434316052132e-02 1.206616545301344816e-02 6.810351053234584354e-03
2.250000000000000000e+00 5.503224254466445448e-02 8.488263631567781811e-03 6.578404314465030774e-03 8.205321510515522013e-03 6.295462193412771842e-03 4.951487118414539534e-03
2.349999999999999645e+00 3.596224458799845286e-02 4.740785538907516666e-03 4.402158000414122495e-03 5.147138585099590193e-03 4.266706985016765520e-03 4.131255969619407678e-03
2.450000000000000178e+00 2.195688602655533617e-02 2.793331654265915776e-03 3.507904868147893908e-03 2.598448050479921622e-03 3.053176459313907548e-03 2.338603245431929416e-03
2.549999999999999822e+00 1.547859838697647657e-02 1.934824798372059571e-03 2.434134423758397420e-03 1.310687766639137206e-03 2.558961830104981936e-03 1.560342579332306238e-03
2.650000000000000355e+00 1.135105065825214692e-02 1.201169381825624048e-03 1.861812541829717393e-03 1.561520196373311327e-03 1.081052443643061621e-03 7.807600981866556636e-04
2.750000000000000000e+00 6.887068446522042094e-03 4.629961980855154080e-04 1.041741445692409736e-03 1.215365019974477953e-03 9.259923961710308160e-04 6.366197723675836792e-04
2.849999999999999645e+00 3.741537258651572023e-03 8.376575952205011491e-04 6.142822364950342338e-04 8.376575952205011491e-04 3.909068777695672101e-04 5.025945571323006678e-04
2.950000000000000178e+00 2.913344721004183010e-03 3.237049690004647909e-04 3.776557971672089408e-04 5.395082816674412821e-04 2.697541408337206410e-04 5.395082816674412821e-04
3.049999999999999822e+00 1.617640405196312100e-03 3.130916913283184728e-04 3.652736398830382092e-04 4.174555884377579456e-04 3.652736398830382092e-04 3.130916913283184728e-04
3.150000000000000355e+00 1.061032953945967956e-03 2.021015150373272349e-04 5.052537875933180871e-05 1.010507575186636174e-04 3.031522725559908523e-04 2.021015150373272349e-04
3.250000000000000000e+00 9.304442826910837554e-04 4.897075172058335056e-05 4.897075172058335056e-05 9.794150344116670111e-05 4.897075172058335056e-05 1.469122551617500652e-04
3.350000000000000089e+00 6.176161970730234584e-04 9.501787647277283350e-05 4.750893823638641675e-05 1.900357529455456670e-04 2.375446911819320973e-04 4.750893823638641675e-05
3.450000000000000178e+00 5.535824107544204398e-04 9.226373512573673996e-05 9.226373512573673996e-05 4.613186756286836998e-05 1.383956026886051099e-04 9.226373512573673996e-05
3.549999999999999822e+00 8.966475667149026354e-05 0.000000000000000000e+00 8.966475667149026354e-05 0.000000000000000000e+00 4.483237833574513177e-05 4.483237833574513177e-05
3.650000000000000355e+00 8.720818799555900302e-05 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 4.244131815783891014e-05 8.488263631567782028e-05 1.273239544735167304e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05
3.850000000000000089e+00 1.240168387729047967e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.267789251526986899e-05 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.029239065617617674e-05


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en17.3_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 10.52895 63.8294 11.761 0.91985 67.7628 7.959
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 7.727074664584979757e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.329841066472313571e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 3.273861253951314438e+02 0.000000000000000000e+00 0.000000000000000000e+00 3.498288640412694690e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 2.367174272914692210e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.552460211809190866e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.774212246365501642e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.838324429530373152e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 1.283623455963594608e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.363885293764837456e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 9.628299242456870388e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.012164200547517652e+02 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 6.998045375505618892e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.492835999127397884e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 5.268556005563688416e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.641421525735076159e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 3.972323972448807439e+01 1.918130523707159796e+01 0.000000000000000000e+00 4.390895826569415306e+01 1.252530568798282573e+01
5.609756097560976151e-01 0.000000000000000000e+00 3.070364260409714063e+01 1.795364254410552363e+01 0.000000000000000000e+00 3.344824849238746367e+01 1.244640093439561390e+01
6.097560975609757072e-01 0.000000000000000000e+00 2.386077422047216956e+01 1.433155375778993523e+01 0.000000000000000000e+00 2.480037280166538594e+01 9.622324194531675090e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.783200040828597821e+01 1.176975443707606495e+01 0.000000000000000000e+00 1.990344944437854480e+01 7.764589642105408807e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.356978588756876469e+01 9.246255969689165966e+00 0.000000000000000000e+00 1.483321792054350219e+01 6.266419922585548363e+00
7.560975609756097615e-01 0.000000000000000000e+00 1.104161239601182487e+01 7.684855211840495137e+00 0.000000000000000000e+00 1.140322218137441190e+01 5.270958864205269379e+00
8.048780487804878536e-01 0.000000000000000000e+00 8.463570259859329425e+00 5.835603116094397080e+00 0.000000000000000000e+00 9.483868470696339870e+00 4.022415234857231070e+00
8.536585365853659457e-01 0.000000000000000000e+00 7.411607422103346998e+00 4.642956217188090484e+00 0.000000000000000000e+00 6.803528450952025075e+00 3.126771881199849279e+00
9.024390243902439268e-01 0.000000000000000000e+00 5.228227191188159040e+00 3.705421511824039893e+00 0.000000000000000000e+00 5.277035065526752611e+00 2.412193611756268563e+00
9.512195121951219079e-01 6.007289860046876484e+00 3.856684206141776983e+00 2.876392187184715343e+00 3.930772056419847282e-01 4.043275829064324256e+00 1.944806069799348558e+00
1.000000000000000000e+00 7.175277792377766417e+00 3.600689601522418570e+00 2.288767447868771843e+00 5.086512403745424571e-01 3.132495547681835912e+00 1.518775833190183056e+00
1.048780487804878092e+00 6.624090357759154557e+00 2.369590769504132055e+00 1.791581100377352742e+00 4.989922009038502693e-01 2.843384486447126935e+00 1.188372947289718207e+00
1.097560975609756184e+00 5.708400264063941520e+00 1.890612179318162278e+00 1.417959134488621764e+00 4.378729151156687260e-01 1.979197466965459951e+00 9.369826398130263190e-01
1.146341463414634276e+00 4.943787668821227221e+00 1.454105423143791098e+00 1.154119688950493883e+00 4.027322712367321089e-01 1.497082506505449384e+00 7.747259662942649339e-01
1.195121951219512368e+00 4.294827320711416263e+00 1.568927829400490026e+00 8.978951854703691726e-01 3.660922601750578043e-01 1.200378574190700265e+00 6.158867553728041289e-01
1.243902439024390238e+00 3.832633901803133902e+00 1.265041972926123526e+00 7.042582826677672436e-01 3.160637730408415447e-01 1.064125084835430890e+00 7.249794760870423849e-01
1.292682926829268331e+00 3.130716465681179450e+00 7.304332031345802667e-01 5.964110777494862070e-01 2.751113308281590841e-01 1.009078073991724889e+00 3.990376275590087340e-01
1.341463414634146423e+00 2.998144468411876318e+00 5.652379122729943584e-01 4.380350602425399087e-01 2.544057040609087883e-01 6.214211987338642551e-01 3.205609158243573620e-01
1.390243902439024515e+00 2.136795418655891954e+00 4.475418850496196144e-01 3.658719448308112021e-01 2.062870041733694815e-01 6.918476544972619324e-01 2.396120947224234798e-01
1.439024390243902385e+00 1.858265600618611790e+00 6.284910010877003961e-01 2.868113695439902244e-01 1.720868217263941402e-01 3.512022224692813444e-01 2.051891616105226690e-01
1.487804878048780477e+00 1.497124499095858763e+00 2.809164323043496503e-01 2.241191208548363178e-01 1.493396490236238161e-01 2.962670570204343212e-01 1.559184881876601036e-01
1.536585365853658569e+00 1.231318511665096871e+00 2.229495494478964945e-01 1.872776215362330632e-01 1.265504109247107822e-01 2.386621843613672966e-01 1.225160857442250256e-01
1.585365853658536661e+00 9.927771937261409274e-01 1.876892207044445482e-01 1.481757005561404328e-01 1.115433745853168235e-01 1.825442311018007913e-01 9.940119912307754380e-02
1.634146341463414753e+00 7.862465603514773305e-01 1.475460152614885001e-01 1.185958498854183668e-01 8.844774663171774132e-02 1.487439531391190062e-01 7.566974260365919025e-02
1.682926829268292845e+00 6.612877505798072653e-01 1.213621025690294342e-01 9.596524084931240539e-02 8.064957614810901176e-02 1.196172800081328341e-01 6.688486483436925645e-02
1.731707317073170715e+00 5.298034927161845431e-01 9.326199462820460029e-02 7.536322798238755116e-02 5.784127747648245416e-02 9.571129953763220233e-02 5.143540309797951099e-02
1.780487804878048808e+00 4.311783204253976653e-01 8.209429985149943598e-02 6.780109585949729845e-02 4.892673674185345906e-02 7.036654272985665148e-02 3.903144167046736224e-02
1.829268292682926900e+00 3.365646398465445555e-01 5.868032141468635526e-02 5.065413763456207835e-02 4.227123457532117046e-02 6.206915456629438083e-02 3.139129656226382487e-02
1.878048780487804992e+00 2.762258054198614698e-01 4.412663809851874452e-02 4.099955350885994138e-02 3.544029201613316943e-02 4.603763423664357368e-02 2.814376130692928038e-02
1.926829268292682862e+00 2.282551842955184151e-01 3.996159012888898104e-02 2.895521996627125130e-02 2.997119259666673405e-02 3.725232978116769372e-02 2.099676769483997327e-02
1.975609756097560954e+00 1.760475701566353302e-01 3.682796261250438630e-02 3.038719785067626675e-02 2.146921587276040544e-02 3.435074539641665148e-02 1.651478144058492886e-02
2.049999999999999822e+00 1.269357716854871698e-01 2.266987482089434514e-02 1.785640824933458840e-02 1.839986415257520436e-02 2.507660810667422524e-02 1.141257396805297510e-02
2.150000000000000355e+00 7.928136932624173239e-02 1.391680432617501892e-02 1.317654877691038992e-02 1.243629322764576266e-02 1.236226767271929837e-02 6.884376608161046907e-03
2.250000000000000000e+00 5.283944110650944104e-02 8.841941282883106559e-03 7.993114919726327164e-03 8.063850449989392113e-03 7.285759617095679402e-03 5.446635830255993314e-03
2.349999999999999645e+00 3.569134255720373544e-02 4.605334523510159692e-03 4.740785538907516666e-03 6.163021200579771840e-03 5.147138585099590193e-03 3.318549877235261927e-03
2.450000000000000178e+00 2.085254560510136843e-02 4.742167692125856884e-03 3.832710874457884165e-03 4.677206490863858833e-03 3.442943666885895856e-03 2.663409251741919673e-03
2.549999999999999822e+00 1.604032171553610581e-02 1.934824798372059571e-03 2.059652204718644304e-03 3.245512565011196993e-03 2.246893314238520862e-03 1.747583688852182796e-03
2.650000000000000355e+00 8.047834858231682140e-03 2.222163356377404673e-03 1.141110912734342835e-03 1.861812541829717393e-03 1.201169381825624048e-03 1.141110912734342835e-03
2.750000000000000000e+00 5.324456277983427056e-03 6.944942971282731933e-04 8.102433466496520046e-04 1.678361218059993415e-03 9.259923961710308160e-04 4.629961980855154080e-04
2.849999999999999645e+00 3.071411182475170844e-03 7.818137555391344203e-04 5.025945571323006678e-04 1.061032953945968173e-03 6.142822364950342338e-04 3.350630380882004813e-04
2.950000000000000178e+00 2.265934783003253645e-03 2.697541408337206410e-04 3.776557971672089408e-04 9.171640788346502229e-04 3.237049690004647909e-04 1.618524845002323955e-04
3.049999999999999822e+00 1.356730662422713255e-03 3.130916913283184728e-04 3.130916913283184728e-04 6.261833826566369455e-04 2.609097427735987363e-04 2.087277942188789728e-04
3.150000000000000355e+00 1.111558332705299846e-03 1.010507575186636174e-04 3.031522725559908523e-04 6.063045451119817046e-04 1.010507575186636174e-04 1.010507575186636174e-04
3.250000000000000000e+00 5.386782689264168426e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.407367654852501686e-04 9.794150344116670111e-05 0.000000000000000000e+00
3.350000000000000089e+00 6.176161970730234584e-04 4.750893823638641675e-05 0.000000000000000000e+00 4.750893823638641946e-04 4.750893823638641675e-05 4.750893823638641675e-05
3.450000000000000178e+00 3.229230729400785899e-04 0.000000000000000000e+00 4.613186756286836998e-05 1.383956026886051099e-04 9.226373512573673996e-05 0.000000000000000000e+00
3.549999999999999822e+00 1.344971350072353953e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.344971350072353953e-04 4.483237833574513177e-05 0.000000000000000000e+00
3.650000000000000355e+00 2.180204699888975211e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05 4.360409399777950151e-05
3.750000000000000000e+00 1.697652726313556406e-04 4.244131815783891014e-05 8.488263631567782028e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.133894625763493449e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.611695626247047070e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en2.69_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 22.29635 2.323 0.48445 0.0 3.74495 0.02065 0.59495 0.0171
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 2.011301603245390623e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.269106735658436946e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 4.776282232494737201e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.276412537829328642e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.478814665523864846e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.381733982443937236e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 3.736141926611582420e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.209243682800630637e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 3.098297548113765387e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.043836052827331429e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.441475478944425248e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.904620407008370364e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 1.921016165110738072e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.115621490829527929e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.525598964755477027e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.354706136566461794e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.146219974090309712e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.912461500422296723e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 9.357431871553012925e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.417342614887947860e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 7.052665722675101279e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.136847609028225392e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 5.604748027136121635e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.077555908452646705e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.587089876428172452e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.649415650139374634e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.517172077300836808e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.425687718042815355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.811349642839030327e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.538321566297291554e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.228508863226060122e+00 3.979480112903678535e+00 0.000000000000000000e+00 3.263173692581016194e+00 1.496284522451783172e-01 4.670317860503756968e+00 1.050582749806571181e-01
5.308641975308641126e-01 0.000000000000000000e+00 1.803093184551743278e+00 3.320848390403378758e+00 0.000000000000000000e+00 2.813918151648932664e+00 1.123138852330210491e-01 4.094903545387713173e+00 7.892327070428505065e-02
5.555555555555555802e-01 0.000000000000000000e+00 1.493808401492643156e+00 2.801978477362899511e+00 0.000000000000000000e+00 2.236361703982189919e+00 7.831616862194440420e-02 3.425607227500604868e+00 1.015209593247427405e-01
5.802469135802468259e-01 0.000000000000000000e+00 1.146970838328476683e+00 2.432800131660400655e+00 0.000000000000000000e+00 1.607980908939922404e+00 8.609224210213746453e-02 2.941022076973018873e+00 6.665205840165482065e-02
6.049382716049382935e-01 0.000000000000000000e+00 8.417656219229399106e-01 1.875325942511866018e+00 0.000000000000000000e+00 1.377192489032151634e+00 6.925919674049504926e-02 2.400097548584078755e+00 6.393156622199543115e-02
6.296296296296295392e-01 0.000000000000000000e+00 7.908397419666935990e-01 1.556085964775888897e+00 0.000000000000000000e+00 1.195217344655164826e+00 6.398379789374543380e-02 2.121702738156598489e+00 8.445861321974397484e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.526347385162034609e-01 1.324971657817801685e+00 0.000000000000000000e+00 9.629440858861718633e-01 8.373426833792799173e-02 1.645132095580467579e+00 4.186713416896399587e-02
6.790123456790122525e-01 0.000000000000000000e+00 4.960024012723145970e-01 1.115412098554965814e+00 0.000000000000000000e+00 7.855349034504121031e-01 3.797147569548819934e-02 1.426303555811775370e+00 4.983756185032826164e-02
7.037037037037037202e-01 0.000000000000000000e+00 4.602792366377434496e-01 1.025896010018453097e+00 0.000000000000000000e+00 5.610368804788414820e-01 6.411850062615331858e-02 1.206801779642242778e+00 3.663914321494474852e-02
7.283950617283949658e-01 0.000000000000000000e+00 3.583960258970337320e-01 7.654631170393435546e-01 0.000000000000000000e+00 5.575049291731635215e-01 4.867106524527618078e-02 9.512980934303980618e-01 2.876017491766319836e-02
7.530864197530864335e-01 0.000000000000000000e+00 2.738926115740132339e-01 6.269573061811396508e-01 0.000000000000000000e+00 4.514948518915374298e-01 3.423657644675165423e-02 8.109789045824298270e-01 2.139786027921978390e-02
7.777777777777776791e-01 0.000000000000000000e+00 2.838443148467296728e-01 6.215568938249554920e-01 0.000000000000000000e+00 3.874371304842222918e-01 2.693413206574807317e-02 6.629940200799525618e-01 2.693413206574807317e-02
8.024691358024691468e-01 0.000000000000000000e+00 2.128593301006694027e-01 4.779294392826350935e-01 0.000000000000000000e+00 2.811349642839029994e-01 1.004053443871082141e-02 5.923915318839384492e-01 2.409728265290596999e-02
8.271604938271603924e-01 0.000000000000000000e+00 1.694902156743573196e-01 4.110624770952804319e-01 0.000000000000000000e+00 2.298832810295881046e-01 2.337796078266997715e-02 5.162633006172953065e-01 1.948163398555831372e-02
8.518518518518518601e-01 0.000000000000000000e+00 1.570106762227387598e-01 3.802306737442227580e-01 0.000000000000000000e+00 2.099781332617349505e-01 1.891694894249864450e-02 4.048227073694710132e-01 9.458474471249322252e-03
8.765432098765431057e-01 0.000000000000000000e+00 1.047892397054185770e-01 2.316393719803989670e-01 0.000000000000000000e+00 2.022248485543165497e-01 1.470726171304120519e-02 3.768735813966808679e-01 7.353630856520602596e-03
9.012345679012345734e-01 0.000000000000000000e+00 9.834222087230461151e-02 2.503256531295026677e-01 0.000000000000000000e+00 1.126465439082761921e-01 8.940201897482237883e-03 2.646299761654742344e-01 7.152161517985790307e-03
9.259259259259258190e-01 1.188665403750845062e+00 6.439329420026540518e-02 1.670744930601480716e-01 0.000000000000000000e+00 1.200847918869814290e-01 1.740359302709875919e-02 2.366888651685430944e-01 6.961437210839502981e-03
9.506172839506172867e-01 9.494225048004030043e+01 6.780620659908606629e-02 1.746009819926466200e-01 0.000000000000000000e+00 1.118802408884919941e-01 3.390310329954303141e-03 2.101992404571667861e-01 1.186608615484006056e-02
9.753086419753085323e-01 8.259546981879749694e+01 6.939407346248240016e-02 1.586150250571026210e-01 0.000000000000000000e+00 8.261199221724095654e-02 1.156567891041373336e-02 1.966165414770334741e-01 6.608959377379275586e-03
1.000000000000000000e+00 7.008974802904231183e+01 4.189753876894126289e-02 1.063552907211585963e-01 0.000000000000000000e+00 7.090352714743905493e-02 3.222887597610866409e-03 1.579214922829324519e-01 8.057218994027165807e-03
1.024691358024691468e+00 6.135552848966212736e+01 4.088795952149724966e-02 1.037925126314930280e-01 0.000000000000000000e+00 5.818671162674608766e-02 3.145227655499788569e-03 1.258091062199915566e-01 1.572613827749894284e-03
1.049382716049382491e+00 5.168560006818465524e+01 3.071222298899795033e-02 8.906544666809405875e-02 0.000000000000000000e+00 3.531905643734764566e-02 4.606833448349692724e-03 1.213132808065419121e-01 7.678055747249487584e-03
1.074074074074073959e+00 4.451268978629229878e+01 3.300681436173887040e-02 8.251703590434718294e-02 0.000000000000000000e+00 4.650960205517749857e-02 1.500309743715403299e-03 9.601982359778581111e-02 1.500309743715403299e-03
1.098765432098765427e+00 3.779268444230105217e+01 2.493211360623686854e-02 7.186315098268274137e-02 0.000000000000000000e+00 3.079849327829260394e-02 2.933189836027867269e-03 7.039655606466881099e-02 1.466594918013933635e-03
1.123456790123456894e+00 3.229466184108215998e+01 1.721234475207576720e-02 5.880884456959220574e-02 0.000000000000000000e+00 2.725287919078663024e-02 2.868724125345961055e-03 5.594012044424623992e-02 0.000000000000000000e+00
1.148148148148147918e+00 2.843241835023937725e+01 8.421093400209115135e-03 4.912304483455317422e-02 0.000000000000000000e+00 2.526328020062734714e-02 4.210546700104557567e-03 5.614062266806076756e-02 2.807031133403038378e-03
1.172839506172839386e+00 2.304006722142771579e+01 8.243807223362532161e-03 4.946284334017519296e-02 0.000000000000000000e+00 1.648761444672506432e-02 2.747935741120843909e-03 4.534093972849392168e-02 1.373967870560421954e-03
1.197530864197530853e+00 2.136739590288401303e+01 2.691277272231754232e-03 2.960404999454929742e-02 0.000000000000000000e+00 1.614766363339052713e-02 1.345638636115877116e-03 3.633224317512868257e-02 1.345638636115877116e-03
1.222222222222222321e+00 1.667185104755035852e+01 5.273816068817827919e-03 3.427980444731588278e-02 0.000000000000000000e+00 1.582144820645348463e-02 2.636908034408913960e-03 3.164289641290696925e-02 2.636908034408913960e-03
1.246913580246913344e+00 1.463323394894852392e+01 1.292346016863774906e-02 1.809284423609285042e-02 0.000000000000000000e+00 1.033876813491019925e-02 1.292346016863774906e-03 2.196988228668417600e-02 1.292346016863774906e-03
1.271604938271604812e+00 1.332008492532773225e+01 6.336259597244663783e-03 2.027603071118292549e-02 0.000000000000000000e+00 1.013801535559146275e-02 0.000000000000000000e+00 2.534503838897865513e-02 1.267251919448932843e-03
1.296296296296296280e+00 1.013262048313437980e+01 2.486227575299810970e-03 1.616047923944877174e-02 0.000000000000000000e+00 3.729341362949716455e-03 3.729341362949716455e-03 7.458682725899432910e-03 0.000000000000000000e+00
1.320987654320987748e+00 8.457414284360481815e+00 3.659634047754427300e-03 1.219878015918142433e-02 0.000000000000000000e+00 1.585841420693585163e-02 1.219878015918142433e-03 1.707829222285399406e-02 1.219878015918142433e-03
1.345679012345678771e+00 7.222091941268331539e+00 2.394989866114518792e-03 1.077745439751533370e-02 0.000000000000000000e+00 3.592484799171778188e-03 2.394989866114518792e-03 1.077745439751533370e-02 0.000000000000000000e+00
1.370370370370370239e+00 6.157108992560045735e+00 3.527755343330813038e-03 8.231429134438562889e-03 0.000000000000000000e+00 5.879592238884688397e-03 0.000000000000000000e+00 1.058326602999243825e-02 1.175918447776937679e-03
1.395061728395061706e+00 5.078999903107491498e+00 3.465317195661240558e-03 4.620422927548321033e-03 0.000000000000000000e+00 4.620422927548321033e-03 1.155105731887080258e-03 1.155105731887080128e-02 1.155105731887080258e-03
1.419753086419753174e+00 4.363005104097907427e+00 1.135016936549923961e-03 1.589023711169893632e-02 0.000000000000000000e+00 5.675084682749620239e-03 1.135016936549923961e-03 1.248518630204916401e-02 0.000000000000000000e+00
1.444444444444444198e+00 3.564389725742358017e+00 2.231229875269081543e-03 5.578074688172704292e-03 0.000000000000000000e+00 3.346844812903622315e-03 0.000000000000000000e+00 5.578074688172704292e-03 0.000000000000000000e+00
1.469135802469135665e+00 3.065737973366017499e+00 4.387460426999666672e-03 5.484325533749583557e-03 0.000000000000000000e+00 3.290595320249750221e-03 0.000000000000000000e+00 8.774920853999333345e-03 0.000000000000000000e+00
1.493827160493827133e+00 2.596515397699990402e+00 2.157470209970910324e-03 4.314940419941820648e-03 0.000000000000000000e+00 3.236205314956365053e-03 0.000000000000000000e+00 3.236205314956365053e-03 0.000000000000000000e+00
1.518518518518518601e+00 2.172265544297031337e+00 0.000000000000000000e+00 4.244778787097276511e-03 0.000000000000000000e+00 2.122389393548638255e-03 1.061194696774319128e-03 8.489557574194553022e-03 0.000000000000000000e+00
1.543209876543209624e+00 1.959992646711870901e+00 0.000000000000000000e+00 7.309509071381511437e-03 0.000000000000000000e+00 4.176862326503720697e-03 1.044215581625930174e-03 9.397940234633372220e-03 0.000000000000000000e+00
1.567901234567901092e+00 1.550906803812514223e+00 1.027771241757796097e-03 2.055542483515592194e-03 0.000000000000000000e+00 2.055542483515592194e-03 0.000000000000000000e+00 2.055542483515592194e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.326518049914323427e+00 2.023673607802171578e-03 4.047347215604343157e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.023673607802171578e-03 0.000000000000000000e+00
1.617283950617284027e+00 1.120937527985850446e+00 1.992777827530400805e-03 2.989166741295601424e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.963889137652004024e-04 9.963889137652004024e-04 0.000000000000000000e+00
1.641975308641975051e+00 9.657031318796196473e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.962811243657763306e-03 0.000000000000000000e+00
1.666666666666666519e+00 8.257038025079040944e-01 0.000000000000000000e+00 9.668662792832600746e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.668662792832600746e-04 9.668662792832600746e-04
1.691358024691357986e+00 6.897920447966847668e-01 9.527514430893435898e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.527514430893435898e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.527514430893435898e-04
1.716049382716049454e+00 5.981702567407530813e-01 0.000000000000000000e+00 9.390427892319514521e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.878085578463902904e-03 0.000000000000000000e+00
1.740740740740740478e+00 4.748959161117926597e-01 0.000000000000000000e+00 2.777169100068963004e-03 0.000000000000000000e+00 9.257230333563210012e-04 0.000000000000000000e+00 9.257230333563210012e-04 0.000000000000000000e+00
1.765432098765431945e+00 4.445218428774680430e-01 0.000000000000000000e+00 1.825551716129232213e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.790123456790123413e+00 3.258672763349856338e-01 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00
1.814814814814814881e+00 3.063387548137295191e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.879384197499405433e-04 0.000000000000000000e+00
1.839506172839505904e+00 2.426574799583747222e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.752039566486460111e-03 0.000000000000000000e+00
1.864197530864197372e+00 2.403078904735148347e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.644168722068878898e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.888888888888888840e+00 1.697703437447371233e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913580246913580307e+00 1.465270251636385523e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.421093400209113400e-04 0.000000000000000000e+00 1.684218680041822680e-03 0.000000000000000000e+00
1.938271604938271331e+00 1.263700385407176552e-01 8.313818325047213700e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 9.933182812636508208e-02 0.000000000000000000e+00 8.209241993914470409e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987654320987654266e+00 7.620828002549422109e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.049999999999999822e+00 6.133288050858401452e-02 0.000000000000000000e+00 1.940913940145063744e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.150000000000000355e+00 3.238618028032750479e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.850638873161571682e-04 0.000000000000000000e+00 1.850638873161571682e-04 1.850638873161571682e-04
2.250000000000000000e+00 1.308607309866699660e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.536776513153242602e-04 0.000000000000000000e+00
2.349999999999999645e+00 7.957747154594761729e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.693137692466970315e-04 0.000000000000000000e+00
2.450000000000000178e+00 4.872090094649852120e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 2.652582384864919998e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 1.351315554553826973e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 1.012804183312064924e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 4.188287976102505203e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 1.348770704168603205e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.263134468983295082e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 1.224268793014583832e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en2.69_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 22.56055 2.40675 0.5301 0.0 3.90905 0.02515 0.64725 0.0198
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 2.152508028487987346e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.570505323991374524e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 5.103603655196710065e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.696106877367441257e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.571053708567488627e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.785497340672628752e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 3.938074792764243170e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.481814661827986868e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 3.197910218729396448e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.313133755457175766e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.511089851052820521e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.131488673254479238e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 1.958471724016885318e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.213232947372821258e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.627409983964004780e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.460171910310680232e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.199397619450889252e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.901825971350180922e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 9.474456031562814573e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.492058040124975449e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 7.528457499786914475e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.174321474659155662e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 5.747141060994202633e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.196216770001047536e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.333494663747590181e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.074560565515644051e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.383117374254265286e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.725546922225936086e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 2.901714452787427678e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.501506273355351695e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.279446208671227048e+00 4.342408699200493771e+00 0.000000000000000000e+00 3.428720065277809148e+00 1.464448681548553566e-01 5.198792819497365159e+00 8.914035452904239820e-02
5.308641975308641126e-01 0.000000000000000000e+00 1.666495216025096093e+00 3.563689223339640666e+00 0.000000000000000000e+00 2.738030391356350624e+00 1.548110309968668552e-01 4.708076648551774213e+00 8.802980193939487219e-02
5.555555555555555802e-01 0.000000000000000000e+00 1.421293430546398451e+00 3.173255128607673115e+00 0.000000000000000000e+00 2.276970087712087309e+00 1.218251511896912831e-01 3.715667111285584134e+00 1.189245523518414893e-01
5.802469135802468259e-01 0.000000000000000000e+00 1.205291389429924642e+00 2.346707889558263371e+00 0.000000000000000000e+00 1.830154436945438556e+00 8.886941120220642754e-02 3.038222995475432064e+00 1.055324258026201223e-01
6.049382716049382935e-01 0.000000000000000000e+00 9.110248186634348766e-01 2.216294295695841576e+00 0.000000000000000000e+00 1.558331926661138622e+00 8.257827303674410147e-02 2.717091564434805928e+00 6.659538148124524715e-02
6.296296296296295392e-01 0.000000000000000000e+00 7.857210381351940054e-01 1.801783748687871389e+00 0.000000000000000000e+00 1.156827065918917485e+00 9.981472471424288062e-02 2.131940145819597898e+00 6.654314980949525837e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.895763274888186967e-01 1.475200786306437140e+00 0.000000000000000000e+00 9.284652695117309174e-01 9.604813132879974624e-02 1.773196270685533760e+00 5.664376975801010961e-02
6.790123456790122525e-01 0.000000000000000000e+00 5.482131803536108849e-01 1.226953308410462462e+00 0.000000000000000000e+00 7.451902105239558427e-01 6.170364800516832393e-02 1.630400237675024400e+00 5.458399631226428655e-02
7.037037037037037202e-01 0.000000000000000000e+00 4.350898256774688999e-01 1.023606063567519042e+00 0.000000000000000000e+00 6.343151669087310207e-01 5.953860772428522241e-02 1.284659958974000427e+00 4.579892901868094085e-02
7.283950617283949658e-01 0.000000000000000000e+00 4.358272660599730730e-01 8.805038167099963342e-01 0.000000000000000000e+00 4.889229736002743687e-01 4.645874409776362679e-02 1.106160573756276966e+00 4.645874409776362679e-02
7.530864197530864335e-01 0.000000000000000000e+00 3.038496159649209383e-01 7.510648958006144182e-01 0.000000000000000000e+00 4.600539960032253295e-01 5.349465069804946321e-02 8.452154810291814258e-01 4.279572055843956779e-02
7.777777777777776791e-01 0.000000000000000000e+00 2.527664701554819260e-01 5.987664743847072035e-01 0.000000000000000000e+00 4.122994062372205004e-01 3.522155731674748297e-02 7.458682725899465904e-01 2.486227575299822246e-02
8.024691358024691468e-01 0.000000000000000000e+00 2.228998645393802380e-01 5.622699285678059988e-01 0.000000000000000000e+00 3.875646293342376869e-01 2.610538954064813358e-02 6.446023109652346816e-01 2.208917576516380640e-02
8.271604938271603924e-01 0.000000000000000000e+00 1.636457254786898297e-01 4.422330914721737116e-01 0.000000000000000000e+00 2.591057320079255821e-01 1.753347058700248026e-02 5.649673855811910839e-01 2.532612418122580714e-02
8.518518518518518601e-01 0.000000000000000000e+00 1.494438966457392881e-01 3.726638941672232863e-01 0.000000000000000000e+00 2.005196587904856387e-01 3.026711830799783121e-02 4.256313512062195326e-01 1.324186425974905115e-02
8.765432098765431057e-01 0.000000000000000000e+00 1.286885399891105342e-01 2.684075262630019609e-01 0.000000000000000000e+00 1.838407714130150528e-01 1.286885399891105411e-02 3.731967659684205518e-01 7.353630856520602596e-03
9.012345679012345734e-01 0.000000000000000000e+00 8.224985745683659200e-02 3.003907837554031790e-01 0.000000000000000000e+00 1.537714726366944951e-01 2.145648455395737092e-02 3.218472683093605569e-01 1.251628265647513304e-02
9.259259259259258190e-01 1.052917378139474947e+00 8.701796513549378553e-02 1.966606012062159514e-01 0.000000000000000000e+00 1.218251511896913108e-01 1.218251511896913108e-02 2.349485058658332404e-01 1.218251511896913108e-02
9.506172839506172867e-01 9.959714656306755387e+01 1.067947753935605398e-01 1.695155164977151518e-01 0.000000000000000000e+00 8.984322374378903020e-02 2.034186197972581711e-02 2.135895507871210797e-01 8.475775824885758286e-03
9.753086419753085323e-01 8.744314152210519353e+01 6.443735392944793805e-02 1.701807039675163613e-01 0.000000000000000000e+00 9.582991097199949904e-02 9.913439066068913813e-03 1.817463828779301016e-01 9.913439066068913813e-03
1.000000000000000000e+00 7.236188378535797483e+01 6.445775195221732645e-02 1.289155039044346529e-01 0.000000000000000000e+00 7.251497094624449746e-02 8.057218994027165807e-03 1.482528294900998522e-01 4.834331396416299831e-03
1.024691358024691468e+00 6.221732086726906630e+01 5.032364248799661710e-02 1.132281955979923954e-01 0.000000000000000000e+00 6.762239459324545510e-02 1.572613827749894284e-03 1.132281955979923954e-01 6.290455310999577138e-03
1.049382716049382491e+00 5.387845278959910900e+01 4.299711218459713324e-02 1.213132808065419121e-01 0.000000000000000000e+00 4.760394563294682163e-02 4.606833448349692724e-03 8.599422436919426649e-02 6.142444597799590587e-03
1.074074074074073959e+00 4.472723407964360121e+01 3.450712410545427739e-02 9.902044308521661120e-02 0.000000000000000000e+00 3.300681436173887040e-02 3.000619487430806597e-03 1.005207528289320251e-01 6.001238974861613194e-03
1.098765432098765427e+00 3.766509068443384223e+01 2.053232885219507045e-02 7.772953065473847678e-02 0.000000000000000000e+00 3.813146786836227320e-02 8.799569508083601374e-03 7.332974590069667176e-02 4.399784754041800687e-03
1.123456790123456894e+00 3.185287832577888167e+01 2.725287919078663024e-02 6.454629282028412351e-02 0.000000000000000000e+00 2.008106887742172955e-02 1.434362062672980527e-03 5.594012044424623992e-02 4.303086188018941799e-03
1.148148148148147918e+00 2.727030746101051761e+01 1.403515566701519189e-02 4.912304483455317422e-02 0.000000000000000000e+00 1.684218680041823027e-02 0.000000000000000000e+00 6.035116936816532773e-02 1.403515566701519189e-03
1.172839506172839386e+00 2.432197924466058936e+01 1.786158231728548346e-02 4.946284334017519296e-02 0.000000000000000000e+00 2.060951805840632867e-02 0.000000000000000000e+00 4.671490759905434775e-02 5.495871482241687818e-03
1.197530864197530853e+00 2.074301957572624744e+01 1.076510908892701693e-02 4.440607499182394613e-02 0.000000000000000000e+00 1.076510908892701693e-02 1.345638636115877116e-03 4.844299090017157444e-02 1.345638636115877116e-03
1.222222222222222321e+00 1.687752987423425211e+01 1.318454017204456936e-02 3.032444239570250902e-02 0.000000000000000000e+00 1.186608615484011260e-02 0.000000000000000000e+00 4.614589060215599364e-02 0.000000000000000000e+00
1.246913580246913344e+00 1.371179123892465235e+01 3.877038050591324718e-03 1.550815220236529887e-02 0.000000000000000000e+00 1.421580618550152483e-02 1.292346016863774906e-03 3.618568847218570084e-02 0.000000000000000000e+00
1.271604938271604812e+00 1.185767621028366392e+01 1.013801535559146275e-02 2.281053455008079031e-02 0.000000000000000000e+00 1.013801535559146275e-02 1.267251919448932843e-03 3.168129798622332238e-02 0.000000000000000000e+00
1.296296296296296280e+00 1.064851270500909131e+01 9.944910301199243879e-03 1.988982060239848776e-02 0.000000000000000000e+00 2.486227575299810970e-03 0.000000000000000000e+00 2.237604817769829960e-02 2.486227575299810970e-03
1.320987654320987748e+00 8.435456480073954211e+00 2.439756031836284866e-03 2.073792627060842136e-02 0.000000000000000000e+00 6.099390079590712166e-03 0.000000000000000000e+00 2.195780428652656380e-02 0.000000000000000000e+00
1.345679012345678771e+00 6.916730733338730452e+00 4.789979732229037585e-03 1.077745439751533370e-02 0.000000000000000000e+00 1.197494933057259396e-03 1.197494933057259396e-03 1.077745439751533370e-02 0.000000000000000000e+00
1.370370370370370239e+00 5.866657135959141733e+00 2.351836895553875359e-03 5.879592238884688397e-03 0.000000000000000000e+00 2.351836895553875359e-03 1.175918447776937679e-03 1.763877671665406432e-02 0.000000000000000000e+00
1.395061728395061706e+00 4.965799541382557969e+00 0.000000000000000000e+00 6.930634391322481117e-03 0.000000000000000000e+00 6.930634391322481117e-03 0.000000000000000000e+00 1.155105731887080128e-02 1.155105731887080258e-03
1.419753086419753174e+00 4.061090598975628296e+00 3.405050809649771883e-03 7.945118555849468162e-03 0.000000000000000000e+00 2.270033873099847922e-03 1.135016936549923961e-03 5.675084682749620239e-03 0.000000000000000000e+00
1.444444444444444198e+00 3.538730582176763395e+00 1.115614937634540772e-03 1.004053443871086651e-02 0.000000000000000000e+00 1.115614937634540772e-03 0.000000000000000000e+00 8.924919501076326173e-03 0.000000000000000000e+00
1.469135802469135665e+00 2.937404755876277029e+00 2.193730213499833336e-03 6.581190640499500442e-03 0.000000000000000000e+00 1.096865106749916668e-03 1.096865106749916668e-03 8.774920853999333345e-03 0.000000000000000000e+00
1.493827160493827133e+00 2.521003940351008499e+00 0.000000000000000000e+00 3.236205314956365053e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.078735104985454989e-02 0.000000000000000000e+00
1.518518518518518601e+00 2.117083420064766575e+00 0.000000000000000000e+00 2.122389393548638255e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.305973483871595855e-03 0.000000000000000000e+00
1.543209876543209624e+00 1.855571088549277992e+00 2.088431163251860349e-03 3.132646744877790306e-03 0.000000000000000000e+00 2.088431163251860349e-03 0.000000000000000000e+00 2.088431163251860349e-03 0.000000000000000000e+00
1.567901234567901092e+00 1.510823725383960037e+00 0.000000000000000000e+00 5.138856208788979835e-03 0.000000000000000000e+00 1.027771241757796097e-03 0.000000000000000000e+00 3.083313725273388074e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.295151108993389810e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.035510411703257368e-03 0.000000000000000000e+00 3.035510411703257368e-03 0.000000000000000000e+00
1.617283950617284027e+00 1.112966416675728931e+00 0.000000000000000000e+00 2.989166741295601424e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.992777827530400805e-03 0.000000000000000000e+00
1.641975308641975051e+00 9.284097182501220846e-01 9.814056218288816531e-04 2.944216865486645393e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.925622487315526613e-03 0.000000000000000000e+00
1.666666666666666519e+00 7.183816455074621965e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.900598837849780332e-03 0.000000000000000000e+00 1.933732558566520149e-03 0.000000000000000000e+00
1.691358024691357986e+00 6.069026692479119189e-01 0.000000000000000000e+00 9.527514430893435898e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.858254329268030986e-03 0.000000000000000000e+00
1.716049382716049454e+00 5.756332297991861857e-01 0.000000000000000000e+00 9.390427892319514521e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.390427892319514521e-04 0.000000000000000000e+00
1.740740740740740478e+00 4.897074846454937957e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.257230333563210012e-04 0.000000000000000000e+00 4.628615166781605006e-03 0.000000000000000000e+00
1.765432098765431945e+00 3.815403086710095204e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.651103432258464426e-03 0.000000000000000000e+00
1.790123456790123413e+00 3.402702498746534854e-01 9.001858462292421309e-04 9.001858462292421309e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.814814814814814881e+00 2.743729717027316162e-01 0.000000000000000000e+00 8.879384197499405433e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.839506172839505904e+00 2.338972821259424073e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.760197832432300557e-04 0.000000000000000000e+00 8.760197832432300557e-04 0.000000000000000000e+00
1.864197530864197372e+00 1.806631262912395675e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.644168722068878898e-04 0.000000000000000000e+00 1.728833744413775780e-03 0.000000000000000000e+00
1.888888888888888840e+00 1.552673495554882377e-01 8.531173052499352706e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913580246913580307e+00 1.498954625237222116e-01 8.421093400209113400e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.684218680041822680e-03 0.000000000000000000e+00
1.938271604938271331e+00 1.030913472305854534e-01 0.000000000000000000e+00 8.313818325047213700e-04 0.000000000000000000e+00 8.313818325047213700e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 1.067201459208881181e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987654320987654266e+00 8.188336470824378321e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.107263832499385153e-04 0.000000000000000000e+00
2.049999999999999822e+00 6.113878911456951254e-02 0.000000000000000000e+00 1.940913940145063744e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.940913940145063744e-04 0.000000000000000000e+00
2.150000000000000355e+00 2.942515808326898880e-02 0.000000000000000000e+00 1.850638873161571682e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.250000000000000000e+00 1.343975074998232135e-02 0.000000000000000000e+00 1.768388256576621301e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.349999999999999645e+00 7.449805846854670038e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.693137692466970315e-04 0.000000000000000000e+00 0.000000000000000000e+00
2.450000000000000178e+00 3.897672075719881783e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.624030031549950743e-04 0.000000000000000000e+00
2.549999999999999822e+00 1.716376837265536559e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 1.201169381825623831e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 2.893726238034470826e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 5.584383968136673966e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 2.609097427735986821e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en2.69_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 22.81925 2.48095 0.56535 0.0 3.8579 0.02655 0.68735 0.02285
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 2.900071456242910983e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.583558018761698349e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 4.849578133897325927e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.409951645864182979e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 4.423993347488504213e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.631475542382804633e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 4.249803856102570876e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.257615434008302202e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 2.975327423698607276e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.222451876000187099e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 2.337053920781832872e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.463400054557006058e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 2.368780346579681151e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.016875017349684995e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 1.441017502643777171e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.482622545315637907e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 1.174259096189524421e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.904243137048388945e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 1.324623472726335649e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.479005345354651269e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 7.376877818583150948e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.136005499688204523e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 6.039837852813590757e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.188306045897819629e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 4.609465924605870235e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.884364156005207569e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 3.672393312407393307e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.362188121862860868e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 3.035588245303571853e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.294001894955328247e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 2.400422404103498941e+00 4.434732637819859491e+00 0.000000000000000000e+00 3.479657410722976518e+00 1.337105317935635973e-01 5.332503351290928784e+00 1.305269477032406644e-01
5.308641975308641126e-01 0.000000000000000000e+00 1.806128694963446524e+00 3.618328410750299540e+00 0.000000000000000000e+00 2.622680995711626384e+00 1.214204164681308568e-01 4.702005627728367720e+00 1.123138852330210491e-01
5.555555555555555802e-01 0.000000000000000000e+00 1.342977261924453991e+00 3.184857523959072179e+00 0.000000000000000000e+00 2.259566494684988491e+00 1.450299418924896333e-01 3.872299448529473054e+00 7.831616862194440420e-02
5.802469135802468259e-01 0.000000000000000000e+00 1.160856683828821456e+00 2.654973659665917030e+00 0.000000000000000000e+00 1.721844842042749457e+00 1.221954404030338309e-01 3.299276890881913449e+00 1.333041168033096413e-01
6.049382716049382935e-01 0.000000000000000000e+00 1.001594537477928482e+00 2.333502167102833091e+00 0.000000000000000000e+00 1.443787870513396854e+00 1.065526103699923899e-01 2.826307990064047981e+00 6.393156622199543115e-02
6.296296296296295392e-01 0.000000000000000000e+00 7.959584457981931926e-01 1.878564306160366071e+00 0.000000000000000000e+00 1.156827065918917485e+00 9.981472471424288062e-02 2.380197281647330243e+00 5.886509406224579855e-02
6.543209876543210068e-01 0.000000000000000000e+00 6.033792865527163318e-01 1.556472282046190703e+00 0.000000000000000000e+00 1.014662310447833171e+00 7.142040534705622334e-02 2.007159667512097290e+00 7.388317794523058257e-02
6.790123456790122525e-01 0.000000000000000000e+00 5.885578732800670343e-01 1.355107038882735093e+00 0.000000000000000000e+00 8.899564616130046790e-01 6.407686523613632945e-02 1.620907368751152378e+00 8.068938585291242360e-02
7.037037037037037202e-01 0.000000000000000000e+00 4.717289688924136692e-01 1.154133011270759734e+00 0.000000000000000000e+00 6.572146314180714599e-01 5.953860772428522241e-02 1.378547763462296238e+00 4.350898256774689277e-02
7.283950617283949658e-01 0.000000000000000000e+00 3.429097778644458194e-01 1.026517012445824939e+00 0.000000000000000000e+00 5.774158195007764727e-01 3.539713836020085685e-02 1.190228777361753920e+00 3.760945950771341084e-02
7.530864197530864335e-01 0.000000000000000000e+00 3.530646946071264169e-01 8.815918435038551104e-01 0.000000000000000000e+00 4.172582754447857756e-01 5.777422275389341999e-02 9.393660662577485443e-01 3.423657644675165423e-02
7.777777777777776791e-01 0.000000000000000000e+00 3.107784469124777460e-01 6.733533016437018848e-01 0.000000000000000000e+00 3.646467110439738923e-01 4.350898256774688583e-02 7.624431230919455071e-01 2.279041944024836827e-02
8.024691358024691468e-01 0.000000000000000000e+00 2.068350094374429016e-01 5.542375010168373306e-01 0.000000000000000000e+00 2.650701091819656630e-01 2.208917576516380640e-02 6.968130900465310251e-01 2.610538954064813358e-02
8.271604938271603924e-01 0.000000000000000000e+00 1.831273594642481573e-01 5.201596274144069110e-01 0.000000000000000000e+00 2.415722614209230845e-01 2.922245097833747057e-02 6.351012679292009633e-01 3.117061437689330056e-02
8.518518518518518601e-01 0.000000000000000000e+00 1.532272864342390239e-01 4.180645716292200609e-01 0.000000000000000000e+00 2.156532179444845543e-01 2.080864383674850895e-02 4.577901644084672039e-01 2.648372851949810231e-02
8.765432098765431057e-01 0.000000000000000000e+00 1.158196859901994835e-01 3.640047273977697895e-01 0.000000000000000000e+00 1.746487328423642904e-01 1.654566942717135627e-02 4.099649202510236012e-01 1.654566942717135627e-02
9.012345679012345734e-01 0.000000000000000000e+00 1.358910688417300228e-01 2.842984203399351872e-01 0.000000000000000000e+00 1.519834322571980423e-01 2.503256531295026607e-02 3.111190260323818957e-01 1.788040379496447577e-02
9.259259259259258190e-01 1.207809356080653762e+00 9.397940234633328505e-02 2.175449128387344777e-01 0.000000000000000000e+00 1.009408395571727984e-01 1.392287442167900596e-02 3.028225186715183814e-01 1.740359302709875919e-02
9.506172839506172867e-01 1.015279282959765368e+02 7.628198242397181417e-02 2.068089301272124925e-01 0.000000000000000000e+00 1.118802408884919941e-01 1.186608615484006056e-02 2.220653266120068414e-01 8.475775824885758286e-03
9.753086419753085323e-01 8.716886970794395495e+01 5.452391486337902771e-02 1.635717445901370692e-01 0.000000000000000000e+00 7.104631330682721624e-02 1.156567891041373336e-02 2.081822203874471866e-01 9.913439066068913813e-03
1.000000000000000000e+00 7.534305481314802933e+01 6.284630815341189780e-02 1.530871608865161382e-01 0.000000000000000000e+00 9.346374033071512544e-02 1.128010659163803178e-02 1.708130426733759089e-01 9.668662792832599662e-03
1.024691358024691468e+00 6.381666913009070896e+01 4.560580100474693338e-02 1.085103541147427048e-01 0.000000000000000000e+00 6.290455310999577831e-02 1.100829679424926086e-02 1.509709274639898513e-01 7.863069138749472289e-03
1.049382716049382491e+00 5.380627906557496232e+01 4.760394563294682163e-02 8.906544666809405875e-02 0.000000000000000000e+00 5.681761252964621228e-02 7.678055747249487584e-03 1.489542814966400563e-01 7.678055747249487584e-03
1.074074074074073959e+00 4.517132576378336495e+01 2.250464615573104926e-02 1.050216820600782253e-01 0.000000000000000000e+00 4.200867282403129149e-02 7.501548718577016710e-03 9.001858462292419705e-02 7.501548718577016710e-03
1.098765432098765427e+00 3.810946894459206646e+01 3.519827803233440550e-02 6.306358147459914520e-02 0.000000000000000000e+00 2.933189836027867009e-02 4.399784754041800687e-03 8.652910016282207295e-02 1.466594918013933635e-03
1.123456790123456894e+00 3.277517313207760452e+01 2.151543094009470899e-02 6.311193075761115101e-02 0.000000000000000000e+00 2.581851712811365079e-02 1.434362062672980527e-03 7.458682725899498656e-02 7.171810313364903287e-03
1.148148148148147918e+00 2.852083983094157205e+01 1.824570236711975033e-02 7.017577833507596119e-02 0.000000000000000000e+00 2.526328020062734714e-02 1.403515566701519189e-03 5.754413823476228762e-02 2.807031133403038378e-03
1.172839506172839386e+00 2.284633775167869629e+01 1.236571083504379824e-02 6.595045778690025728e-02 0.000000000000000000e+00 1.923555018784590606e-02 6.869839352802109556e-03 4.808887546961476689e-02 6.869839352802109556e-03
1.197530864197530853e+00 2.196351381868334585e+01 1.480202499727464871e-02 3.633224317512868257e-02 0.000000000000000000e+00 1.345638636115877203e-02 6.728193180579386014e-03 5.247990680851920969e-02 1.345638636115877116e-03
1.222222222222222321e+00 1.623807967589009138e+01 1.582144820645348463e-02 4.746434461936045041e-02 0.000000000000000000e+00 1.977681025806685491e-02 2.636908034408913960e-03 4.878279863656490717e-02 2.636908034408913960e-03
1.246913580246913344e+00 1.389142733526871787e+01 3.877038050591324718e-03 2.067753626982039850e-02 0.000000000000000000e+00 1.938519025295662446e-02 0.000000000000000000e+00 3.101630440473059774e-02 0.000000000000000000e+00
1.271604938271604812e+00 1.165364865125238580e+01 6.336259597244663783e-03 2.027603071118292549e-02 0.000000000000000000e+00 6.336259597244663783e-03 1.267251919448932843e-03 2.914679414732545409e-02 1.267251919448932843e-03
1.296296296296296280e+00 9.872809701515549818e+00 6.215568938249527858e-03 2.859161711594782745e-02 0.000000000000000000e+00 7.458682725899432910e-03 2.486227575299810970e-03 2.610538954064801562e-02 3.729341362949716455e-03
1.320987654320987748e+00 8.429357089994363506e+00 7.319268095508854599e-03 1.463853619101770920e-02 0.000000000000000000e+00 8.539146111426997032e-03 0.000000000000000000e+00 2.927707238203541840e-02 1.219878015918142433e-03
1.345679012345678771e+00 7.002950368518852997e+00 0.000000000000000000e+00 1.077745439751533370e-02 0.000000000000000000e+00 5.987474665286296981e-03 1.197494933057259396e-03 1.317244426362985249e-02 0.000000000000000000e+00
1.370370370370370239e+00 6.070091027424552088e+00 2.351836895553875359e-03 1.293510292554631361e-02 0.000000000000000000e+00 4.703673791107750718e-03 0.000000000000000000e+00 1.175918447776937679e-02 0.000000000000000000e+00
1.395061728395061706e+00 4.936921898085381066e+00 0.000000000000000000e+00 1.270616305075788176e-02 0.000000000000000000e+00 2.310211463774160517e-03 0.000000000000000000e+00 1.155105731887080128e-02 0.000000000000000000e+00
1.419753086419753174e+00 4.197292631361619009e+00 3.405050809649771883e-03 6.810101619299543767e-03 0.000000000000000000e+00 1.135016936549923961e-03 0.000000000000000000e+00 1.702525404824885985e-02 1.135016936549923961e-03
1.444444444444444198e+00 3.548771116615474064e+00 3.346844812903622315e-03 4.462459750538163086e-03 0.000000000000000000e+00 2.231229875269081543e-03 1.115614937634540772e-03 5.578074688172704292e-03 2.231229875269081543e-03
1.469135802469135665e+00 3.017475908669021045e+00 0.000000000000000000e+00 4.387460426999666672e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.096865106749916668e-03 7.678055747249417327e-03 0.000000000000000000e+00
1.493827160493827133e+00 2.604066543434888636e+00 2.157470209970910324e-03 2.157470209970910324e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.472410629912730105e-03 0.000000000000000000e+00
1.518518518518518601e+00 2.152102845058319502e+00 1.061194696774319128e-03 4.244778787097276511e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.061194696774319171e-02 0.000000000000000000e+00
1.543209876543209624e+00 1.840952070406514984e+00 0.000000000000000000e+00 7.309509071381511437e-03 0.000000000000000000e+00 1.044215581625930174e-03 1.044215581625930174e-03 3.132646744877790306e-03 1.044215581625930174e-03
1.567901234567901092e+00 1.555017888779545387e+00 1.027771241757796097e-03 4.111084967031184388e-03 0.000000000000000000e+00 4.111084967031184388e-03 0.000000000000000000e+00 5.138856208788979835e-03 0.000000000000000000e+00
1.592592592592592560e+00 1.318423355483114845e+00 0.000000000000000000e+00 2.023673607802171578e-03 0.000000000000000000e+00 2.023673607802171578e-03 0.000000000000000000e+00 1.011836803901085789e-03 1.011836803901085789e-03
1.617283950617284027e+00 1.104995305365607416e+00 0.000000000000000000e+00 1.992777827530400805e-03 0.000000000000000000e+00 9.963889137652004024e-04 0.000000000000000000e+00 2.989166741295601424e-03 0.000000000000000000e+00
1.641975308641975051e+00 8.685439753185603129e-01 0.000000000000000000e+00 2.944216865486645393e-03 0.000000000000000000e+00 9.814056218288816531e-04 0.000000000000000000e+00 1.962811243657763306e-03 0.000000000000000000e+00
1.666666666666666519e+00 7.609237617959256905e-01 0.000000000000000000e+00 9.668662792832600746e-04 0.000000000000000000e+00 9.668662792832600746e-04 0.000000000000000000e+00 1.933732558566520149e-03 0.000000000000000000e+00
1.691358024691357986e+00 6.392962183129495823e-01 0.000000000000000000e+00 9.527514430893435898e-04 0.000000000000000000e+00 1.905502886178687180e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.716049382716049454e+00 5.333763042837483814e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.878085578463902904e-03 0.000000000000000000e+00
1.740740740740740478e+00 4.536042863445972628e-01 9.257230333563210012e-04 9.257230333563210012e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.851446066712642002e-03 0.000000000000000000e+00
1.765432098765431945e+00 3.778892052387510803e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.825551716129232213e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.790123456790123413e+00 3.348691347972780341e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.001858462292421309e-04 0.000000000000000000e+00 4.500929231146210546e-03 0.000000000000000000e+00
1.814814814814814881e+00 3.054508163939795296e-01 0.000000000000000000e+00 8.879384197499405433e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.879384197499405433e-04 0.000000000000000000e+00
1.839506172839505904e+00 2.365253414756721129e-01 0.000000000000000000e+00 8.760197832432300557e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.864197530864197372e+00 2.048667987130324275e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.644168722068878898e-04 0.000000000000000000e+00
1.888888888888888840e+00 1.620922879974877051e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.913580246913580307e+00 1.271585103431576158e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.684218680041822680e-03 0.000000000000000000e+00
1.938271604938271331e+00 9.644029257054767545e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.962962962962962798e+00 9.276443453123350835e-02 0.000000000000000000e+00 8.209241993914470409e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.987654320987654266e+00 7.864045917524403739e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.107263832499385153e-04 0.000000000000000000e+00
2.049999999999999822e+00 5.143421941384419133e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.881827880290127488e-04 0.000000000000000000e+00
2.150000000000000355e+00 3.035047751984977504e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.250000000000000000e+00 1.237871779603634884e-02 1.768388256576621301e-04 1.768388256576621301e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.349999999999999645e+00 6.603237000621185043e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.693137692466970315e-04 0.000000000000000000e+00
2.450000000000000178e+00 3.410463066254896831e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.549999999999999822e+00 2.340513868998458924e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 1.201169381825623831e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 7.234315595086177877e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 1.348770704168603205e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.263134468983295082e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en3.32_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 18.35705 5.93705 1.73815 0.00025 8.00985 0.22035 1.97225 0.19695
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.224326671123061772e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.061196807892303440e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 9.519430701341728707e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.345230804098475517e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 8.507746451297226997e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.173698313747540141e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 7.217372402414483190e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.025788247832526565e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.201403983774492445e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.536462379791940691e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.203052758208702500e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.317589311001201224e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.288093986285594639e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.974729153998774223e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 3.636480763012285422e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.898415293407216353e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.032092651832316577e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.014428791584113299e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.493514794055011663e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.347791162126566178e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.088852217921861509e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.772645002018838412e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.698828001167935398e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.256138514240256754e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.419387322738668544e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.849007447750477695e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.170509222917169190e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.555740106408895862e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.004388128352372611e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.245360954881432214e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 8.130873766684795001e+00 8.777141337020353262e+00 0.000000000000000000e+00 1.066182311849153486e+01 1.101520095251738107e+00 1.012061382313663493e+01 8.181811112129963037e-01
5.308641975308641126e-01 0.000000000000000000e+00 7.303438050558071382e+00 8.557103850591522232e+00 0.000000000000000000e+00 9.054927558110858143e+00 1.032073539979112331e+00 9.218845120342836097e+00 7.953037278662571374e-01
5.555555555555555802e-01 0.000000000000000000e+00 5.902718635024327476e+00 7.379123443489872258e+00 0.000000000000000000e+00 7.590867158652907065e+00 9.252910292740837983e-01 8.159384530871466978e+00 8.005652792465427492e-01
5.802469135802468259e-01 0.000000000000000000e+00 4.965578350923284034e+00 6.770738265968101466e+00 0.000000000000000000e+00 6.359717239157896884e+00 9.025799575224089377e-01 7.506688077486373345e+00 7.859388553195130189e-01
6.049382716049382935e-01 0.000000000000000000e+00 4.302061643688442238e+00 6.108128389459813512e+00 0.000000000000000000e+00 5.388898269462364610e+00 7.432044573306969548e-01 6.893953890938507634e+00 7.005834131826998989e-01
6.296296296296295392e-01 0.000000000000000000e+00 3.659873239522239086e+00 5.024007810616891945e+00 0.000000000000000000e+00 4.519815483214177476e+00 6.603127942634529068e-01 5.906984221550578340e+00 6.782282576737016511e-01
6.543209876543210068e-01 0.000000000000000000e+00 3.108019018896032826e+00 4.831959837618079234e+00 0.000000000000000000e+00 4.051260923996809815e+00 5.344216538038345510e-01 5.223540680727801977e+00 5.344216538038345510e-01
6.790123456790122525e-01 0.000000000000000000e+00 2.665122950377077693e+00 3.963272775716580654e+00 0.000000000000000000e+00 3.365222033512641708e+00 4.983756185032826025e-01 4.566069952382456165e+00 4.770166634245704973e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.388414148324210728e+00 3.441789515753872486e+00 0.000000000000000000e+00 2.793734670139537357e+00 4.671490759905455592e-01 4.176862326503701262e+00 3.915808431097220210e-01
7.283950617283949658e-01 0.000000000000000000e+00 1.878260654238158134e+00 3.221139590778278272e+00 0.000000000000000000e+00 2.610538954064813399e+00 4.026424488472847840e-01 3.727761133558653128e+00 3.628206681920588261e-01
7.530864197530864335e-01 0.000000000000000000e+00 1.756764328923944296e+00 2.766743334103118013e+00 0.000000000000000000e+00 2.165463460257042172e+00 3.723227688584242467e-01 3.117668242682322344e+00 3.252474762441407430e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.510383251994641851e+00 2.471724581110573027e+00 0.000000000000000000e+00 1.957904215548609939e+00 2.859161711594795374e-01 2.958610814606788431e+00 3.004191653487285341e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.305269477032406700e+00 2.164739224986052868e+00 0.000000000000000000e+00 1.608493617081473426e+00 2.992079262735824474e-01 2.498084968351252488e+00 2.530214678555127161e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.141623751553717092e+00 1.839066248236704837e+00 0.000000000000000000e+00 1.307217640430962780e+00 2.201424640368089269e-01 2.187787496578198709e+00 2.435204248194789145e-01
8.518518518518518601e-01 0.000000000000000000e+00 9.174720237111843035e-01 1.717658963978877074e+00 0.000000000000000000e+00 1.157717275280917058e+00 2.383535566754829416e-01 1.948445741077360571e+00 1.834944047422368552e-01
8.765432098765431057e-01 0.000000000000000000e+00 8.346371022150883556e-01 1.376967377883482779e+00 0.000000000000000000e+00 1.057084435624836560e+00 1.911944022695356571e-01 1.779578667277985859e+00 1.838407714130150528e-01
9.012345679012345734e-01 0.000000000000000000e+00 7.187922325575719640e-01 1.292753194375931614e+00 0.000000000000000000e+00 9.476614011331172538e-01 1.805920783291412035e-01 1.383943253730250511e+00 1.341030284622335700e-01
9.259259259259258190e-01 5.151463536021232414e-01 6.004239594349071174e-01 1.174742529329166230e+00 0.000000000000000000e+00 7.727195304031848622e-01 1.357480256113703099e-01 1.193886481658974708e+00 1.601130558493085720e-01
9.506172839506172867e-01 4.586242298845683507e+01 5.763527560922314663e-01 9.374208062323647894e-01 1.695155164977151570e-03 6.695862901659748179e-01 1.186608615484006091e-01 1.113716943389988501e+00 1.339172580331949580e-01
9.753086419753085323e-01 4.262778798409632941e+01 4.345390790626874056e-01 8.459468003045472750e-01 0.000000000000000000e+00 6.774183361813758131e-01 1.107000695711028715e-01 9.616035894086846225e-01 8.095975237289612658e-02
1.000000000000000000e+00 3.912907832259352858e+01 3.738549613228605017e-01 7.718815796278024610e-01 0.000000000000000000e+00 4.979361338308788687e-01 1.160239535139911821e-01 8.927398645382099707e-01 5.478908915938472679e-02
1.024691358024691468e+00 3.684948721183552323e+01 3.428298144494769661e-01 7.359832713869505216e-01 0.000000000000000000e+00 3.915808431097236864e-01 7.076762224874524887e-02 7.139666777984520207e-01 6.919500842099535198e-02
1.049382716049382491e+00 3.462956703124464042e+01 3.194071190855786724e-01 5.420707357558138817e-01 1.535611149449897647e-03 4.038657323053230774e-01 9.520789126589364326e-02 7.171304067931021375e-01 8.292300207029447423e-02
1.074074074074073959e+00 3.046528965588498039e+01 2.790576123310650192e-01 5.221077908129603262e-01 0.000000000000000000e+00 3.435709313108273322e-01 7.951641641691636897e-02 5.851208000490072392e-01 6.901424821090855477e-02
1.098765432098765427e+00 2.825981747521048604e+01 2.361217818002432911e-01 4.282457160600686152e-01 0.000000000000000000e+00 3.109181226189539071e-01 4.986422721247373707e-02 4.883761076986398719e-01 6.159698655658520788e-02
1.123456790123456894e+00 2.560192845665002892e+01 2.008106887742172886e-01 4.245711705512022482e-01 0.000000000000000000e+00 2.438415506544067135e-01 3.729341362949749328e-02 4.130962740498184127e-01 5.737448250691922630e-02
1.148148148148147918e+00 2.310888380574051482e+01 1.740359302709883760e-01 3.635105317756934795e-01 0.000000000000000000e+00 2.105273350052278836e-01 4.771952926785165416e-02 4.477214657777846551e-01 3.929843586764254076e-02
1.172839506172839386e+00 2.119070646765338850e+01 1.813637589139756867e-01 3.393700640284242342e-01 0.000000000000000000e+00 1.978513733607007719e-01 4.946284334017519296e-02 3.338741925461825022e-01 4.121903611681265733e-02
1.197530864197530853e+00 1.895735710560047593e+01 1.237987545226607033e-01 2.623995340425960276e-01 0.000000000000000000e+00 1.480202499727464871e-01 3.633224317512868257e-02 3.189163567594628934e-01 3.229532726678105425e-02
1.222222222222222321e+00 1.745369427975260024e+01 1.120685914623788387e-01 2.584169873720735811e-01 1.318454017204456980e-03 1.305269477032412473e-01 3.955362051613370983e-02 2.940152458365938859e-01 2.768753436129359549e-02
1.246913580246913344e+00 1.560378580761321921e+01 1.059723733828295406e-01 2.106524007487953210e-01 0.000000000000000000e+00 1.201881795683310689e-01 2.455457432041172408e-02 2.390840131197983776e-01 2.326222830354795004e-02
1.271604938271604812e+00 1.427559287259222920e+01 7.476786324748703472e-02 1.862860321589931145e-01 1.267251919448932843e-03 9.631114587811889782e-02 3.041404606677438824e-02 2.445796204536440366e-01 1.520702303338719412e-02
1.296296296296296280e+00 1.250945404512100012e+01 6.464191695779508695e-02 1.678203613327372556e-01 0.000000000000000000e+00 7.582994104664424195e-02 1.740359302709867592e-02 1.877101819351357226e-01 1.367425166414896164e-02
1.320987654320987748e+00 1.124361567271751916e+01 6.709329087549782689e-02 1.585841420693585024e-01 0.000000000000000000e+00 7.319268095508854599e-02 1.341865817509956677e-02 1.622437761171129367e-01 9.759024127345139465e-03
1.345679012345678771e+00 9.884123177454618769e+00 5.268977705451940996e-02 1.389094122346420934e-01 0.000000000000000000e+00 7.424468584955008776e-02 1.317244426362985249e-02 1.688467855610735757e-01 1.077745439751533370e-02
1.370370370370370239e+00 8.879360199163656375e+00 4.586081946330056863e-02 1.128881709865860172e-01 0.000000000000000000e+00 5.762000394106994716e-02 1.411102137332325215e-02 1.258232739121323274e-01 9.407347582215501436e-03
1.395061728395061706e+00 7.899768100375741398e+00 4.389401781170904765e-02 9.933909294228890352e-02 0.000000000000000000e+00 4.042870061604780796e-02 1.270616305075788176e-02 1.085799387973855334e-01 1.848169171019328413e-02
1.419753086419753174e+00 7.172172022058969532e+00 4.199562665234718439e-02 9.080135492399392383e-02 0.000000000000000000e+00 4.653569439854688544e-02 1.362020323859908753e-02 1.055565750991429297e-01 1.021515242894931522e-02
1.444444444444444198e+00 6.365698834142690110e+00 3.235283319140168368e-02 8.255550538495601276e-02 0.000000000000000000e+00 4.908705725591979568e-02 5.578074688172704292e-03 8.478673526022509344e-02 1.338737925161448926e-02
1.469135802469135665e+00 5.629111727840572676e+00 2.193730213499833423e-02 6.690877151174491611e-02 0.000000000000000000e+00 2.961535788224775242e-02 8.774920853999333345e-03 9.103980386024308757e-02 1.206551617424908400e-02
1.493827160493827133e+00 5.004252152027525824e+00 2.373217230968001010e-02 5.285802014428729600e-02 0.000000000000000000e+00 3.775572867449093067e-02 6.472410629912730105e-03 7.766892755895277167e-02 8.629880839883641297e-03
1.518518518518518601e+00 4.349837062077934746e+00 2.334628332903502038e-02 5.199854014194164181e-02 0.000000000000000000e+00 3.077464620645525492e-02 4.244778787097276511e-03 5.199854014194164181e-02 5.305973483871595855e-03
1.543209876543209624e+00 3.988903521811053121e+00 1.148637139788523213e-02 4.907813233641871581e-02 0.000000000000000000e+00 1.984009605089267353e-02 7.309509071381511437e-03 5.012234791804464490e-02 9.397940234633372220e-03
1.567901234567901092e+00 3.375200757932601991e+00 2.158319607691371739e-02 4.008307842855404757e-02 0.000000000000000000e+00 1.438879738460914492e-02 8.222169934062368776e-03 4.111084967031183868e-02 4.111084967031184388e-03
1.592592592592592560e+00 3.055747147781278983e+00 1.517755205851628597e-02 3.136694092093365860e-02 0.000000000000000000e+00 2.529592009752714560e-02 3.035510411703257368e-03 4.249714576384560488e-02 7.082857627307600525e-03
1.617283950617284027e+00 2.729109234802884032e+00 1.096027805141720594e-02 3.885916763684281461e-02 0.000000000000000000e+00 1.096027805141720594e-02 6.974722396356403467e-03 3.587000089554721882e-02 2.989166741295601424e-03
1.641975308641975051e+00 2.389722689153327195e+00 1.570248994926210645e-02 2.747935741120868802e-02 0.000000000000000000e+00 7.851244974631053225e-03 1.962811243657763306e-03 3.042357427669533515e-02 9.814056218288816531e-04
1.666666666666666519e+00 2.074895035341876248e+00 5.801197675699560664e-03 2.030419186494845929e-02 0.000000000000000000e+00 9.668662792832599662e-03 2.900598837849780332e-03 2.223792442351498269e-02 3.867465117133040298e-03
1.691358024691357986e+00 1.897880874633972592e+00 1.048026587398277927e-02 2.381878607723358909e-02 0.000000000000000000e+00 1.429127164634015450e-02 0.000000000000000000e+00 2.286603463414424789e-02 3.811005772357374359e-03
1.716049382716049454e+00 1.695911277352904367e+00 6.573299524623659948e-03 2.441511252003073645e-02 0.000000000000000000e+00 4.695213946159757477e-03 3.756171156927805808e-03 1.878085578463902991e-02 9.390427892319514521e-04
1.740740740740740478e+00 1.488562637636964059e+00 7.405784266850568009e-03 1.110867640027585201e-02 0.000000000000000000e+00 5.554338200137926007e-03 9.257230333563210012e-04 1.758873763377009902e-02 3.702892133425284005e-03
1.765432098765431945e+00 1.251415701406588754e+00 5.476655148387696639e-03 2.190662059355078656e-02 0.000000000000000000e+00 7.302206864516928853e-03 2.738327574193848320e-03 1.916829301935693911e-02 0.000000000000000000e+00
1.790123456790123413e+00 1.191846060407516505e+00 1.800371692458484262e-03 1.260260184720938918e-02 0.000000000000000000e+00 2.700557538687726068e-03 0.000000000000000000e+00 1.260260184720938918e-02 0.000000000000000000e+00
1.814814814814814881e+00 9.722925696261849327e-01 2.663815259249821630e-03 6.215568938249584237e-03 0.000000000000000000e+00 5.327630518499643260e-03 0.000000000000000000e+00 1.331907629624910772e-02 1.775876839499881087e-03
1.839506172839505904e+00 8.847799810756623584e-01 2.628059349729689950e-03 9.636217615675530396e-03 0.000000000000000000e+00 7.008158265945840446e-03 8.760197832432300557e-04 1.226427696540522035e-02 8.760197832432300557e-04
1.864197530864197372e+00 7.935346886859231397e-01 2.593250616620663886e-03 9.508585594275767439e-03 0.000000000000000000e+00 8.644168722068878898e-04 2.593250616620663886e-03 6.915334977655103119e-03 8.644168722068878898e-04
1.888888888888888840e+00 6.824938441999481853e-01 4.265586526249676678e-03 1.706234610499870541e-03 0.000000000000000000e+00 3.412469220999741083e-03 0.000000000000000000e+00 5.971821136749547003e-03 8.531173052499352706e-04
1.913580246913580307e+00 6.197924742553907462e-01 2.526328020062734020e-03 9.263202740230024740e-03 0.000000000000000000e+00 3.368437360083645360e-03 0.000000000000000000e+00 5.894765380146379380e-03 0.000000000000000000e+00
1.938271604938271331e+00 5.029860086653564766e-01 8.313818325047213700e-04 5.819672827533049590e-03 8.313818325047213700e-04 3.325527330018885480e-03 8.313818325047213700e-04 5.819672827533049590e-03 0.000000000000000000e+00
1.962962962962962798e+00 4.851662018403452015e-01 8.209241993914470409e-04 7.388317794523023042e-03 0.000000000000000000e+00 3.283696797565788163e-03 8.209241993914470409e-04 6.567393595131576327e-03 8.209241993914470409e-04
1.987654320987654266e+00 4.094168235412189438e-01 2.432179149749815437e-03 4.053631916249692685e-03 0.000000000000000000e+00 1.621452766499877031e-03 0.000000000000000000e+00 4.864358299499630875e-03 8.107263832499385153e-04
2.049999999999999822e+00 3.068584939369345954e-01 7.763655760580254975e-04 2.911370910217595670e-03 0.000000000000000000e+00 1.940913940145063852e-03 5.822741820435191774e-04 3.105462304232101990e-03 1.940913940145063744e-04
2.150000000000000355e+00 1.698886485562322857e-01 1.850638873161571628e-03 1.480511098529257346e-03 0.000000000000000000e+00 1.110383323896943063e-03 1.850638873161571682e-04 2.035702760477728877e-03 3.701277746323143364e-04
2.250000000000000000e+00 1.000907753222367580e-01 3.536776513153242602e-04 8.841941282883105692e-04 0.000000000000000000e+00 8.841941282883105692e-04 1.768388256576621301e-04 7.073553026306485204e-04 1.768388256576621301e-04
2.349999999999999645e+00 6.586305623696514511e-02 0.000000000000000000e+00 1.015882615480182298e-03 0.000000000000000000e+00 1.693137692466970315e-04 1.693137692466970315e-04 6.772550769867881262e-04 1.693137692466970315e-04
2.450000000000000178e+00 4.206237781714372570e-02 3.248060063099901485e-04 8.120150157749754256e-04 0.000000000000000000e+00 3.248060063099901485e-04 0.000000000000000000e+00 1.624030031549950743e-04 1.624030031549950743e-04
2.549999999999999822e+00 2.434134423758397073e-02 0.000000000000000000e+00 3.120685158664611826e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.560342579332305913e-04 1.560342579332305913e-04 0.000000000000000000e+00
2.650000000000000355e+00 1.231198616371264459e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 9.693982897415477293e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.849999999999999645e+00 4.886335972119589151e-03 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 3.506803830838368333e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00
3.049999999999999822e+00 1.956823070801990035e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00
3.150000000000000355e+00 1.768388256576612898e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 1.101841913713125449e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 2.375446911819320702e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 1.153296689071709114e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 2.241618916787256588e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.090102349944487470e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 1.061032953945972618e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en3.32_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 19.5629 6.47675 1.96005 0.00015 8.65125 0.26095 2.1805 0.2261
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.595735167769555574e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.387514177150405459e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.003752227837920685e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.401759012988417510e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 9.074233404329291375e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.228171559922359251e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 8.048138034266874286e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.067326529425146191e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.746182244451702559e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.077805720792748900e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.707756955994566539e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.766353388342820097e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.713725337491813860e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.410008149165668101e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 3.901711520745270434e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.302004615705636326e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.287345349563098296e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.333978096887231857e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.732064043305761913e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.625048402765173705e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.275800491406502957e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.986540774384149088e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.834496919538273474e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.487922730464799415e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.569306845529247774e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.052256552031238357e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.326788784626725004e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.710255790446786150e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.094752938300769962e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.450522541912423335e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 9.194190852852658580e+00 9.598506032323673054e+00 0.000000000000000000e+00 1.174105812511101377e+01 1.356206822477573626e+00 1.105977112978190391e+01 1.009196156632372832e+00
5.308641975308641126e-01 0.000000000000000000e+00 7.655557258315650593e+00 9.103495724698111857e+00 0.000000000000000000e+00 1.057875378478590100e+01 1.117067831506803888e+00 1.029948682690920059e+01 1.026002519155705839e+00
5.555555555555555802e-01 0.000000000000000000e+00 6.491540199107835640e+00 8.484251600710642549e+00 0.000000000000000000e+00 8.579971362359685827e+00 1.021010790923126965e+00 9.046967775253502708e+00 9.397940234633327394e-01
5.802469135802468259e-01 0.000000000000000000e+00 5.393262392333902255e+00 7.603888995988786981e+00 0.000000000000000000e+00 7.062341021475341485e+00 9.331288176231674614e-01 8.234306381704438849e+00 7.664986716190304028e-01
6.049382716049382935e-01 0.000000000000000000e+00 4.682987225761165107e+00 6.851332846790510800e+00 0.000000000000000000e+00 6.060179714793316741e+00 8.977057423671859215e-01 7.365449191825724107e+00 8.044722082934425700e-01
6.296296296296295392e-01 0.000000000000000000e+00 4.043776026884711605e+00 5.999120890517572136e+00 0.000000000000000000e+00 5.318333280928120743e+00 7.831616862194441531e-01 6.618484054129027960e+00 7.242965921571983268e-01
6.543209876543210068e-01 0.000000000000000000e+00 3.519302042791149887e+00 5.260482269700417213e+00 0.000000000000000000e+00 4.388660769946696405e+00 7.240551438632596426e-01 5.797366696102425720e+00 6.353953303289829879e-01
6.790123456790122525e-01 0.000000000000000000e+00 2.878712501164199189e+00 4.663371858852144669e+00 0.000000000000000000e+00 4.013110337566908825e+00 6.621276074400754830e-01 4.919679319796689931e+00 5.458399631226428239e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.534970721183989806e+00 4.080684575564471395e+00 0.000000000000000000e+00 3.242564174522610365e+00 5.289776301657648228e-01 4.637141563141445211e+00 4.785988082452158343e-01
7.283950617283949658e-01 0.000000000000000000e+00 2.199047220627478261e+00 3.577323295527799374e+00 0.000000000000000000e+00 2.807435536193430892e+00 5.552926080256509467e-01 4.145889830438525436e+00 4.756490467151990309e-01
7.530864197530864335e-01 0.000000000000000000e+00 1.938646141297312386e+00 3.269593050664783007e+00 0.000000000000000000e+00 2.424377569635601581e+00 3.915808431097220210e-01 3.567023308545937965e+00 3.338066203558286427e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.700994032767628283e+00 2.828083866903547516e+00 0.000000000000000000e+00 2.225173679893341028e+00 3.750059926077231598e-01 2.997976084549035747e+00 3.770778489204730244e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.343423507899507818e+00 2.439849868606729366e+00 0.000000000000000000e+00 1.779182702539557459e+00 3.373619571406835660e-01 2.747090222431280537e+00 2.871592849471295006e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.240980084880064505e+00 2.224802601150759340e+00 0.000000000000000000e+00 1.591649496620114235e+00 3.000171633775980395e-01 2.499493640347131507e+00 2.435204248194789145e-01
8.518518518518518601e-01 0.000000000000000000e+00 1.040432191837425524e+00 1.912503538086613109e+00 0.000000000000000000e+00 1.405529306427649283e+00 2.459203362524823855e-01 2.141398620290846821e+00 2.345701668869832057e-01
8.765432098765431057e-01 0.000000000000000000e+00 9.835481270596305725e-01 1.582869041866059590e+00 0.000000000000000000e+00 1.228056353038940562e+00 2.261241488380085207e-01 1.838407714130150472e+00 2.187705179814879164e-01
9.012345679012345734e-01 0.000000000000000000e+00 7.634932420449831447e-01 1.480497434223058573e+00 0.000000000000000000e+00 9.351451184766420566e-01 2.127768051600772703e-01 1.564535332059391548e+00 1.716518764316589674e-01
9.259259259259258190e-01 5.569149768671602940e-01 7.396527036516972187e-01 1.235655104924011871e+00 0.000000000000000000e+00 9.676397723066909595e-01 1.949202419035060974e-01 1.489747563119653728e+00 1.548919779411789543e-01
9.506172839506172867e-01 4.653370443378778276e+01 6.289025662065231836e-01 1.115412098554965592e+00 0.000000000000000000e+00 7.068797037954721585e-01 1.356124131981721326e-01 1.278146994392772351e+00 1.237463270433320633e-01
9.753086419753085323e-01 4.268065965911536352e+01 5.105421119025490562e-01 9.384722315878571974e-01 1.652239844344818897e-03 6.476780189831690127e-01 1.586150250571026210e-01 1.108652935555373586e+00 1.024388703493787772e-01
1.000000000000000000e+00 4.004921273171142815e+01 4.882674710380462413e-01 9.475289536975947113e-01 0.000000000000000000e+00 5.962342055580103217e-01 1.128010659163803248e-01 9.990951552593685392e-01 1.128010659163803248e-01
1.024691358024691468e+00 3.792043722853320276e+01 3.789999324877245113e-01 7.642903202864486101e-01 0.000000000000000000e+00 5.032364248799662265e-01 9.278421583724376365e-02 8.555019222959425740e-01 9.435682966499366053e-02
1.049382716049382491e+00 3.550947221987943436e+01 3.639398424196257364e-01 6.249937378261083420e-01 0.000000000000000000e+00 3.808315650635745730e-01 7.678055747249487584e-02 7.109879621953025808e-01 9.060105781754396181e-02
1.074074074074073959e+00 3.334138343458740650e+01 2.820582318184958193e-01 6.181276144107461512e-01 0.000000000000000000e+00 3.825789846474278444e-01 8.101672616063178289e-02 6.661375262096390637e-01 7.201486769833935486e-02
1.098765432098765427e+00 3.008572814813783225e+01 2.566541106524383720e-01 4.737101585185005126e-01 1.466594918013933635e-03 3.006519581928563944e-01 8.506250524480814257e-02 5.675722332713922791e-01 4.986422721247373707e-02
1.123456790123456894e+00 2.719407034621703900e+01 2.381041024037147680e-01 4.561271359300078099e-01 0.000000000000000000e+00 3.055191193493448920e-01 7.458682725899498656e-02 5.708761009438462208e-01 5.737448250691922630e-02
1.148148148148147918e+00 2.528433293412787108e+01 2.133343661386309376e-01 3.747386563093056400e-01 0.000000000000000000e+00 2.203519439721385309e-01 5.614062266806076756e-02 4.070195143434405805e-01 3.649140473423950065e-02
1.172839506172839386e+00 2.295900311706465047e+01 1.868596303962173910e-01 3.970767145919619212e-01 0.000000000000000000e+00 2.157129556779862345e-01 5.495871482241687644e-02 4.396697185793350116e-01 2.885332528176886083e-02
1.197530864197530853e+00 2.085874449843221257e+01 1.507115272449782439e-01 3.229532726678104870e-01 0.000000000000000000e+00 2.072283499618450819e-01 3.364096590289692573e-02 3.646680703874027318e-01 4.306043635570806771e-02
1.222222222222222321e+00 1.857306174035918644e+01 1.226162236000144928e-01 2.742384355785270622e-01 0.000000000000000000e+00 1.516222119785125555e-01 3.164289641290696925e-02 3.362057743871365023e-01 2.768753436129359549e-02
1.246913580246913344e+00 1.698530369964059261e+01 1.072647193996933285e-01 2.054830166813402248e-01 0.000000000000000000e+00 1.253575636357861789e-01 2.067753626982039850e-02 2.416687051535259256e-01 2.196988228668417600e-02
1.271604938271604812e+00 1.529066166007082295e+01 9.757839779756782850e-02 1.875532840784420729e-01 0.000000000000000000e+00 9.757839779756782850e-02 2.661229030842758927e-02 2.192345820646653676e-01 1.900877879173399135e-02
1.296296296296296280e+00 1.354745405780866996e+01 7.955928240959395104e-02 1.690634751203871633e-01 0.000000000000000000e+00 7.582994104664424195e-02 2.983473090359773164e-02 1.988982060239848915e-01 1.367425166414896164e-02
1.320987654320987748e+00 1.221951808545203200e+01 7.563243698692483086e-02 1.732226782603762116e-01 0.000000000000000000e+00 9.881011928936953015e-02 1.829817023877213650e-02 1.903009704832302196e-01 1.707829222285399406e-02
1.345679012345678771e+00 1.105527322198461881e+01 5.987474665286297154e-02 1.365144223685275660e-01 1.197494933057259396e-03 7.304719091649282403e-02 2.275240372808792766e-02 1.448968868999283843e-01 2.035741386197341060e-02
1.370370370370370239e+00 9.789521077743005506e+00 3.880530877663894429e-02 1.234714370165784503e-01 0.000000000000000000e+00 6.702735152328544166e-02 1.999061361220794142e-02 1.387583768376786375e-01 2.469428740331569214e-02
1.395061728395061706e+00 8.790354619660680768e+00 4.504912354359612986e-02 1.212861018481434239e-01 0.000000000000000000e+00 5.891039232624108862e-02 1.732658597830620192e-02 1.259065247756917527e-01 1.386126878264496223e-02
1.419753086419753174e+00 7.978034047009415985e+00 3.178047422339787265e-02 9.193637186054384736e-02 0.000000000000000000e+00 5.448081295439635013e-02 1.362020323859908753e-02 1.066915920356928532e-01 6.810101619299543767e-03
1.444444444444444198e+00 6.897847159394365768e+00 3.458406306667076435e-02 7.363058588387969006e-02 0.000000000000000000e+00 3.904652281720892570e-02 7.809304563441785835e-03 1.059834190752813737e-01 8.924919501076326173e-03
1.469135802469135665e+00 6.217031425058528349e+00 2.742162766874791865e-02 7.348996215224441741e-02 0.000000000000000000e+00 3.180908809574758966e-02 1.316238128099900088e-02 8.555547832649350315e-02 8.774920853999333345e-03
1.493827160493827133e+00 5.379651968562464859e+00 2.265343720469455494e-02 6.148790098417093730e-02 0.000000000000000000e+00 4.099193398944728922e-02 8.629880839883641297e-03 6.903904671906913038e-02 8.629880839883641297e-03
1.518518518518518601e+00 4.752029852155401635e+00 1.804030984516342626e-02 4.563137196129572748e-02 0.000000000000000000e+00 2.122389393548638342e-02 8.489557574194553022e-03 5.836570832258755614e-02 3.183584090322957600e-03
1.543209876543209624e+00 4.336627310492487730e+00 1.566323372438895370e-02 4.803391675479278672e-02 0.000000000000000000e+00 1.879588046926674444e-02 8.353724653007441395e-03 5.221077908129651002e-02 8.353724653007441395e-03
1.567901234567901092e+00 3.869558725218102069e+00 3.186090849449167706e-02 5.036079084613200724e-02 0.000000000000000000e+00 1.644433986812473755e-02 6.166627450546776149e-03 6.783290195601453243e-02 7.194398692304572462e-03
1.592592592592592560e+00 3.401795334715450370e+00 1.315387845071411439e-02 4.654449297944994457e-02 0.000000000000000000e+00 1.618938886241737263e-02 1.011836803901085789e-03 4.148530895994451823e-02 2.023673607802171578e-03
1.617283950617284027e+00 3.006105352829609778e+00 1.992777827530400891e-02 4.085194546437322105e-02 0.000000000000000000e+00 1.195666696518240570e-02 5.978333482591202848e-03 3.786277872307761833e-02 2.989166741295601424e-03
1.641975308641975051e+00 2.746954335499039779e+00 5.888433730973290786e-03 2.846076303303756924e-02 0.000000000000000000e+00 2.060951805840651602e-02 2.944216865486645393e-03 4.416325298229967916e-02 1.962811243657763306e-03
1.666666666666666519e+00 2.335948930748356300e+00 1.063552907211585963e-02 2.803912209921454249e-02 0.000000000000000000e+00 1.063552907211585963e-02 0.000000000000000000e+00 3.190658721634757888e-02 3.867465117133040298e-03
1.691358024691357986e+00 2.066517880060786183e+00 7.622011544714748718e-03 2.191328319105490322e-02 0.000000000000000000e+00 1.143301731707212394e-02 4.763757215446718166e-03 2.381878607723358909e-02 3.811005772357374359e-03
1.716049382716049454e+00 1.853670465943872081e+00 6.573299524623659948e-03 2.065894136310292978e-02 0.000000000000000000e+00 1.032947068155146489e-02 1.878085578463902904e-03 2.535415530926268812e-02 5.634256735391708279e-03
1.740740740740740478e+00 1.664450013974665188e+00 5.554338200137926007e-03 1.758873763377009902e-02 0.000000000000000000e+00 5.554338200137926007e-03 9.257230333563210012e-04 2.221735280055170403e-02 9.257230333563210012e-04
1.765432098765431945e+00 1.410238700709831816e+00 3.651103432258464426e-03 1.551718958709847468e-02 0.000000000000000000e+00 4.563879290323080533e-03 9.127758580646161066e-04 1.551718958709847468e-02 3.651103432258464426e-03
1.790123456790123413e+00 1.277363715799294530e+00 6.301300923604694591e-03 1.080223015475090427e-02 0.000000000000000000e+00 4.500929231146210546e-03 9.001858462292421309e-04 1.260260184720938918e-02 9.001858462292421309e-04
1.814814814814814881e+00 1.162311391452672149e+00 4.439692098749703150e-03 1.598289155549893065e-02 0.000000000000000000e+00 1.775876839499881087e-03 1.775876839499881087e-03 9.767322617249345543e-03 8.879384197499405433e-04
1.839506172839505904e+00 1.010926829862687448e+00 3.504079132972920223e-03 8.760197832432300991e-03 0.000000000000000000e+00 2.628059349729689950e-03 8.760197832432300557e-04 1.401631653189168089e-02 0.000000000000000000e+00
1.864197530864197372e+00 8.756542915455775011e-01 1.728833744413775780e-03 1.123741933868954365e-02 0.000000000000000000e+00 2.593250616620663886e-03 0.000000000000000000e+00 1.037300246648265555e-02 0.000000000000000000e+00
1.888888888888888840e+00 7.370933517359441467e-01 1.706234610499870541e-03 6.824938441999482165e-03 0.000000000000000000e+00 2.559351915749805920e-03 1.706234610499870541e-03 8.531173052499353357e-03 0.000000000000000000e+00
1.913580246913580307e+00 6.214766929354325065e-01 4.210546700104556700e-03 6.736874720167290720e-03 0.000000000000000000e+00 4.210546700104556700e-03 0.000000000000000000e+00 1.094742142027184742e-02 0.000000000000000000e+00
1.938271604938271331e+00 5.869555737483332924e-01 3.325527330018885480e-03 5.819672827533049590e-03 0.000000000000000000e+00 1.662763665009442740e-03 0.000000000000000000e+00 1.662763665009442740e-03 8.313818325047213700e-04
1.962962962962962798e+00 5.253914876105261200e-01 2.462772598174341014e-03 9.851090392697364057e-03 0.000000000000000000e+00 3.283696797565788163e-03 8.209241993914470409e-04 9.030166193305917341e-03 8.209241993914470409e-04
1.987654320987654266e+00 4.580604065362152699e-01 8.107263832499385153e-04 4.053631916249692685e-03 0.000000000000000000e+00 1.621452766499877031e-03 0.000000000000000000e+00 5.675084682749569932e-03 8.107263832499385153e-04
2.049999999999999822e+00 3.256853591563417250e-01 5.822741820435191774e-04 3.881827880290127705e-03 0.000000000000000000e+00 1.358639758101544675e-03 5.822741820435191774e-04 5.046376244377166059e-03 3.881827880290127488e-04
2.150000000000000355e+00 2.052358510336182995e-01 9.253194365807858139e-04 2.035702760477728877e-03 0.000000000000000000e+00 7.402555492646286728e-04 1.850638873161571682e-04 1.665574985845414378e-03 0.000000000000000000e+00
2.250000000000000000e+00 1.174209802366876498e-01 1.768388256576621301e-04 7.073553026306485204e-04 0.000000000000000000e+00 5.305164769729863632e-04 3.536776513153242602e-04 2.652582384864931708e-03 1.768388256576621301e-04
2.349999999999999645e+00 7.365148962231321539e-02 3.386275384933940631e-04 5.079413077400911488e-04 0.000000000000000000e+00 3.386275384933940631e-04 0.000000000000000000e+00 1.015882615480182298e-03 1.693137692466970315e-04
2.450000000000000178e+00 3.897672075719881696e-02 0.000000000000000000e+00 6.496120126199802971e-04 0.000000000000000000e+00 3.248060063099901485e-04 0.000000000000000000e+00 3.248060063099901485e-04 0.000000000000000000e+00
2.549999999999999822e+00 2.683789236451566279e-02 1.560342579332305913e-04 1.560342579332305913e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.560342579332305913e-04 6.241370317329223653e-04 0.000000000000000000e+00
2.650000000000000355e+00 1.381344789099467514e-02 0.000000000000000000e+00 3.002923454564059578e-04 0.000000000000000000e+00 3.002923454564059578e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 8.102433466496519396e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00
2.849999999999999645e+00 3.909068777695671668e-03 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 1.888278985836044487e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00
3.049999999999999822e+00 9.131840997075953061e-04 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.010507575186636066e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 3.672806379043751495e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.224268793014583832e-04 0.000000000000000000e+00
3.350000000000000089e+00 2.375446911819320702e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 1.153296689071709114e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.090102349944487470e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 3.183098861837917854e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en3.32_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 19.27725 6.3878 1.9573 0.0001 8.66545 0.26215 2.2334 0.2191
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 4.337054489594042650e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.987627073732295457e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 9.859804818814025396e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.383184024276802688e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 8.883664060682561114e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.244356901437561049e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 7.727963109606571379e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.069399604476903534e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 6.531843256644275186e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.101163174592275595e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 5.441109048543660975e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.524567756644911753e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 4.736993184691087322e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.382200234220194801e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 3.865163975388362871e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.327587897455471477e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 3.229333372806102886e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.415678297486667958e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 2.773922685155421775e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.677709274769584624e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 2.267379398006293911e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.993277649104316396e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 1.904902364056991004e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.792485608439027445e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 1.541336785307124835e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.130199786516887883e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 1.265053066118435510e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.713430770255783742e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.130564177798838621e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.406678874863386142e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 9.286514791472024299e+00 1.007922722996243614e+01 0.000000000000000000e+00 1.173787454102068928e+01 1.314820229303375276e+00 1.146726989334323932e+01 1.028297661174310429e+00
5.308641975308641126e-01 0.000000000000000000e+00 7.521994800200706877e+00 8.848512850115035633e+00 0.000000000000000000e+00 1.000807782738568541e+01 1.156529466858946309e+00 1.022056355620491530e+01 9.713633317450468541e-01
5.555555555555555802e-01 0.000000000000000000e+00 6.807705472433463356e+00 8.524859984440540828e+00 0.000000000000000000e+00 8.736603699603575635e+00 1.139935343274968371e+00 9.545870775363667349e+00 8.904838432198862730e-01
5.802469135802468259e-01 0.000000000000000000e+00 5.623767427639625005e+00 7.292846056781064235e+00 0.000000000000000000e+00 7.440036019084718788e+00 9.192429721228226880e-01 8.556457997312437058e+00 8.164877154202715426e-01
6.049382716049382935e-01 0.000000000000000000e+00 4.904083892278899626e+00 6.632899995532025805e+00 0.000000000000000000e+00 6.086817867385815539e+00 8.923781118486862063e-01 7.378768268121972618e+00 7.405406420714470972e-01
6.296296296296295392e-01 0.000000000000000000e+00 4.197337141829700968e+00 5.914662277297828119e+00 0.000000000000000000e+00 5.231315315792627096e+00 7.294152959886979204e-01 6.587771831140029732e+00 6.423973308532041626e-01
6.543209876543210068e-01 0.000000000000000000e+00 3.504525407202103704e+00 5.366381491421914340e+00 0.000000000000000000e+00 4.497022764266367822e+00 7.683850506303979699e-01 6.132303769454138020e+00 6.107676043472394234e-01
6.790123456790122525e-01 0.000000000000000000e+00 2.828874939313870573e+00 4.577936038537296248e+00 0.000000000000000000e+00 3.873090520939796111e+00 6.383954351303953167e-01 5.249556514901243531e+00 5.197345735819947077e-01
7.037037037037037202e-01 0.000000000000000000e+00 2.425053291539155609e+00 4.099004147171943835e+00 0.000000000000000000e+00 3.318132407403433959e+00 5.175278979110946587e-01 4.719579635375070303e+00 4.419596650302710650e-01
7.283950617283949658e-01 0.000000000000000000e+00 2.119403659317026456e+00 3.637055966510638338e+00 0.000000000000000000e+00 2.873805170618807470e+00 5.066215427803748561e-01 4.141465188143500953e+00 4.137040545848475470e-01
7.530864197530864335e-01 0.000000000000000000e+00 1.773882617147320095e+00 3.205399469827123760e+00 0.000000000000000000e+00 2.263893617541453018e+00 4.707529261428352596e-01 3.646195391579051037e+00 3.851614850259560963e-01
7.777777777777776791e-01 0.000000000000000000e+00 1.584970079253636532e+00 2.915101832039041607e+00 0.000000000000000000e+00 1.974479066050608855e+00 3.936526994224718301e-01 3.263173692581016638e+00 3.128503032252276106e-01
8.024691358024691468e-01 0.000000000000000000e+00 1.417723462745967833e+00 2.486036327024799153e+00 0.000000000000000000e+00 1.823361054069885023e+00 3.494105984671365683e-01 2.857536101257099670e+00 3.253133158142306192e-01
8.271604938271603924e-01 0.000000000000000000e+00 1.248772738474287936e+00 2.121549941027300434e+00 0.000000000000000000e+00 1.537100921460550884e+00 2.707947123992605620e-01 2.446893228586124014e+00 2.435204248194789145e-01
8.518518518518518601e-01 0.000000000000000000e+00 1.049890666308674891e+00 1.933312181923361628e+00 0.000000000000000000e+00 1.324186425974905212e+00 2.421369464639826496e-01 2.213283026272341303e+00 2.515954209352319615e-01
8.765432098765431057e-01 0.000000000000000000e+00 9.651640499183290478e-01 1.676627835286697232e+00 0.000000000000000000e+00 1.143489598188953682e+00 2.132552948390974701e-01 1.926651284408397835e+00 1.948712176977959731e-01
9.012345679012345734e-01 0.000000000000000000e+00 8.278626957068552228e-01 1.441160545874136778e+00 0.000000000000000000e+00 1.017394975933478607e+00 2.074126840215879120e-01 1.777312137219468902e+00 1.537714726366944951e-01
9.259259259259258190e-01 5.099252756939935960e-01 7.222491106245984005e-01 1.287865884005308104e+00 0.000000000000000000e+00 8.458146211169996764e-01 2.071027570224752146e-01 1.479305407303394437e+00 1.479305407303394271e-01
9.506172839506172867e-01 4.504874850926780283e+01 6.255122558765688900e-01 1.079813840090445565e+00 0.000000000000000000e+00 7.746859103945582525e-01 1.915525336424181158e-01 1.315440408022269470e+00 1.305269477032406644e-01
9.753086419753085323e-01 4.317467937257446664e+01 5.039331525251697919e-01 1.001257345672960319e+00 1.652239844344818897e-03 6.410690596057897483e-01 1.520060656797233567e-01 1.178047009017855862e+00 9.913439066068914507e-02
1.000000000000000000e+00 3.920803906873499756e+01 4.673187016535756411e-01 8.879055331417936570e-01 0.000000000000000000e+00 5.543366667890690103e-01 1.079667345199640249e-01 1.023266812241450108e+00 9.668662792832599662e-02
1.024691358024691468e+00 3.648935864528079520e+01 4.167426643537219810e-01 7.532820234921994151e-01 0.000000000000000000e+00 4.985185833967165081e-01 1.053651264592429249e-01 8.303401010519442238e-01 8.492114669849429309e-02
1.049382716049382491e+00 3.463263825354353997e+01 3.163358967866788940e-01 6.894894061030040211e-01 0.000000000000000000e+00 4.161506215009222465e-01 9.827911356479344940e-02 7.831616862194477058e-01 9.827911356479344940e-02
1.074074074074073959e+00 3.202261116986156964e+01 3.285678338736733317e-01 6.466334995413388631e-01 0.000000000000000000e+00 3.975820820845818448e-01 7.501548718577016883e-02 6.211282338981769513e-01 7.801610667320096892e-02
1.098765432098765427e+00 2.941256108076943576e+01 2.302554021281875696e-01 5.749052078614619310e-01 0.000000000000000000e+00 2.903857937667588263e-01 6.159698655658520788e-02 6.262360299919496054e-01 7.332974590069667176e-02
1.123456790123456894e+00 2.680248950310731360e+01 2.323666541530228502e-01 4.217024464258563032e-01 0.000000000000000000e+00 2.840036884092501657e-01 6.311193075761115101e-02 5.307139631890027687e-01 5.880884456959220574e-02
1.148148148148147918e+00 2.488994505988474160e+01 1.908781170714066167e-01 3.747386563093056400e-01 0.000000000000000000e+00 2.329835840724522045e-01 5.754413823476228762e-02 4.533355280445907076e-01 4.070195143434406082e-02
1.172839506172839386e+00 2.267459176785864372e+01 1.717459838200527389e-01 3.558576784751492639e-01 0.000000000000000000e+00 2.473142167008759440e-01 5.495871482241687644e-02 4.176862326503682499e-01 3.160126102288970257e-02
1.197530864197530853e+00 2.064478795528978594e+01 1.399464181560512166e-01 2.920035840371453251e-01 0.000000000000000000e+00 1.803155772395275414e-01 3.633224317512868257e-02 3.364096590289692990e-01 4.171479771959218930e-02
1.222222222222222321e+00 1.870622559609683577e+01 1.081132294107654684e-01 2.518247172860512695e-01 0.000000000000000000e+00 1.489853039441036420e-01 3.427980444731588278e-02 3.111551480602518516e-01 3.691671248172479630e-02
1.246913580246913344e+00 1.670874165203174755e+01 1.033876813491019925e-01 2.300375910017519454e-01 0.000000000000000000e+00 1.434504078718790154e-01 3.489334245532192680e-02 2.507151272715723578e-01 3.230865042159437178e-02
1.271604938271604812e+00 1.500426272627536406e+01 8.997488628087423057e-02 1.913550398367888650e-01 0.000000000000000000e+00 1.064491612337103571e-01 3.168129798622332238e-02 2.078293147896249915e-01 2.027603071118292549e-02
1.296296296296296280e+00 1.339828040329068237e+01 6.961437210839470369e-02 2.063568887498843096e-01 0.000000000000000000e+00 9.199042028609301369e-02 2.859161711594782745e-02 2.100862301128340326e-01 1.118802408884914980e-02
1.320987654320987748e+00 1.206947308949410136e+01 6.587341285957969139e-02 1.427257278624226577e-01 0.000000000000000000e+00 1.024697533371239644e-01 1.707829222285399406e-02 1.744425562762943749e-01 1.585841420693585163e-02
1.345679012345678771e+00 1.088283395162437373e+01 5.987474665286297154e-02 1.293294527701840113e-01 0.000000000000000000e+00 8.621963518012266958e-02 1.676492906280162981e-02 1.556743412974437302e-01 1.436993919668711275e-02
1.370370370370370239e+00 9.758947198100806020e+00 6.232367773217769441e-02 1.234714370165784503e-01 0.000000000000000000e+00 5.644408549329300862e-02 1.646285826887712578e-02 1.481657244198941459e-01 1.646285826887712578e-02
1.395061728395061706e+00 8.730289121602552882e+00 2.772253756528992447e-02 1.016493044060630541e-01 1.155105731887080258e-03 4.620422927548320513e-02 1.039595158698372254e-02 1.270616305075788210e-01 6.930634391322481117e-03
1.419753086419753174e+00 7.681794626569885764e+00 3.632054196959756676e-02 1.055565750991429297e-01 0.000000000000000000e+00 4.426566052544703839e-02 7.945118555849468162e-03 1.157717275280922414e-01 1.248518630204916401e-02
1.444444444444444198e+00 7.030605336972875818e+00 3.793090787957438537e-02 9.817411451183959137e-02 0.000000000000000000e+00 4.797144231828525535e-02 6.693689625807244629e-03 9.259603982366688968e-02 7.809304563441785835e-03
1.469135802469135665e+00 6.670036714146243995e+00 2.851849277549783554e-02 6.690877151174491611e-02 0.000000000000000000e+00 2.961535788224775242e-02 8.774920853999333345e-03 5.813385065774558796e-02 8.774920853999333345e-03
1.493827160493827133e+00 5.350526120727857382e+00 2.049596699472364461e-02 5.717296056422911665e-02 0.000000000000000000e+00 3.128331804457819970e-02 6.472410629912730105e-03 7.011778182405457860e-02 5.393675524927274943e-03
1.518518518518518601e+00 4.776437330181210861e+00 1.697911514838910604e-02 6.579407120000778375e-02 0.000000000000000000e+00 2.865225681290661797e-02 5.305973483871595855e-03 6.261048710968483699e-02 3.183584090322957600e-03
1.543209876543209624e+00 4.234294183493147123e+00 1.148637139788523213e-02 5.534342582617429729e-02 0.000000000000000000e+00 3.028225186715197484e-02 5.221077908129650655e-03 4.594548559154092854e-02 4.176862326503720697e-03
1.567901234567901092e+00 3.739031777514862043e+00 1.747211110988253213e-02 3.494422221976506426e-02 0.000000000000000000e+00 1.541656862636693950e-02 2.055542483515592194e-03 5.549964705492098360e-02 2.055542483515592194e-03
1.592592592592592560e+00 4.205193757012912315e+00 1.416571525461520105e-02 3.440245133263691857e-02 0.000000000000000000e+00 1.922489927412062913e-02 6.071020823406514735e-03 3.339061452873583191e-02 3.035510411703257368e-03
1.617283950617284027e+00 2.905470072539324544e+00 1.195666696518240570e-02 3.487361198178201560e-02 0.000000000000000000e+00 2.192055610283441189e-02 1.992777827530400805e-03 4.184833437813841733e-02 2.989166741295601424e-03
1.641975308641975051e+00 2.585022407897274555e+00 1.766530119291987236e-02 3.140497989852421290e-02 0.000000000000000000e+00 1.962811243657763480e-02 1.962811243657763306e-03 2.551654616755092558e-02 2.944216865486645393e-03
1.666666666666666519e+00 2.254732163288562408e+00 1.450299418924890123e-02 2.030419186494845929e-02 0.000000000000000000e+00 1.450299418924890123e-02 2.900598837849780332e-03 2.803912209921454249e-02 1.933732558566520149e-03
1.691358024691357986e+00 2.079856400264036953e+00 3.811005772357374359e-03 1.905502886178687266e-02 0.000000000000000000e+00 1.048026587398277927e-02 1.905502886178687180e-03 2.667704040650162312e-02 1.905502886178687180e-03
1.716049382716049454e+00 1.819864925531521793e+00 5.634256735391708279e-03 1.408564183847927156e-02 0.000000000000000000e+00 1.032947068155146489e-02 1.878085578463902904e-03 2.159798415233488145e-02 3.756171156927805808e-03
1.740740740740740478e+00 1.573729156705745647e+00 9.257230333563210012e-04 1.944018370048274102e-02 0.000000000000000000e+00 9.257230333563210012e-03 1.851446066712642002e-03 1.110867640027585201e-02 9.257230333563210012e-04
1.765432098765431945e+00 1.384680976684022680e+00 5.476655148387696639e-03 1.186608615484001025e-02 0.000000000000000000e+00 5.476655148387696639e-03 9.127758580646161066e-04 1.642996544516309165e-02 9.127758580646161066e-04
1.790123456790123413e+00 1.251258326258646525e+00 6.301300923604694591e-03 1.080223015475090427e-02 0.000000000000000000e+00 6.301300923604694591e-03 9.001858462292421309e-04 1.440297353966787409e-02 0.000000000000000000e+00
1.814814814814814881e+00 1.091276317872676982e+00 3.551753678999762173e-03 1.154319945674922750e-02 0.000000000000000000e+00 4.439692098749703150e-03 8.879384197499405433e-04 1.687082997524887162e-02 8.879384197499405433e-04
1.839506172839505904e+00 9.461013659026884515e-01 1.752039566486460111e-03 1.401631653189168089e-02 0.000000000000000000e+00 1.752039566486460111e-03 8.760197832432300557e-04 8.760197832432300991e-03 1.752039566486460111e-03
1.864197530864197372e+00 8.626880384624741049e-01 4.322084361034439666e-03 9.508585594275767439e-03 0.000000000000000000e+00 1.728833744413775780e-03 8.644168722068878898e-04 1.037300246648265555e-02 8.644168722068878898e-04
1.888888888888888840e+00 8.292300207029371650e-01 1.706234610499870541e-03 1.279675957874902917e-02 0.000000000000000000e+00 3.412469220999741083e-03 8.531173052499352706e-04 5.971821136749547003e-03 0.000000000000000000e+00
1.913580246913580307e+00 6.484241918161016693e-01 1.684218680041822680e-03 7.578984060188201193e-03 0.000000000000000000e+00 2.526328020062734020e-03 0.000000000000000000e+00 9.263202740230024740e-03 1.684218680041822680e-03
1.938271604938271331e+00 5.354099001330405727e-01 8.313818325047213700e-04 1.662763665009442740e-03 0.000000000000000000e+00 3.325527330018885480e-03 0.000000000000000000e+00 4.156909162523606850e-03 0.000000000000000000e+00
1.962962962962962798e+00 4.900917470366938922e-01 1.641848398782894082e-03 5.746469395740128744e-03 0.000000000000000000e+00 2.462772598174341014e-03 8.209241993914470409e-04 5.746469395740128744e-03 0.000000000000000000e+00
1.987654320987654266e+00 4.613033120692149880e-01 0.000000000000000000e+00 4.864358299499630875e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.107263832499385153e-04 4.864358299499630875e-03 8.107263832499385153e-04
2.049999999999999822e+00 3.278203644905012815e-01 9.704569700725319261e-04 2.135005334159570389e-03 0.000000000000000000e+00 1.746822546130557532e-03 3.881827880290127488e-04 3.105462304232101990e-03 5.822741820435191774e-04
2.150000000000000355e+00 1.850638873161571663e-01 1.850638873161571682e-04 9.253194365807858139e-04 0.000000000000000000e+00 1.110383323896943063e-03 0.000000000000000000e+00 1.850638873161571628e-03 0.000000000000000000e+00
2.250000000000000000e+00 1.108779436873541524e-01 3.536776513153242602e-04 1.414710605261297041e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.591549430918958981e-03 1.768388256576621301e-04
2.349999999999999645e+00 6.281540839052460190e-02 1.693137692466970315e-04 1.185196384726879383e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.386275384933940631e-04 0.000000000000000000e+00
2.450000000000000178e+00 4.027594478243878146e-02 0.000000000000000000e+00 1.624030031549950743e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.496120126199802971e-04 0.000000000000000000e+00
2.549999999999999822e+00 2.215686462651874494e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.650000000000000355e+00 1.156125530007163019e-02 3.002923454564059578e-04 1.501461727282029789e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.750000000000000000e+00 7.379001906987901066e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00 1.446863119017235413e-04 0.000000000000000000e+00
2.849999999999999645e+00 4.327897575305921646e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 2.697541408337206410e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 1.435003585254792562e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.263134468983295082e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 9.794150344116670653e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 1.187723455909660351e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 2.306593378143418228e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.090102349944487470e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 1.061032953945972618e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en4.3_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 14.61185 10.29845 2.87555 0.0027 12.45745 0.62905 3.0853 0.5818
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 6.795707540876902897e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.547141857331295967e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.484392611419007721e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.852679414630920576e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.305008423137000193e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.602087756109576162e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.116005402862707712e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.380053740010616252e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 1.021476413368150276e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.178314845792623231e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 8.107588123052720164e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.006362766791985450e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 6.927008363764156229e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.454173651892072883e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 6.120147523909549392e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.036968804577111314e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 4.878323812123709757e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.055966940290725375e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.136353963423385949e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.984779123494450204e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.496437979766808724e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.655180431635577776e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 2.966917074915176400e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.534907065526854097e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.766798357172407208e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.205741835591590672e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.127236472028490155e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.548097684487858317e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.809973674818270695e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.180469395606700189e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.515067668584688398e+01 1.303040968169180402e+01 0.000000000000000000e+00 1.852209223749888167e+01 2.817471919935804259e+00 1.407780884740805227e+01 2.967100372180982770e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.561770106821333215e+01 1.210258001146094387e+01 0.000000000000000000e+00 1.587268394279640660e+01 2.637858547770143058e+00 1.287359965603357459e+01 2.313058933717892618e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.418102771824763586e+01 1.096136300823436649e+01 0.000000000000000000e+00 1.343267321808238890e+01 2.433602424955975785e+00 1.168071152002111468e+01 2.117437151630348513e+00
5.802469135802468259e-01 0.000000000000000000e+00 9.284076301530502562e+00 1.007001515685001536e+01 0.000000000000000000e+00 1.154191477988655912e+01 2.268947154756332907e+00 1.061989463866366812e+01 2.132865868852954261e+00
6.049382716049382935e-01 0.000000000000000000e+00 8.209878629007913986e+00 9.272740917448587084e+00 0.000000000000000000e+00 1.112142870736795608e+01 2.037818673326104335e+00 1.007987694100127918e+01 1.779428593178872919e+00
6.296296296296295392e-01 0.000000000000000000e+00 7.445154722916218937e+00 7.923753531161434438e+00 0.000000000000000000e+00 8.847679572747118470e+00 1.614951058838134834e+00 8.527760583278391593e+00 1.653341337574382175e+00
6.543209876543210068e-01 0.000000000000000000e+00 6.270219034951901804e+00 7.068157356760392140e+00 0.000000000000000000e+00 1.005550051834588210e+01 1.694387547543954486e+00 8.011399261861168242e+00 1.438259197333821904e+00
6.790123456790122525e-01 0.000000000000000000e+00 5.522476496462564555e+00 6.457524085463961505e+00 0.000000000000000000e+00 6.516854516238161921e+00 1.511739376126623791e+00 6.763669108258834939e+00 1.419183904118871409e+00
7.037037037037037202e-01 0.000000000000000000e+00 4.726449474727872690e+00 6.077517880778960269e+00 0.000000000000000000e+00 5.976760236937862736e+00 1.275500173170264206e+00 6.233234239442476010e+00 1.209091726093176833e+00
7.283950617283949658e-01 0.000000000000000000e+00 4.314026237649479789e+00 5.174619164031863505e+00 0.000000000000000000e+00 5.243201119604752769e+00 1.154831639001552945e+00 5.486556445831133111e+00 1.042003260478412852e+00
7.530864197530864335e-01 0.000000000000000000e+00 3.793840627505667751e+00 4.692550759232898550e+00 0.000000000000000000e+00 4.279572055843956946e+00 9.329467081739826195e-01 4.885131501745876292e+00 9.864413588720319925e-01
7.777777777777776791e-01 0.000000000000000000e+00 3.190658721634771933e+00 4.174790470190951730e+00 0.000000000000000000e+00 3.656826392003488468e+00 8.287425250999407300e-01 4.487640773416178952e+00 8.536048008529388831e-01
8.024691358024691468e-01 0.000000000000000000e+00 2.666765946921593855e+00 3.771224735179784293e+00 0.000000000000000000e+00 3.267189906356501083e+00 8.514373204026776110e-01 4.002157027270133227e+00 7.409914415768585894e-01
8.271604938271603924e-01 0.000000000000000000e+00 2.421567104404898529e+00 3.286551653363687375e+00 0.000000000000000000e+00 2.941726731819305218e+00 7.539392352411067311e-01 3.621635757915290466e+00 6.370494313277568210e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.058164044943852744e+00 2.871592849471294340e+00 0.000000000000000000e+00 2.521629294035069524e+00 6.393928742564541912e-01 3.255606913004017056e+00 5.523749091209604334e-01
8.765432098765431057e-01 0.000000000000000000e+00 1.917459245837747073e+00 2.627084623491985127e+00 0.000000000000000000e+00 2.228150149525742307e+00 5.699063913803467107e-01 2.739227494053924516e+00 4.798244133879692730e-01
9.012345679012345734e-01 0.000000000000000000e+00 1.607448301167306415e+00 2.276175403098977590e+00 0.000000000000000000e+00 2.031213871107964586e+00 5.149556292949769576e-01 2.451403360289629685e+00 4.738307005665586269e-01
9.259259259259258190e-01 2.523520988929319753e-01 1.394027801470610450e+00 2.044922180684104251e+00 0.000000000000000000e+00 1.759503255039684300e+00 4.455319814937281908e-01 2.232880985376770600e+00 3.898404838070121947e-01
9.506172839506172867e-01 2.778867861947044560e+01 1.274756684062817946e+00 1.846023974660117917e+00 1.695155164977151570e-03 1.527334803644413430e+00 3.949711534396763146e-01 1.971465456868427113e+00 3.831050672848362315e-01
9.753086419753085323e-01 2.752962028647337434e+01 1.085521577734546161e+00 1.658848803722198229e+00 6.608959377379275586e-03 1.267267960612476152e+00 3.387091680906879065e-01 1.777810072515025208e+00 2.726195743168951524e-01
1.000000000000000000e+00 2.554621854246253321e+01 9.845921610701197091e-01 1.434184980936835441e+00 4.834331396416299831e-03 1.163462422737522761e+00 3.674091861276387871e-01 1.555043265847243061e+00 2.691111144005073341e-01
1.024691358024691468e+00 2.444628195237210733e+01 9.435682966499365776e-01 1.265954131338664856e+00 4.717841483249682853e-03 1.017481146554181537e+00 2.862157166504807893e-01 1.427933355596904041e+00 2.421825294734837319e-01
1.049382716049382491e+00 2.301573990795506575e+01 7.693411858743987031e-01 1.133281028294024440e+00 3.071222298899795294e-03 8.906544666809406152e-01 2.318772835669345445e-01 1.237702586456617349e+00 2.257348389691349322e-01
1.074074074074073959e+00 2.152644420282860693e+01 6.766396944156468640e-01 9.752013334150121393e-01 6.001238974861613194e-03 7.366520841642629769e-01 2.475511077130415349e-01 1.114730139580544677e+00 2.205455323261642786e-01
1.098765432098765427e+00 2.039006914514771651e+01 5.866379672055733741e-01 9.254213932667920695e-01 2.933189836027867269e-03 6.878330165485347925e-01 1.803911749157138256e-01 9.444871272009731644e-01 1.994569088498949483e-01
1.123456790123456894e+00 1.891062943428057608e+01 5.048954460608892081e-01 7.630806173420257021e-01 4.303086188018941799e-03 5.909571698212680024e-01 1.678203613327387267e-01 8.276269101623098257e-01 1.649516372073927817e-01
1.148148148148147918e+00 1.754394458376899024e+01 4.350898256774709538e-01 7.424597347851037421e-01 0.000000000000000000e+00 4.996515417457408348e-01 1.614042901706747024e-01 7.522843437520143617e-01 1.277199165698382488e-01
1.172839506172839386e+00 1.644914334634936992e+01 3.558576784751492639e-01 6.677483850923650044e-01 4.121903611681266080e-03 4.589052687671809072e-01 1.360228191854817581e-01 6.663744172218046824e-01 1.250310762209984050e-01
1.197530864197530853e+00 1.575608279028080538e+01 3.310271044845057853e-01 5.073057658156856498e-01 5.382554544463508464e-03 3.861982885652567310e-01 1.036141749809225410e-01 6.041917476160287848e-01 1.224531158865448249e-01
1.222222222222222321e+00 1.401648465690058210e+01 3.203843261806830212e-01 4.970571644860802829e-01 3.955362051613371156e-03 3.770778489204746897e-01 1.015209593247431846e-01 5.682536814151208926e-01 1.120685914623788387e-01
1.246913580246913344e+00 1.271539245992268263e+01 2.778543936257116265e-01 4.626598740372314111e-01 3.877038050591324718e-03 3.140400820978972996e-01 8.529483711300914206e-02 4.755833342058691793e-01 7.624841499496272379e-02
1.271604938271604812e+00 1.160169132255498070e+01 2.116310705479717835e-01 3.814428277541287993e-01 2.534503838897865687e-03 2.876661857149077628e-01 8.110412284473170197e-02 4.181931334181478443e-01 7.983687092528277129e-02
1.296296296296296280e+00 1.103263486539291094e+01 2.163017990510835709e-01 3.518012019049232553e-01 0.000000000000000000e+00 2.424071885917315761e-01 5.594012044424574726e-02 3.555305432678729782e-01 5.096766529364613052e-02
1.320987654320987748e+00 9.904189611239399227e+00 2.110388967538386340e-01 3.354664543774891761e-01 0.000000000000000000e+00 2.122587747697567695e-01 7.075292492325226112e-02 3.342465763615710128e-01 7.441255897100668149e-02
1.345679012345678771e+00 9.221908479473954756e+00 1.616618159627300211e-01 2.454864612767381771e-01 1.197494933057259396e-03 2.095616132850203761e-01 6.466472638509200566e-02 3.101511876618301966e-01 4.789979732229037585e-02
1.370370370370370239e+00 8.138531577064185285e+00 1.516934797632249476e-01 2.234245050776181574e-01 2.351836895553875359e-03 1.540453166587788247e-01 5.291633014996219297e-02 2.551743031675954843e-01 5.409224859773913152e-02
1.395061728395061706e+00 7.393831789809200750e+00 1.247514190438046566e-01 2.067639260077873686e-01 2.310211463774160517e-03 1.524739566090945742e-01 5.197975793491860924e-02 2.310211463774160534e-01 5.660018086246693114e-02
1.419753086419753174e+00 6.832801958030542799e+00 1.123666767184424709e-01 2.201932856906852476e-01 1.135016936549923961e-03 1.384720662590907259e-01 3.859057584269741381e-02 1.872777945307374514e-01 3.064545728684794912e-02
1.444444444444444198e+00 5.926146548714680939e+00 1.070990340129159141e-01 1.651110107699120255e-01 1.115614937634540772e-03 1.093302638881849947e-01 3.012160331613259953e-02 1.740359302709883482e-01 3.793090787957438537e-02
1.469135802469135665e+00 5.526006407806081100e+00 8.007115279274391872e-02 1.678203613327372556e-01 0.000000000000000000e+00 9.652412939399267200e-02 2.961535788224775242e-02 1.744015519732367570e-01 2.632476256199800177e-02
1.493827160493827133e+00 4.926583224468573441e+00 7.335398713901095102e-02 1.391568285431236951e-01 1.078735104985455162e-03 8.629880839883639909e-02 2.265343720469455494e-02 1.607315306428327983e-01 3.020458293959274107e-02
1.518518518518518601e+00 4.476119230994078713e+00 7.003884998710506460e-02 1.188538060387237527e-01 0.000000000000000000e+00 8.277318634839689326e-02 2.652986741935798101e-02 1.294657530064669271e-01 2.652986741935798101e-02
1.543209876543209624e+00 4.129872625330554214e+00 7.831616862194476503e-02 1.023331269993411619e-01 1.044215581625930174e-03 5.638764140780022638e-02 2.819382070390011319e-02 1.211290074686078994e-01 2.819382070390011319e-02
1.567901234567901092e+00 3.579727235042403422e+00 4.419416339558522588e-02 9.661049672523282228e-02 2.055542483515592194e-03 6.577735947249895021e-02 2.466650980218710459e-02 1.130548365933575633e-01 1.952765359339812476e-02
1.592592592592592560e+00 3.225735730836661208e+00 3.844979854824125826e-02 8.499429152769120976e-02 0.000000000000000000e+00 5.463918741065863088e-02 1.315387845071411439e-02 8.600612833159229642e-02 1.517755205851628597e-02
1.617283950617284027e+00 2.821773403783047751e+00 3.786277872307761833e-02 7.871472418745083244e-02 0.000000000000000000e+00 4.683027894696441956e-02 1.594222262024320644e-02 9.465694680769404235e-02 2.192055610283441189e-02
1.641975308641975051e+00 2.651757990181638380e+00 3.336779114218198228e-02 6.477277104070619518e-02 0.000000000000000000e+00 4.318184736047079447e-02 1.668389557109099114e-02 6.967979914985060474e-02 1.275827308377546279e-02
1.666666666666666519e+00 2.377524180757536243e+00 3.287345349563083885e-02 6.381317443269515777e-02 9.668662792832600746e-04 2.900598837849780245e-02 1.160239535139912133e-02 5.994570931556212484e-02 1.063552907211585963e-02
1.691358024691357986e+00 2.119871960873789707e+00 1.810227741869752799e-02 5.621233514227127331e-02 0.000000000000000000e+00 3.144079762194833955e-02 1.143301731707212394e-02 4.763757215446717819e-02 1.048026587398277927e-02
1.716049382716049454e+00 2.004856355010216085e+00 3.286649762311830147e-02 3.662266878004610815e-02 0.000000000000000000e+00 2.629319809849463979e-02 1.408564183847927156e-02 5.446448177545318292e-02 8.451385103087563286e-03
1.740740740740740478e+00 1.700553212275561554e+00 1.851446066712642002e-02 5.184048986795397607e-02 0.000000000000000000e+00 2.869741403404595104e-02 9.257230333563210012e-03 4.721187470117237106e-02 6.480061233494247008e-03
1.765432098765431945e+00 1.513382372671133513e+00 1.916829301935693911e-02 4.563879290323080706e-02 0.000000000000000000e+00 2.281939645161540353e-02 5.476655148387696639e-03 3.377270674839079334e-02 3.651103432258464426e-03
1.790123456790123413e+00 1.336775981650424550e+00 1.350278769343863164e-02 2.700557538687726328e-02 0.000000000000000000e+00 2.160446030950180854e-02 4.500929231146210546e-03 3.150650461802347035e-02 9.001858462292421093e-03
1.814814814814814881e+00 1.220915327156168351e+00 1.331907629624910772e-02 3.374165995049774325e-02 0.000000000000000000e+00 1.775876839499881260e-02 8.879384197499406300e-03 1.420701471599904869e-02 8.879384197499406300e-03
1.839506172839505904e+00 1.119553282984848019e+00 1.138825718216199094e-02 2.628059349729689950e-02 8.760197832432300557e-04 1.489233631513491030e-02 5.256118699459379900e-03 3.153671219675627940e-02 7.884178049189069851e-03
1.864197530864197372e+00 9.984014873989555117e-01 9.508585594275767439e-03 2.420367242179286005e-02 0.000000000000000000e+00 1.037300246648265555e-02 2.593250616620663886e-03 2.679692303841352610e-02 2.593250616620663886e-03
1.888888888888888840e+00 8.479986014184356380e-01 1.450299418924889949e-02 2.815287107324786556e-02 0.000000000000000000e+00 1.535611149449883465e-02 5.971821136749547003e-03 2.132793263124838079e-02 6.824938441999482165e-03
1.913580246913580307e+00 7.781090301793219810e-01 5.052656040125468040e-03 1.600007746039731546e-02 0.000000000000000000e+00 1.515796812037640239e-02 7.578984060188201193e-03 2.273695218056460618e-02 4.210546700104556700e-03
1.938271604938271331e+00 7.025176484664895638e-01 8.313818325047213700e-03 2.327869131013219836e-02 0.000000000000000000e+00 8.313818325047213700e-03 7.482436492542492330e-03 1.413349115258026416e-02 4.156909162523606850e-03
1.962962962962962798e+00 6.394999513259371771e-01 9.030166193305917341e-03 1.723940818722038623e-02 0.000000000000000000e+00 9.030166193305917341e-03 1.641848398782894082e-03 9.851090392697364057e-03 4.104620996957235313e-03
1.987654320987654266e+00 5.634548363587073005e-01 4.864358299499630875e-03 1.540380128174883081e-02 0.000000000000000000e+00 5.675084682749569932e-03 2.432179149749815437e-03 1.540380128174883081e-02 1.621452766499877031e-03
2.049999999999999822e+00 4.126383036748405564e-01 4.658193456348153419e-03 9.704569700725319478e-03 3.881827880290127488e-04 3.687736486275621384e-03 2.717279516203089350e-03 1.261594061094291515e-02 1.552731152116050995e-03
2.150000000000000355e+00 2.735244254532802621e-01 2.775958309742357442e-03 4.256469408271615004e-03 0.000000000000000000e+00 2.590894422426200192e-03 2.405830535110042943e-03 7.772683267278601010e-03 1.110383323896943063e-03
2.250000000000000000e+00 1.584475877892652651e-01 1.945227082234283296e-03 1.945227082234283296e-03 1.768388256576621301e-04 1.237871779603634884e-03 5.305164769729863632e-04 5.482003595387525789e-03 1.237871779603634884e-03
2.349999999999999645e+00 1.026041441634984036e-01 1.185196384726879383e-03 2.031765230960364595e-03 1.693137692466970315e-04 6.772550769867881262e-04 5.079413077400911488e-04 3.047647846440546676e-03 5.079413077400911488e-04
2.450000000000000178e+00 6.739724630932296401e-02 6.496120126199802971e-04 1.786433034704945763e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.136821022084965466e-03 1.461627028394955723e-03 4.872090094649852228e-04
2.549999999999999822e+00 4.041287280470672039e-02 1.560342579332305913e-04 1.560342579332305913e-04 0.000000000000000000e+00 6.241370317329223653e-04 1.560342579332305913e-04 1.092239805532614193e-03 0.000000000000000000e+00
2.650000000000000355e+00 2.087031800922021368e-02 0.000000000000000000e+00 1.051023209097420906e-03 0.000000000000000000e+00 1.501461727282029789e-04 0.000000000000000000e+00 1.501461727282029897e-03 0.000000000000000000e+00
2.750000000000000000e+00 1.620486693299303879e-02 0.000000000000000000e+00 4.340589357051706509e-04 0.000000000000000000e+00 1.446863119017235413e-04 1.446863119017235413e-04 2.893726238034470826e-04 2.893726238034470826e-04
2.849999999999999645e+00 1.019150074184942828e-02 5.584383968136673966e-04 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 5.125328675840692613e-03 0.000000000000000000e+00 2.697541408337206410e-04 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 3.522281527443581802e-03 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.304548713867993411e-04
3.150000000000000355e+00 3.157836172458237597e-03 1.263134468983295082e-04 2.526268937966590165e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 2.081256948124792731e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.224268793014583832e-04
3.350000000000000089e+00 1.068951110318694343e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 6.919780134430255497e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 4.483237833574513177e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.090102349944487470e-04 0.000000000000000000e+00 1.090102349944487470e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 2.122065907891945236e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.007309766404404418e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en4.3_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 14.97195 10.2904 2.92695 0.00285 12.34325 0.6426 3.16175 0.57035
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 6.760109282412383891e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.236250400074486322e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.464110731852811682e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.822557811314788125e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.287082722319088646e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.582595731919225557e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.122531750247869695e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.382587498407208670e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 9.555946539747777990e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.193222397188203843e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 8.145503093576041920e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.916318684083340429e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 6.887850279453184044e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.450768601082423004e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 5.800095448141203036e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.960741067118419778e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 4.936819222020347553e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.930757757123542717e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.442417151141329157e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.078398451502291522e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.498543253116860541e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.207178262744454855e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 3.011612666098407232e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.803871685036561701e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.846233328203236468e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.005849138537485032e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.272932767708053348e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.737538146424723706e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.842438069503435827e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.306310760571875917e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.560592921076306538e+01 1.341243977253055775e+01 0.000000000000000000e+00 1.857302958294404860e+01 2.842940592658387722e+00 1.470179132911134978e+01 2.562785192709968740e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.349891480084444773e+01 1.196294653252259188e+01 0.000000000000000000e+00 1.597285578638261505e+01 2.671249162298878765e+00 1.272789515627181700e+01 2.352520569070035261e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.159369355488562015e+01 1.103097738034276176e+01 0.000000000000000000e+00 1.360670914835337619e+01 2.352385657496181892e+00 1.195916900845469399e+01 2.221858709792940978e+00
5.802469135802468259e-01 0.000000000000000000e+00 1.008390100235035902e+01 1.041716129435863358e+01 0.000000000000000000e+00 1.144749103048421546e+01 2.321713367657642912e+00 1.106146452557463000e+01 2.010670428449920166e+00
6.049382716049382935e-01 0.000000000000000000e+00 8.649408146784132612e+00 9.331344853152083729e+00 0.000000000000000000e+00 9.786857262483801279e+00 2.051137749622353290e+00 9.770874370928302355e+00 1.736807549030875863e+00
6.296296296296295392e-01 0.000000000000000000e+00 7.631987412765955270e+00 8.379318172164902379e+00 0.000000000000000000e+00 8.914222722556614187e+00 1.840174027424118730e+00 9.039630966428354952e+00 1.666138097153131215e+00
6.543209876543210068e-01 0.000000000000000000e+00 6.536198475554731324e+00 7.516381969628123549e+00 0.000000000000000000e+00 7.523770287422647307e+00 1.662371503767688052e+00 8.117298483582665369e+00 1.517067920475401177e+00
6.790123456790122525e-01 0.000000000000000000e+00 5.380083462604483557e+00 6.571438512550425770e+00 0.000000000000000000e+00 6.865717449190460009e+00 1.483260769355007724e+00 7.046081958744029095e+00 1.338494518265958888e+00
7.037037037037037202e-01 0.000000000000000000e+00 5.021852566898364678e+00 5.974470290486928015e+00 0.000000000000000000e+00 5.635558215748689648e+00 1.389997495716966514e+00 6.432459580673738131e+00 1.108334082252078634e+00
7.283950617283949658e-01 0.000000000000000000e+00 4.322875522239529644e+00 5.409125205668193992e+00 0.000000000000000000e+00 5.010907399115934524e+00 1.121646821788864656e+00 5.698939275992338516e+00 1.042003260478412852e+00
7.530864197530864335e-01 0.000000000000000000e+00 3.644055605551129062e+00 4.711808833484196768e+00 0.000000000000000000e+00 4.407959217519275441e+00 1.106269376435662810e+00 5.077712244258854923e+00 9.115488478947627593e-01
7.777777777777776791e-01 0.000000000000000000e+00 3.188586865322021957e+00 4.236946159573446558e+00 0.000000000000000000e+00 3.822574897023476748e+00 9.468383349266822346e-01 4.541509037547674765e+00 8.266706687871908654e-01
8.024691358024691468e-01 0.000000000000000000e+00 4.634710696908914684e+00 3.773232842067526516e+00 0.000000000000000000e+00 3.305343937223602424e+00 8.333643584129981630e-01 4.130675868085631919e+00 7.530400829033115917e-01
8.271604938271603924e-01 0.000000000000000000e+00 2.361174039049667606e+00 3.385907986690035010e+00 0.000000000000000000e+00 2.945623058616416934e+00 7.909543398136674730e-01 3.469679012827935782e+00 6.838053528930968517e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.094106247934599985e+00 2.856459290317295618e+00 0.000000000000000000e+00 2.585946920439564867e+00 7.037105006609496449e-01 3.282090641523514929e+00 6.015589763714569438e-01
8.765432098765431057e-01 0.000000000000000000e+00 2.013056446972514735e+00 2.678560039487629219e+00 0.000000000000000000e+00 2.338454612373551456e+00 6.213818073759909133e-01 2.930421896323459841e+00 5.570375373814355768e-01
9.012345679012345734e-01 0.000000000000000000e+00 1.577051614715866856e+00 2.349485058658332015e+00 0.000000000000000000e+00 1.999029144277028491e+00 4.952871851205160048e-01 2.603386792546827699e+00 4.273416506996509656e-01
9.259259259259258190e-01 3.602543756609442593e-01 1.517593311963011615e+00 2.067546851619332493e+00 0.000000000000000000e+00 1.665523852693351126e+00 4.107247954395306655e-01 2.269428530733677896e+00 4.159458733476603109e-01
9.506172839506172867e-01 2.829892032412856651e+01 1.288317925382635121e+00 1.901964095104363928e+00 1.695155164977151570e-03 1.537505734634276422e+00 3.983614637696306082e-01 2.017234646322810132e+00 3.458116536553388909e-01
9.753086419753085323e-01 2.757588300211502741e+01 1.102043976177994322e+00 1.591106970104060769e+00 1.156567891041373336e-02 1.310226196565441370e+00 3.321002087133086422e-01 1.756330954538542599e+00 2.940986922933777614e-01
1.000000000000000000e+00 2.599097703093283229e+01 9.298030719107349684e-01 1.439019312333251754e+00 3.222887597610866409e-03 1.160239535139911959e+00 2.900598837849779899e-01 1.663010000367207031e+00 2.981171027790051609e-01
1.024691358024691468e+00 2.510677976002706302e+01 8.444936255016932680e-01 1.273817200477414424e+00 3.145227655499788569e-03 9.577218210996856218e-01 2.846431028227308646e-01 1.449949949185402653e+00 2.783526475117312771e-01
1.049382716049382491e+00 2.362077070083832453e+01 7.248084625403516945e-01 1.119460527948975326e+00 1.535611149449897647e-03 8.722271328875418339e-01 2.549114508086829933e-01 1.214668419214868900e+00 2.149855609229856523e-01
1.074074074074073959e+00 2.238912230546496218e+01 6.271294728730385515e-01 1.074221776500228653e+00 1.500309743715403299e-03 7.966644739128790897e-01 1.935399569392870223e-01 1.101227351887106076e+00 1.920396471955716222e-01
1.098765432098765427e+00 2.069072110334057513e+01 5.514396891732390449e-01 9.562198865450847185e-01 5.866379672055734538e-03 6.936993962205905140e-01 2.141228580300343076e-01 1.019283468019683836e+00 1.657252257355744940e-01
1.123456790123456894e+00 1.983722732676732292e+01 5.091985322489080978e-01 7.946365827208312638e-01 1.434362062672980527e-03 5.708761009438462208e-01 1.835983440221415075e-01 9.036480994839777292e-01 1.735578095834306445e-01
1.148148148148147918e+00 1.827517619402048155e+01 4.421074035109785472e-01 7.929862951863584364e-01 1.403515566701519189e-03 5.473710710135925028e-01 1.614042901706747024e-01 7.747405928192386826e-01 1.319304632699428159e-01
1.172839506172839386e+00 1.684484609307077463e+01 3.984506824625223542e-01 6.402690276811565662e-01 5.495871482241687818e-03 4.685230438611038828e-01 1.387707549266026241e-01 6.471388670339587312e-01 1.222831404798775529e-01
1.197530864197530853e+00 1.550579400396325269e+01 3.552485999345915690e-01 5.826615294381748411e-01 0.000000000000000000e+00 4.023459521986472720e-01 1.345638636115877029e-01 6.163024953410717321e-01 1.022685363448066626e-01
1.222222222222222321e+00 1.439488095983826099e+01 2.821491596817538028e-01 5.194708827785560201e-01 3.955362051613371156e-03 3.480718605419766409e-01 1.015209593247431846e-01 5.221077908129649892e-01 9.097332718710753052e-02
1.246913580246913344e+00 1.421322149346779717e+01 2.752697015919840506e-01 4.445670298011386024e-01 0.000000000000000000e+00 3.140400820978972996e-01 1.020953353322382184e-01 5.001379085262809276e-01 9.821829728164689632e-02
1.271604938271604812e+00 1.229107636673519899e+01 2.420451166147461752e-01 3.979171027069648980e-01 2.534503838897865687e-03 2.534503838897865791e-01 9.757839779756782850e-02 4.372019122098818045e-01 7.856961900583384062e-02
1.296296296296296280e+00 1.114948756143200193e+01 2.250035955646328967e-01 3.455856329666737170e-01 0.000000000000000000e+00 2.473796437423312067e-01 6.961437210839470369e-02 3.866083879591206141e-01 5.718323423189565491e-02
1.320987654320987748e+00 9.810259004013701656e+00 1.732226782603762116e-01 3.232676742183077656e-01 1.219878015918142433e-03 2.354364570722014827e-01 7.319268095508854599e-02 3.562043806480975627e-01 6.953304690733411175e-02
1.345679012345678771e+00 9.261425812264844737e+00 1.556743412974437302e-01 2.550664207411962314e-01 2.394989866114518792e-03 2.227340575486502494e-01 5.867725171980570781e-02 3.388910660552044152e-01 5.268977705451940996e-02
1.370370370370370239e+00 8.325502610260718583e+00 1.469898059721172212e-01 2.492947109287107776e-01 0.000000000000000000e+00 1.634526642409943331e-01 5.526816704551607007e-02 2.822204274664650292e-01 4.468490101552363009e-02
1.395061728395061706e+00 7.639869310701148386e+00 1.235963133119175883e-01 2.125394546672227658e-01 4.620422927548321033e-03 1.409228992902237798e-01 4.504912354359612986e-02 2.367966750368514506e-01 5.313486366680569145e-02
1.419753086419753174e+00 6.967868973479983019e+00 1.327969815763410943e-01 1.986279638962366867e-01 1.135016936549923961e-03 1.305269477032412473e-01 4.086060971579726087e-02 2.258683703734348791e-01 2.383535566754840448e-02
1.444444444444444198e+00 6.190547288934066472e+00 9.482726969893597035e-02 1.885389244602374004e-01 0.000000000000000000e+00 1.193707983268958578e-01 3.012160331613259953e-02 1.874233095226028600e-01 3.123721825376714334e-02
1.469135802469135665e+00 5.567687281862577109e+00 6.910250172524474988e-02 1.678203613327372556e-01 3.290595320249750221e-03 9.542726428724275511e-02 3.839027873624708403e-02 1.722078217597369232e-01 1.974357192149850046e-02
1.493827160493827133e+00 5.150960126305547782e+00 6.472410629912730973e-02 1.283694774932691574e-01 2.157470209970910324e-03 1.014010998686327714e-01 2.265343720469455494e-02 1.661252061677600811e-01 2.588964251965092042e-02
1.518518518518518601e+00 4.534484939316666186e+00 9.762991210323736235e-02 1.337105317935642079e-01 1.061194696774319128e-03 6.473287650323346354e-02 2.122389393548638342e-02 1.305269477032412473e-01 2.228508863226070363e-02
1.543209876543209624e+00 4.169552817432339076e+00 8.875832443820406981e-02 1.221732230502338284e-01 1.044215581625930174e-03 6.369715047918174389e-02 2.401695837739639336e-02 1.085984204890967364e-01 1.879588046926674444e-02
1.567901234567901092e+00 3.703059784053339243e+00 5.241633332964759640e-02 8.941609803292825676e-02 0.000000000000000000e+00 5.447187581316318555e-02 1.849988235164032671e-02 1.140826078351153544e-01 1.747211110988253213e-02
1.592592592592592560e+00 3.257102671757595047e+00 4.148530895994451823e-02 6.880490266527383714e-02 0.000000000000000000e+00 5.059184019505429120e-02 1.922489927412062913e-02 1.052310276057129151e-01 2.226040968582388563e-02
1.617283950617284027e+00 2.915433961676976438e+00 3.487361198178201560e-02 6.775444613603362476e-02 9.963889137652004024e-04 4.583389003319922328e-02 1.494583370647800669e-02 8.369666875627683467e-02 1.992777827530400891e-02
1.641975308641975051e+00 2.648813773316151643e+00 3.729341362949750716e-02 6.869839352802172006e-02 9.814056218288816531e-04 5.103309233510185117e-02 1.570248994926210645e-02 8.047526098996830857e-02 1.766530119291987236e-02
1.666666666666666519e+00 2.357219988892587992e+00 2.417165698208150262e-02 6.284630815341189780e-02 1.933732558566520149e-03 2.900598837849780245e-02 1.256926163068238129e-02 8.121676745979383716e-02 1.063552907211585963e-02
1.691358024691357986e+00 2.167509533028256552e+00 2.191328319105490322e-02 3.906280916666309000e-02 9.527514430893435898e-04 2.572428896341227844e-02 1.048026587398277927e-02 5.811783802844996266e-02 1.524402308942949744e-02
1.716049382716049454e+00 1.990770713171736928e+00 2.535415530926268812e-02 4.883022504006147291e-02 9.390427892319514521e-04 2.535415530926268812e-02 1.032947068155146489e-02 5.822065293238098960e-02 3.756171156927805808e-03
1.740740740740740478e+00 1.761650932477078824e+00 1.573729156705745702e-02 3.610319830089651905e-02 2.777169100068963004e-03 2.036590673383906203e-02 1.110867640027585201e-02 2.684596796733330903e-02 4.628615166781605006e-03
1.765432098765431945e+00 1.512469596813068806e+00 2.099384473548616958e-02 3.377270674839079334e-02 1.825551716129232213e-03 1.734274130322770516e-02 3.651103432258464426e-03 3.924936189677849518e-02 6.389431006452312746e-03
1.790123456790123413e+00 1.398888805040242156e+00 1.080223015475090427e-02 3.420706215671119599e-02 0.000000000000000000e+00 2.610538954064801909e-02 5.401115077375452135e-03 3.510724800294044018e-02 3.600743384916968524e-03
1.814814814814814881e+00 1.218251511896918382e+00 1.509495313574898967e-02 2.575021417274827792e-02 0.000000000000000000e+00 2.308639891349845499e-02 3.551753678999762173e-03 3.107784469124792032e-02 4.439692098749703150e-03
1.839506172839505904e+00 1.105536966452956182e+00 8.760197832432300991e-03 2.540457371405367010e-02 0.000000000000000000e+00 1.752039566486460198e-02 3.504079132972920223e-03 2.190049458108074901e-02 5.256118699459379900e-03
1.864197530864197372e+00 1.043351164753713700e+00 1.210183621089643002e-02 1.901717118855153488e-02 8.644168722068878898e-04 1.383066995531020624e-02 5.186501233241327773e-03 2.679692303841352610e-02 4.322084361034439666e-03
1.888888888888888840e+00 9.119823993121808359e-01 8.531173052499353357e-03 1.450299418924889949e-02 0.000000000000000000e+00 9.384290357749288519e-03 2.559351915749805920e-03 2.303416724174825458e-02 3.412469220999741083e-03
1.913580246913580307e+00 8.092670757600957110e-01 5.894765380146379380e-03 2.694749888066916288e-02 8.421093400209113400e-04 1.094742142027184742e-02 4.210546700104556700e-03 1.431585878035549278e-02 1.684218680041822680e-03
1.938271604938271331e+00 6.809017208213667960e-01 4.988290995028328220e-03 1.330210932007554192e-02 0.000000000000000000e+00 4.988290995028328220e-03 4.156909162523606850e-03 1.662763665009442740e-02 5.819672827533049590e-03
1.962962962962962798e+00 6.263651641356741129e-01 6.567393595131576327e-03 1.477663558904604608e-02 0.000000000000000000e+00 7.388317794523023042e-03 4.104620996957235313e-03 1.888125658600327966e-02 4.104620996957235313e-03
1.987654320987654266e+00 5.845337223232056623e-01 8.917990215749323560e-03 1.297162213199901624e-02 0.000000000000000000e+00 4.053631916249692685e-03 8.107263832499385153e-04 1.702525404824870719e-02 0.000000000000000000e+00
2.049999999999999822e+00 4.108914811287099900e-01 4.464102062333647099e-03 7.957747154594761729e-03 0.000000000000000000e+00 6.016833214449697660e-03 1.358639758101544675e-03 1.125730085284137004e-02 1.746822546130557532e-03
2.150000000000000355e+00 2.751900004391257260e-01 2.961022197058514691e-03 6.292172168749343882e-03 0.000000000000000000e+00 3.701277746323143256e-03 1.110383323896943063e-03 6.662299943381657513e-03 3.701277746323143364e-04
2.250000000000000000e+00 1.702957891083286268e-01 1.061032953945972726e-03 4.774648292756877160e-03 0.000000000000000000e+00 2.122065907891945453e-03 8.841941282883105692e-04 5.482003595387525789e-03 7.073553026306485204e-04
2.349999999999999645e+00 9.430776947041025204e-02 1.354510153973576252e-03 1.862451461713667510e-03 0.000000000000000000e+00 5.079413077400911488e-04 1.693137692466970315e-04 3.216961615687243762e-03 0.000000000000000000e+00
2.450000000000000178e+00 6.528600726830802170e-02 6.496120126199802971e-04 1.136821022084965466e-03 0.000000000000000000e+00 1.461627028394955723e-03 1.624030031549950743e-04 1.461627028394955723e-03 1.624030031549950743e-04
2.549999999999999822e+00 4.322148944750487526e-02 3.120685158664611826e-04 4.681027737996917740e-04 0.000000000000000000e+00 3.120685158664611826e-04 3.120685158664611826e-04 1.560342579332306022e-03 1.560342579332305913e-04
2.650000000000000355e+00 2.582514170925091432e-02 7.507308636410149486e-04 4.504385181846089366e-04 0.000000000000000000e+00 3.002923454564059578e-04 1.501461727282029789e-04 6.005846909128119155e-04 1.501461727282029789e-04
2.750000000000000000e+00 1.432394487827063148e-02 2.893726238034470826e-04 4.340589357051706509e-04 0.000000000000000000e+00 2.893726238034470826e-04 2.893726238034470826e-04 4.340589357051706509e-04 0.000000000000000000e+00
2.849999999999999645e+00 1.033111034105284667e-02 0.000000000000000000e+00 4.188287976102505203e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00
2.950000000000000178e+00 7.687993013761038053e-03 1.348770704168603205e-04 1.348770704168603205e-04 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00 2.697541408337206410e-04 0.000000000000000000e+00
3.049999999999999822e+00 2.348187684962387868e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 1.894701703474942515e-03 1.263134468983295082e-04 3.789403406949884705e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.526268937966590165e-04 0.000000000000000000e+00
3.250000000000000000e+00 1.713976310220417364e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 9.501787647277282808e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.187723455909660351e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 4.613186756286836456e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 1.120809458393628348e-03 1.120809458393628294e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.120809458393628294e-04 0.000000000000000000e+00
3.650000000000000355e+00 3.270307049833462410e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 3.183098861837917854e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en4.3_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321 311 -311
# ntot 15.8277 10.6413 3.1549 0.002 13.02485 0.6911 3.37015 0.6178
1.234567901234567833e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.703703703703703498e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
6.172839506172839164e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.641975308641974829e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.111111111111111049e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.358024691358024616e-01 0.000000000000000000e+00 7.057948044898869000e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.511543598866776961e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.604938271604938183e-01 0.000000000000000000e+00 1.493529497758234470e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.846956310000855410e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.851851851851851749e-01 0.000000000000000000e+00 1.314145309476227226e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.628106127685088609e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.098765432098765316e-01 0.000000000000000000e+00 1.145642698047090562e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.429423638465430315e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.345679012345678882e-01 0.000000000000000000e+00 9.857532487335791416e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.232861370253872195e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.592592592592592449e-01 0.000000000000000000e+00 8.456281540488519965e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.033276180294606093e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.839506172839506015e-01 0.000000000000000000e+00 7.215302665647836022e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.747575529990226073e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.086419753086419582e-01 0.000000000000000000e+00 6.040265031915166105e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.413408521753257219e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.333333333333333148e-01 0.000000000000000000e+00 5.195455951728620647e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.317987701976490200e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.580246913580246715e-01 0.000000000000000000e+00 4.302438252052681378e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.314247143214354452e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.827160493827160281e-01 0.000000000000000000e+00 3.691807346651658861e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.453916299370580845e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.074074074074073848e-01 0.000000000000000000e+00 3.143326222417131888e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.771833252418493743e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.320987654320987414e-01 0.000000000000000000e+00 2.606436678565568599e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.270632375306916373e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.567901234567900981e-01 0.000000000000000000e+00 2.327965751064014555e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.860656807906969590e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.814814814814814548e-01 0.000000000000000000e+00 1.990033925752484834e+01 0.000000000000000000e+00 0.000000000000000000e+00 2.309992289866069726e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.061728395061728669e-01 0.000000000000000000e+00 1.624901319700829916e+01 1.360982198613058003e+01 0.000000000000000000e+00 2.035583667352489456e+01 3.075342231251962932e+00 1.465722115184682828e+01 2.655109131329334460e+00
5.308641975308641126e-01 0.000000000000000000e+00 1.478293570499493192e+01 1.274003719791862999e+01 0.000000000000000000e+00 1.709295912830112130e+01 4.116152118269636340e+00 1.373568461295730359e+01 2.543757725007341541e+00
5.555555555555555802e-01 0.000000000000000000e+00 1.230143967132097060e+01 1.194176541542759651e+01 0.000000000000000000e+00 1.488297263700728479e+01 2.639544942443311282e+00 1.240586122948356262e+01 2.271168890036387555e+00
5.802469135802468259e-01 0.000000000000000000e+00 1.072542706446628813e+01 1.048103618366021905e+01 0.000000000000000000e+00 1.296382535912186107e+01 2.249506971055850180e+00 1.161689834558842094e+01 2.127311530652816085e+00
6.049382716049382935e-01 0.000000000000000000e+00 9.030333728856854592e+00 1.008520457151978000e+01 0.000000000000000000e+00 1.108147147847920877e+01 2.147035098955346832e+00 1.054338079611074619e+01 1.907291725622863643e+00
6.296296296296295392e-01 0.000000000000000000e+00 8.125942332505671217e+00 8.678762346307630438e+00 0.000000000000000000e+00 9.456805328695574886e+00 1.914395232980863559e+00 9.502873663179071784e+00 1.699409672057878851e+00
6.543209876543210068e-01 0.000000000000000000e+00 6.829268414737479809e+00 8.082819667208225312e+00 0.000000000000000000e+00 8.122224028779013949e+00 1.632818232589595686e+00 8.439921693943505332e+00 1.549083964251667833e+00
6.790123456790122525e-01 0.000000000000000000e+00 5.956775249729711064e+00 7.281030464609862030e+00 0.000000000000000000e+00 7.181355340909205687e+00 1.511739376126623791e+00 7.572936184018927541e+00 1.516485810588559913e+00
7.037037037037037202e-01 0.000000000000000000e+00 5.312675766166989000e+00 6.553826742573241937e+00 0.000000000000000000e+00 6.242394025246212230e+00 1.222831404798781163e+00 6.972886943094172452e+00 1.234281137053451216e+00
7.283950617283949658e-01 0.000000000000000000e+00 4.552956921580835647e+00 5.676816064517212546e+00 0.000000000000000000e+00 5.349392534685354583e+00 1.223413594574442209e+00 6.198923855330175314e+00 1.048640223920950465e+00
7.530864197530864335e-01 0.000000000000000000e+00 3.898690142873844522e+00 5.362303785972478032e+00 0.000000000000000000e+00 4.803819632684841245e+00 1.044215581625925537e+00 5.619078109323115022e+00 1.018538149290861616e+00
7.777777777777776791e-01 0.000000000000000000e+00 3.528371300612997530e+00 4.659604847374416714e+00 0.000000000000000000e+00 4.245233584824446460e+00 9.613413291159311758e-01 4.885437185464150289e+00 9.447664786139323700e-01
8.024691358024691468e-01 0.000000000000000000e+00 3.058346790031316154e+00 4.026254309923039010e+00 0.000000000000000000e+00 4.014205668596586563e+00 7.992265413213813785e-01 4.345543305074043516e+00 8.172995033110608265e-01
8.271604938271603924e-01 0.000000000000000000e+00 2.630020588050372421e+00 3.582672489944173755e+00 0.000000000000000000e+00 5.063276672846605209e+00 7.286131110598809135e-01 3.865156182734769352e+00 7.792653594223325486e-01
8.518518518518518601e-01 0.000000000000000000e+00 2.360835228023830723e+00 3.238581658955768106e+00 0.000000000000000000e+00 2.805383528172549212e+00 7.150606700264487969e-01 3.331274708774011550e+00 5.977755865829571524e-01
8.765432098765431057e-01 0.000000000000000000e+00 2.156452248674666450e+00 3.062787251740830996e+00 0.000000000000000000e+00 2.452435890649620642e+00 6.287354382325115454e-01 3.081171328882132521e+00 5.423302756683944237e-01
9.012345679012345734e-01 0.000000000000000000e+00 1.766583894942490129e+00 2.587294429131359763e+00 0.000000000000000000e+00 2.183197303365162600e+00 5.471403561259129411e-01 2.639147600136756644e+00 4.845589428435372881e-01
9.259259259259258190e-01 3.237068303040369077e-01 1.583726965465986902e+00 2.309456794696004955e+00 0.000000000000000000e+00 1.888289843440215110e+00 5.221077908129627687e-01 2.415618712161307524e+00 4.751180896397960707e-01
9.506172839506172867e-01 2.924312175102084055e+01 1.445967355725510162e+00 2.073174766767056365e+00 0.000000000000000000e+00 1.595141010243499524e+00 4.305694119041965084e-01 2.227433886779977001e+00 3.848002224498133783e-01
9.753086419753085323e-01 2.879688824708584960e+01 1.277181399678545048e+00 1.792680231114128553e+00 1.652239844344818897e-03 1.392838188782682396e+00 3.767106845106187318e-01 1.982687813213782846e+00 3.734062048219290997e-01
1.000000000000000000e+00 2.724306886260465177e+01 1.150570872347079332e+00 1.635615455787514660e+00 0.000000000000000000e+00 1.218251511896907502e+00 3.722435175240550453e-01 1.806428498460890486e+00 3.303459787551137894e-01
1.024691358024691468e+00 2.566663028270602709e+01 9.215517030614380767e-01 1.382327554592157171e+00 1.572613827749894284e-03 1.127564114496674152e+00 3.082323102389792902e-01 1.564750758611144876e+00 2.736348060284816142e-01
1.049382716049382491e+00 2.451910322326651581e+01 8.276944095534948254e-01 1.242309419904967127e+00 3.071222298899795294e-03 9.198310785204886209e-01 2.871592849471308329e-01 1.316018755078562252e+00 2.671963400042821624e-01
1.074074074074073959e+00 2.298624558346369540e+01 7.456539426265553772e-01 1.125232307786552477e+00 4.500929231146209679e-03 9.061870852041036262e-01 2.355486297633183068e-01 1.168741290354299078e+00 1.845380984769945942e-01
1.098765432098765427e+00 2.184199811398151070e+01 6.071702960577685104e-01 1.007550708675572393e+00 0.000000000000000000e+00 7.802284963834126286e-01 2.141228580300343076e-01 1.088213429166338786e+00 1.935905291778392268e-01
1.123456790123456894e+00 2.049416515147154527e+01 5.077641701862350976e-01 8.763952202931911684e-01 4.303086188018941799e-03 6.598065488295711267e-01 2.122855852756011241e-01 1.029871960999199976e+00 1.835983440221415075e-01
1.148148148148147918e+00 1.896851288397103374e+01 5.178972441128606441e-01 7.817581706527462204e-01 0.000000000000000000e+00 5.585991955472047188e-01 1.782464769710929431e-01 8.098284819867765938e-01 1.628078057373762433e-01
1.172839506172839386e+00 1.757991890382059808e+01 4.410436864498954446e-01 7.336988428792653449e-01 2.747935741120843909e-03 4.987503370134331870e-01 1.360228191854817581e-01 7.900315255722426544e-01 1.511364657616464102e-01
1.197530864197530853e+00 1.622571067428524572e+01 3.781244567485614883e-01 5.961179157993335975e-01 0.000000000000000000e+00 4.319500021931965694e-01 1.332182249754718384e-01 7.024233680524878398e-01 1.143792840698495544e-01
1.222222222222222321e+00 1.523209926076309095e+01 3.533456766107944680e-01 5.313369689333961032e-01 3.955362051613371156e-03 3.876254810581103438e-01 1.410745798408769014e-01 6.262656581721171012e-01 1.028394133419476414e-01
1.246913580246913344e+00 1.391598190958912795e+01 2.804390856594391468e-01 4.678292581046865628e-01 5.169384067455099624e-03 3.644415767555845287e-01 8.141779906241781994e-02 6.061102819091104266e-01 1.163111415177397467e-01
1.271604938271604812e+00 1.318955797762449222e+01 2.395106127758483139e-01 4.587451948405136815e-01 2.534503838897865687e-03 3.269509952178246692e-01 7.730236708638489607e-02 4.802884774711455584e-01 1.001129016364656898e-01
1.296296296296296280e+00 1.198113068536978965e+01 2.511089851052809019e-01 4.164431188627183422e-01 1.243113787649905485e-03 2.784574884335788147e-01 7.334371347134442665e-02 4.475209635539659780e-01 6.588503074544499460e-02
1.320987654320987748e+00 1.077640239262087007e+01 2.207979208811837735e-01 3.452254785048343155e-01 3.659634047754427300e-03 2.415358471517921879e-01 1.024697533371239644e-01 3.854814530301329811e-01 7.807219301876111572e-02
1.345679012345678771e+00 1.001824260995703142e+01 1.724392703602453392e-01 3.448785407204906783e-01 0.000000000000000000e+00 2.131540980841921673e-01 7.663967571566460135e-02 3.197311471262882510e-01 6.945470611732104671e-02
1.370370370370370239e+00 9.019294494449111355e+00 1.611008273454404560e-01 3.010351226308960459e-01 3.527755343330813038e-03 1.658045011365482102e-01 6.114775928440075586e-02 2.869241012575727834e-01 5.644408549329300862e-02
1.395061728395061706e+00 8.152736255659011277e+00 1.409228992902237798e-01 2.495028380876093133e-01 1.155105731887080258e-03 1.490086394134333414e-01 5.428996939869276672e-02 2.564334724789317788e-01 6.468592098567649273e-02
1.419753086419753174e+00 7.562617848232143558e+00 1.191767783377420259e-01 2.020330147058864712e-01 1.135016936549923961e-03 1.600373880535392868e-01 3.859057584269741381e-02 2.281384042465347262e-01 4.199562665234718439e-02
1.444444444444444198e+00 6.691458395931976000e+00 1.160239535139922368e-01 1.896545393978719407e-01 0.000000000000000000e+00 1.149083385763576964e-01 3.793090787957438537e-02 1.952326140860446424e-01 4.239336763011254672e-02
1.469135802469135665e+00 5.966946180719546966e+00 9.433039918049283823e-02 1.776921472934865076e-01 0.000000000000000000e+00 1.250426221694905249e-01 3.180908809574758966e-02 2.018231796419846791e-01 3.839027873624708403e-02
1.493827160493827133e+00 5.440061134441649848e+00 7.766892755895277167e-02 1.618102657478182604e-01 0.000000000000000000e+00 9.600742434370550249e-02 2.912584783460728591e-02 1.499441795929782606e-01 2.481090741466546526e-02
1.518518518518518601e+00 5.009900163471560752e+00 6.473287650323346354e-02 1.273433636129183144e-01 1.061194696774319128e-03 7.958960225807393263e-02 2.334628332903502038e-02 1.570568151225992526e-01 2.971345150968093818e-02
1.543209876543209624e+00 4.552779935889055274e+00 7.518352187706697776e-02 1.211290074686078994e-01 0.000000000000000000e+00 7.309509071381510570e-02 2.714960512227418410e-02 1.190405763053560412e-01 1.253058697951116122e-02
1.567901234567901092e+00 4.096696169646574681e+00 6.063850326370996691e-02 9.866603920874841838e-02 1.027771241757796097e-03 6.988844443953012853e-02 1.438879738460914492e-02 9.044386927468604787e-02 2.363873856042930655e-02
1.592592592592592560e+00 3.576843101790338153e+00 4.654449297944994457e-02 7.588776029258142986e-02 0.000000000000000000e+00 6.071020823406514388e-02 1.618938886241737263e-02 9.207714915499880248e-02 1.618938886241737263e-02
1.617283950617284027e+00 3.268155637149857462e+00 4.284472329190362055e-02 7.871472418745083244e-02 9.963889137652004024e-04 4.882305677449482600e-02 1.893138936153880916e-02 8.967500223886804012e-02 1.295305587894760545e-02
1.641975308641975051e+00 2.890239556286056555e+00 3.533060238583974472e-02 8.440088347728383344e-02 1.962811243657763306e-03 4.318184736047079447e-02 1.668389557109099114e-02 9.323353407374376789e-02 9.814056218288817399e-03
1.666666666666666519e+00 2.684020791290329999e+00 2.803912209921454249e-02 6.961437210839471756e-02 0.000000000000000000e+00 5.511137791914582501e-02 1.256926163068238129e-02 7.154810466696123750e-02 1.450299418924890123e-02
1.691358024691357986e+00 2.365681833190840244e+00 2.762979184959096432e-02 5.144857792682455688e-02 9.527514430893435898e-04 3.811005772357374533e-02 1.619677453251884211e-02 6.764535245934340246e-02 1.238576876016146688e-02
1.716049382716049454e+00 2.186091613331982764e+00 2.159798415233488145e-02 6.479395245700464434e-02 9.390427892319514521e-04 3.192745483388634981e-02 1.314659904924731990e-02 6.573299524623660295e-02 4.695213946159757477e-03
1.740740740740740478e+00 1.796828407744619049e+00 1.944018370048274102e-02 5.184048986795397607e-02 0.000000000000000000e+00 3.332602920082755604e-02 7.405784266850568009e-03 5.276621290131029707e-02 3.702892133425284005e-03
1.765432098765431945e+00 1.765308509496967604e+00 1.460441372903385771e-02 5.111544805161850197e-02 0.000000000000000000e+00 2.464494816774463401e-02 1.004053443871077804e-02 4.198768947097233917e-02 8.214982722581545826e-03
1.790123456790123413e+00 1.494308504740541776e+00 1.350278769343863164e-02 3.420706215671119599e-02 9.001858462292421309e-04 2.340483200196029345e-02 4.500929231146210546e-03 4.680966400392058691e-02 8.101672616063178636e-03
1.814814814814814881e+00 1.357657843797659192e+00 1.953464523449869109e-02 3.462959837024768422e-02 8.879384197499405433e-04 1.420701471599904869e-02 6.215568938249584237e-03 3.995722888874732315e-02 6.215568938249584237e-03
1.839506172839505904e+00 1.252708290037819028e+00 1.664437588162136911e-02 2.890865284702659119e-02 0.000000000000000000e+00 1.927243523135106079e-02 6.132138482702610173e-03 3.942089024594534752e-02 7.884178049189069851e-03
1.864197530864197372e+00 1.127199601357781855e+00 6.050918105448215012e-03 2.161042180517219746e-02 0.000000000000000000e+00 1.555950369972398245e-02 4.322084361034439666e-03 2.247483867737908730e-02 2.593250616620663886e-03
1.888888888888888840e+00 9.495195607431780038e-01 1.023740766299922368e-02 2.985910568374773588e-02 0.000000000000000000e+00 7.678055747249417327e-03 3.412469220999741083e-03 3.071222298899766931e-02 5.118703831499611841e-03
1.913580246913580307e+00 8.934780097621868311e-01 1.600007746039731546e-02 2.189484284054369484e-02 0.000000000000000000e+00 1.347374944033458144e-02 4.210546700104556700e-03 2.947382690073189690e-02 2.526328020062734020e-03
1.938271604938271331e+00 8.031148501995608591e-01 1.080796382256137868e-02 1.579625481758970690e-02 0.000000000000000000e+00 9.145200157551935938e-03 4.988290995028328220e-03 1.912178214760859238e-02 4.988290995028328220e-03
1.962962962962962798e+00 7.339062342559535823e-01 4.925545196348682028e-03 1.149293879148025749e-02 0.000000000000000000e+00 6.567393595131576327e-03 4.925545196348682028e-03 1.641848398782894125e-02 8.209241993914470409e-04
1.987654320987654266e+00 6.331773053182019328e-01 7.296537449249446312e-03 1.297162213199901624e-02 0.000000000000000000e+00 1.135016936549913986e-02 2.432179149749815437e-03 1.864670681474858704e-02 2.432179149749815437e-03
2.049999999999999822e+00 4.908571354626866667e-01 4.658193456348153419e-03 8.928204124667294198e-03 1.940913940145063744e-04 7.375472972551242769e-03 2.523188122188583030e-03 9.704569700725319478e-03 1.552731152116050995e-03
2.150000000000000355e+00 3.003586891141230564e-01 3.701277746323143256e-03 7.032427718013972012e-03 0.000000000000000000e+00 4.811661070220085885e-03 1.665574985845414378e-03 7.402555492646286511e-03 1.480511098529257346e-03
2.250000000000000000e+00 1.791377303912117247e-01 2.829421210522594082e-03 4.420970641441553280e-03 0.000000000000000000e+00 1.768388256576621138e-03 1.768388256576621301e-04 4.774648292756877160e-03 5.305164769729863632e-04
2.349999999999999645e+00 1.205514037036482938e-01 1.693137692466970424e-03 1.354510153973576252e-03 0.000000000000000000e+00 1.523823923220273338e-03 8.465688462334852119e-04 2.539706538700455853e-03 1.693137692466970315e-04
2.450000000000000178e+00 7.470538145129773655e-02 6.496120126199802971e-04 1.624030031549950851e-03 0.000000000000000000e+00 9.744180189299704456e-04 0.000000000000000000e+00 1.786433034704945763e-03 4.872090094649852228e-04
2.549999999999999822e+00 4.571803757443656385e-02 7.801712896661530108e-04 7.801712896661530108e-04 0.000000000000000000e+00 6.241370317329223653e-04 4.681027737996917740e-04 6.241370317329223653e-04 0.000000000000000000e+00
2.650000000000000355e+00 2.957879602745598982e-02 1.501461727282029789e-04 6.005846909128119155e-04 0.000000000000000000e+00 3.002923454564059578e-04 0.000000000000000000e+00 7.507308636410149486e-04 1.501461727282029789e-04
2.750000000000000000e+00 1.794110267581372140e-02 1.446863119017235413e-04 5.787452476068941651e-04 0.000000000000000000e+00 4.340589357051706509e-04 0.000000000000000000e+00 5.787452476068941651e-04 0.000000000000000000e+00
2.849999999999999645e+00 1.019150074184942828e-02 1.396095992034168491e-04 5.584383968136673966e-04 0.000000000000000000e+00 1.396095992034168491e-04 0.000000000000000000e+00 6.980479960170841644e-04 0.000000000000000000e+00
2.950000000000000178e+00 6.743853520843016459e-03 0.000000000000000000e+00 1.348770704168603205e-04 0.000000000000000000e+00 2.697541408337206410e-04 0.000000000000000000e+00 2.697541408337206410e-04 1.348770704168603205e-04
3.049999999999999822e+00 4.696375369924775736e-03 1.304548713867993411e-04 2.609097427735986821e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.304548713867993411e-04 0.000000000000000000e+00
3.150000000000000355e+00 2.399955491068260331e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.263134468983295082e-04 1.263134468983295082e-04
3.250000000000000000e+00 1.224268793014583832e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 9.501787647277282808e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 8.073076823501963662e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 2.180204699888974940e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.033473656440873261e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.007309766404404418e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en6.4_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 22.5992 35.3563 8.69955 0.05135 39.97835 2.98675
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.311933466142099292e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.989610916643925975e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 1.903696132877192895e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.150061755004246038e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.376535108201204309e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.607406798306149653e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.019021317962899502e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.140204532158260662e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 7.278205191691931475e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.283639059840577090e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 5.350700006929744035e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.909589937485731070e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 3.876332013494926088e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.542662643397793687e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 2.962154650712009030e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.193998713764195330e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.087381081673748540e+01 1.409168552253247597e+01 0.000000000000000000e+00 2.346830657359829431e+01 4.687036528107492828e+00
5.609756097560976151e-01 0.000000000000000000e+00 1.616054655902413728e+01 1.295239947705562145e+01 0.000000000000000000e+00 1.839217461441086243e+01 4.453950390448673247e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.184022631243935386e+01 1.045865254442062664e+01 0.000000000000000000e+00 1.330313207609667536e+01 3.684553433995724880e+00
6.585365853658536883e-01 0.000000000000000000e+00 9.673037785379403175e+00 8.514691015136776286e+00 0.000000000000000000e+00 1.075657259569617885e+01 2.940456835496145782e+00
7.073170731707316694e-01 0.000000000000000000e+00 6.964328891512448827e+00 6.754448798411496924e+00 0.000000000000000000e+00 8.651672585058118869e+00 2.358959991468715156e+00
7.560975609756097615e-01 0.000000000000000000e+00 6.157291202074906877e+00 5.849620823836810146e+00 0.000000000000000000e+00 6.388151864567729099e+00 1.887447734100192287e+00
8.048780487804878536e-01 0.000000000000000000e+00 4.623162929915017649e+00 4.362514638469567885e+00 0.000000000000000000e+00 5.932484829399936821e+00 1.469845575087405098e+00
8.536585365853659457e-01 0.000000000000000000e+00 3.210091312822092036e+00 3.399662129724075221e+00 0.000000000000000000e+00 3.602227720365307473e+00 1.185964203320270416e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.242289015322274537e+00 2.748064095167775278e+00 0.000000000000000000e+00 3.053565234546379070e+00 9.848344422098433970e-01
9.512195121951219079e-01 1.336565398974800978e+01 1.915651128717700491e+00 2.154378646280371790e+00 2.298095355847554547e-02 2.131740692028738948e+00 7.470524903038767706e-01
1.000000000000000000e+00 1.567193949977599310e+01 1.824814873261588311e+00 1.696917960992941232e+00 2.871155173377789444e-02 1.855484030795396588e+00 5.996799100759518941e-01
1.048780487804878092e+00 1.409746295271750505e+01 1.319653937801828603e+00 1.394005020106080517e+00 2.519848396085528144e-02 1.379694769955471356e+00 4.601056515815427628e-01
1.097560975609756184e+00 1.256603113901530833e+01 9.024997761650850325e-01 1.105235233129705508e+00 2.615941380188652188e-02 1.043106625350225025e+00 4.001201247424915897e-01
1.146341463414634276e+00 1.074142467595354766e+01 7.898106379377608510e-01 8.404723653442190967e-01 2.134623345777732217e-02 8.137184194104715163e-01 2.960011039478455119e-01
1.195121951219512368e+00 9.307370191012859451e+00 5.722068436442364625e-01 6.996975860019933879e-01 2.102095751937319359e-02 6.128837614414651691e-01 2.410585128520328357e-01
1.243902439024390238e+00 8.262248008951459610e+00 4.624235949136959456e-01 5.500296531673399825e-01 2.203266135720388999e-02 4.980955228253594047e-01 1.851792728355469986e-01
1.292682926829268331e+00 6.623115992900663329e+00 3.422485913788841927e-01 4.512835408447233854e-01 1.564853441407877341e-02 3.967660661118037613e-01 1.615332584679099182e-01
1.341463414634146423e+00 5.570171543406246428e+00 2.738631192854524832e-01 3.643401000795806755e-01 1.434984372810097462e-02 3.040221128834952324e-01 1.169877090375689571e-01
1.390243902439024515e+00 4.633126321263549841e+00 2.250617030742449731e-01 2.755187063703478656e-01 9.856716922959633809e-03 3.175270951610568160e-01 9.528159692194312913e-02
1.439024390243902385e+00 3.937591347723698565e+00 1.863707081147509548e-01 2.153919376022060961e-01 7.482035727234527533e-03 1.827430544288190795e-01 7.731436918142345349e-02
1.487804878048780477e+00 3.142711468660136287e+00 1.322346671971294518e-01 1.815759609274016362e-01 8.333196274445968735e-03 1.510940061340334817e-01 4.977988300787460074e-02
1.536585365853658569e+00 2.590461431680321169e+00 1.061664521180459425e-01 1.513933607203335197e-01 9.342647786388044023e-03 1.191187592764475500e-01 5.180922863360642311e-02
1.585365853658536661e+00 2.089483177425686122e+00 8.355463114693474636e-02 1.212159550382871098e-01 5.556588770855266229e-03 8.314303197872324747e-02 3.992511931651561430e-02
1.634146341463414753e+00 1.740404079884161570e+00 6.468864539204638442e-02 8.824809031877932364e-02 5.191064136398784203e-03 8.325668249531895104e-02 3.314294794777684905e-02
1.682926829268292845e+00 1.414663358540267923e+00 4.982437757226926972e-02 7.987409945437719261e-02 5.040598509256813235e-03 6.087492045794766493e-02 2.830489932121133673e-02
1.731707317073170715e+00 1.135158621484712693e+00 3.673957364141393345e-02 5.765286940652648157e-02 3.391345259207440271e-03 4.955132239841981978e-02 2.147851997498045548e-02
1.780487804878048808e+00 8.968069273956210674e-01 3.298431690462030885e-02 4.599479746144276293e-02 3.115185485436362464e-03 3.664924100513367727e-02 1.557592742718181232e-02
1.829268292682926900e+00 7.567799506459398362e-01 2.390019170081450484e-02 4.048763817973800166e-02 1.426877116466537592e-03 2.586214773595599259e-02 1.373369224599042294e-02
1.878048780487804992e+00 6.040485065690932576e-01 1.737269216477116060e-02 2.814376130692928038e-02 1.216088451533981147e-03 2.154213828431623956e-02 1.077106914215811978e-02
1.926829268292682862e+00 5.017211506436357604e-01 1.777952103192094457e-02 2.302871295563093529e-02 1.354630173860643444e-03 1.794884980365352503e-02 9.143753673559342973e-03
1.975609756097560954e+00 4.049424409231424105e-01 1.172549482281529803e-02 1.750566832702002418e-02 1.156034700840944968e-03 1.519359892533813337e-02 6.936208205045669810e-03
2.049999999999999822e+00 2.826747062427271140e-01 7.608382645368650353e-03 1.389694381143865773e-02 1.009275248875433299e-03 1.094675462241815993e-02 4.735830013953955947e-03
2.150000000000000355e+00 1.807704051304223347e-01 5.477891064558252331e-03 8.216836596837378062e-03 8.883066591175544291e-04 6.662299943381658381e-03 3.627252191396680703e-03
2.250000000000000000e+00 1.203918725077363777e-01 4.244131815783890906e-03 5.800313481571317195e-03 3.536776513153242602e-04 4.031925224994696057e-03 2.617214619733399233e-03
2.349999999999999645e+00 7.537849006862952506e-02 2.912196831043188834e-03 2.844471323344510347e-03 4.063530461920728757e-04 1.896314215563006753e-03 1.489961169370933878e-03
2.450000000000000178e+00 4.495315127330264116e-02 1.494107629025954748e-03 2.728370453003917725e-03 1.948836037859941000e-04 1.753952434073946954e-03 1.169301622715964708e-03
2.549999999999999822e+00 3.039547344539332216e-02 9.362055475993836563e-04 1.747583688852182796e-03 0.000000000000000000e+00 9.362055475993836563e-04 4.993096253863379573e-04
2.650000000000000355e+00 1.837789154193204821e-02 6.606431600040932372e-04 1.020993974551780408e-03 1.201169381825624129e-04 4.804677527302496517e-04 1.801754072738436126e-04
2.750000000000000000e+00 1.510525096253994073e-02 2.314980990427577040e-04 7.523688218889625990e-04 1.157490495213788520e-04 3.472471485641365966e-04 2.314980990427577040e-04
2.849999999999999645e+00 7.259699158577676698e-03 2.792191984068336983e-04 6.142822364950342338e-04 0.000000000000000000e+00 2.233753587254669695e-04 5.584383968136674237e-05
2.950000000000000178e+00 4.154213768839298132e-03 2.697541408337206410e-04 1.618524845002323955e-04 1.079016563334882591e-04 3.237049690004647909e-04 0.000000000000000000e+00
3.049999999999999822e+00 3.496190553166223045e-03 1.043638971094394864e-04 1.565458456641592364e-04 0.000000000000000000e+00 5.218194855471974320e-05 5.218194855471974320e-05
3.150000000000000355e+00 2.374692801688594711e-03 5.052537875933180871e-05 0.000000000000000000e+00 0.000000000000000000e+00 1.010507575186636174e-04 5.052537875933180871e-05
3.250000000000000000e+00 1.762947061941000674e-03 0.000000000000000000e+00 4.897075172058335056e-05 0.000000000000000000e+00 0.000000000000000000e+00 9.794150344116670111e-05
3.350000000000000089e+00 8.076519500185690712e-04 1.425268147091592638e-04 9.501787647277283350e-05 0.000000000000000000e+00 4.750893823638641675e-05 4.750893823638641675e-05
3.450000000000000178e+00 6.458461458801571797e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.613186756286836998e-05 0.000000000000000000e+00
3.549999999999999822e+00 2.689942700144707906e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00
3.650000000000000355e+00 3.924368459800155542e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 2.122065907891945507e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 8.267789251526986899e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 1.611695626247047070e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en6.4_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 25.0679 37.9401 9.55295 0.0437 42.949 3.38805
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.588836806556387415e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.169397433318710000e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 1.961178896711987818e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.264492203755160915e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.453586472490397341e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.691533094964489408e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.065731275386319652e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.225136149613393854e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 7.800627435944380750e+01 0.000000000000000000e+00 0.000000000000000000e+00 8.994265023757735378e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 5.674868651826985655e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.449573746248537987e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.345155571945715423e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.720104255399560600e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.296860595367367353e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.451540645936955087e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.292558367037084466e+01 1.463950441546159276e+01 0.000000000000000000e+00 2.633543777949824261e+01 5.115736661760162285e+00
5.609756097560976151e-01 0.000000000000000000e+00 1.707076232829185258e+01 1.443491704629741790e+01 0.000000000000000000e+00 1.987469218365265888e+01 4.927960519492244451e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.395860375147349330e+01 1.149135485746328555e+01 0.000000000000000000e+00 1.580355586306473015e+01 4.151677329998958221e+00
6.585365853658536883e-01 0.000000000000000000e+00 9.917291402885654250e+00 9.345054225969386508e+00 0.000000000000000000e+00 1.193225988645142088e+01 3.381401499959763690e+00
7.073170731707316694e-01 0.000000000000000000e+00 7.886878751296849899e+00 7.497562710467832403e+00 0.000000000000000000e+00 8.713483425663673287e+00 3.012586567125963732e+00
7.560975609756097615e-01 0.000000000000000000e+00 6.337664579499205253e+00 6.031288747032095721e+00 0.000000000000000000e+00 6.777810141635052688e+00 2.117013850822026200e+00
8.048780487804878536e-01 0.000000000000000000e+00 5.014743411308959509e+00 4.870839611210771913e+00 0.000000000000000000e+00 5.520636207147095575e+00 1.636449692947560486e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.097175720139638599e+00 3.770395380520292772e+00 0.000000000000000000e+00 4.139982033633635261e+00 1.326613519086258020e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.523566987436539399e+00 3.033319005191110751e+00 0.000000000000000000e+00 3.152627142463228616e+00 1.099442561953059450e+00
9.512195121951219079e-01 1.488273992391423839e+01 2.605765734085652596e+00 2.398937152059372746e+00 1.680696603530301009e-02 2.636292672394672465e+00 8.681312456194270055e-01
1.000000000000000000e+00 1.705564053276408387e+01 1.671795353225885572e+00 1.959237138197003070e+00 2.251246670034857608e-02 2.181099128867104664e+00 6.770053391771492235e-01
1.048780487804878092e+00 1.538165235753739069e+01 1.423247705196455826e+00 1.560128358810978222e+00 2.364302198796298243e-02 1.495732233133236999e+00 5.543666471388162265e-01
1.097560975609756184e+00 1.345931566713654703e+01 1.028243322053698616e+00 1.271704230050801687e+00 2.675394593374758045e-02 1.158148592865339666e+00 4.485744934891677804e-01
1.146341463414634276e+00 1.161121253524644814e+01 8.108722549494344900e-01 9.861959857493122206e-01 1.679237032011815858e-02 8.936956407656104773e-01 3.321473926030151236e-01
1.195121951219512368e+00 1.016486145813430397e+01 6.352697162023560606e-01 7.854194127693074901e-01 1.992895972615900055e-02 8.847912119517988838e-01 2.667204609925663550e-01
1.243902439024390238e+00 9.189455841067122321e+00 4.920627703108869100e-01 6.153407564761943505e-01 1.442614731721683294e-02 5.555378185066409680e-01 2.114086315941230421e-01
1.292682926829268331e+00 7.289188288364435664e+00 3.743028473561100244e-01 5.027722669813696754e-01 1.413416011594211853e-02 4.563314551718455347e-01 1.683479428095248920e-01
1.341463414634146423e+00 6.419487717957577999e+00 3.008602829095068931e-01 4.013091890062137068e-01 1.045836068319223530e-02 3.507199094224001112e-01 1.330400765978174971e-01
1.390243902439024515e+00 5.289771415321670389e+00 2.309287964807685833e-01 3.133027879083598033e-01 1.196887054930812801e-02 2.494688116453831206e-01 1.037302114273370990e-01
1.439024390243902385e+00 4.304891283424302273e+00 1.829697827841898217e-01 2.548426714367154622e-01 8.842405859458987716e-03 2.156186659575768383e-01 9.182498392515102414e-02
1.487804878048780477e+00 3.549064434358777831e+00 1.526290686056419599e-01 2.065755497507395511e-01 8.113901635644758803e-03 1.681989879605278460e-01 6.841992730597742933e-02
1.536585365853658569e+00 3.104944058644371729e+00 1.203927567018640982e-01 1.556400188050553468e-01 5.945321318610572760e-03 1.301600702967243284e-01 5.372022477173125227e-02
1.585365853658536661e+00 2.412794324055820283e+00 9.096341617474176799e-02 1.238913496316618595e-01 5.762388354961016541e-03 1.000185978753947991e-01 4.651070600789963816e-02
1.634146341463414753e+00 1.961223961994048359e+00 7.806561835892017465e-02 1.136044420619580081e-01 3.993126258768295474e-03 8.605187087645677080e-02 3.294329163483843831e-02
1.682926829268292845e+00 1.590114960497091667e+00 5.583432194869085430e-02 8.220052953557265008e-02 4.846729335823859314e-03 6.572164979377152771e-02 2.617233841344883752e-02
1.731707317073170715e+00 1.303783844095304678e+00 4.239181574009300013e-02 7.159506658326818263e-02 2.637712979383564655e-03 4.597156906925640996e-02 2.336260067454014322e-02
1.780487804878048808e+00 1.075105484885596319e+00 3.500002515990265767e-02 5.772255458308554049e-02 2.382200665333688867e-03 4.471207402626308641e-02 1.997383634779785130e-02
1.829268292682926900e+00 8.625472169040219184e-01 2.978605980623897156e-02 4.084435745885463959e-02 2.497034953816440733e-03 3.228309476005541273e-02 1.533892900201527798e-02
1.878048780487804992e+00 6.839628905270406234e-01 2.397431518738420142e-02 3.335556895636062474e-02 8.686346082385580083e-04 3.074966513164495430e-02 9.381253768976426793e-03
1.926829268292682862e+00 5.543823986524683001e-01 2.048878137964223189e-02 2.793924733587576856e-02 5.079863151977412642e-04 1.777952103192094457e-02 1.168368524954804810e-02
1.975609756097560954e+00 4.572942980897966581e-01 1.436785985330888728e-02 2.295554620241304841e-02 4.954434432175477661e-04 1.734052051261417496e-02 6.440764761828121285e-03
2.049999999999999822e+00 3.301882794974782542e-01 1.133493741044717257e-02 1.653658677003594368e-02 6.210924608464204414e-04 1.281003200495742060e-02 5.356922474800376172e-03
2.150000000000000355e+00 2.140819048473306119e-01 6.292172168749343882e-03 1.014150102492541311e-02 2.220766647793886073e-04 6.292172168749343882e-03 2.664919977352663179e-03
2.250000000000000000e+00 1.339023587879817623e-01 4.031925224994696057e-03 7.427230677621809302e-03 3.536776513153242602e-04 4.456338406573085754e-03 2.122065907891945453e-03
2.349999999999999645e+00 8.960084668535206465e-02 3.115373354139225597e-03 3.860353938824692428e-03 2.031765230960364379e-04 3.115373354139225597e-03 2.099490738659043083e-03
2.450000000000000178e+00 5.671112870172428932e-02 1.494107629025954748e-03 3.053176459313907548e-03 1.299224025239960757e-04 1.494107629025954748e-03 9.094568176679725027e-04
2.549999999999999822e+00 3.669925746589584176e-02 5.617233285596302155e-04 1.809997392025475054e-03 6.241370317329224466e-05 1.185860360292552689e-03 5.617233285596302155e-04
2.650000000000000355e+00 2.234175050195660872e-02 7.207016290953744504e-04 1.201169381825624048e-03 6.005846909128120646e-05 6.005846909128120239e-04 2.402338763651248258e-04
2.750000000000000000e+00 1.394776046732615175e-02 7.523688218889625990e-04 6.366197723675836792e-04 0.000000000000000000e+00 4.051216733248260023e-04 4.051216733248260023e-04
2.849999999999999645e+00 9.716828104557814066e-03 2.233753587254669695e-04 6.142822364950342338e-04 5.584383968136674237e-05 2.233753587254669695e-04 1.116876793627334847e-04
2.950000000000000178e+00 6.366197723675807302e-03 1.618524845002323955e-04 3.776557971672089408e-04 0.000000000000000000e+00 3.776557971672089408e-04 1.079016563334882591e-04
3.049999999999999822e+00 4.070191987268140417e-03 1.043638971094394864e-04 1.565458456641592364e-04 0.000000000000000000e+00 2.087277942188789728e-04 5.218194855471974320e-05
3.150000000000000355e+00 1.970489771613940459e-03 5.052537875933180871e-05 1.515761362779954261e-04 0.000000000000000000e+00 3.536776513153226339e-04 0.000000000000000000e+00
3.250000000000000000e+00 1.126327289573417212e-03 9.794150344116670111e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.897075172058335056e-05
3.350000000000000089e+00 7.126340735457962648e-04 4.750893823638641675e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.750893823638641675e-05
3.450000000000000178e+00 1.107164821508840880e-03 0.000000000000000000e+00 4.613186756286836998e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.549999999999999822e+00 6.724856750361769223e-04 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 3.924368459800155542e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 3.395305452627112811e-04 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 3.307115700610794760e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en6.4_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 27.6959 41.61855 10.71095 0.0494 47.2792 3.7422
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 4.963659589088190671e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.614315554196932112e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.109109107764230941e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.417333674882384571e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.582466175374578086e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.815537634367409510e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.158093193280325579e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.329658952022739697e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 8.473489176178132709e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.697173503270927597e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.379567587721897581e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.148832713136920347e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.685324125685689012e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.338199094545406354e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.459637234837958175e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.913539049140249659e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.556148434355768728e+01 1.587910391039189761e+01 0.000000000000000000e+00 3.029693277383100991e+01 5.563546756794080395e+00
5.609756097560976151e-01 0.000000000000000000e+00 1.982583715194755314e+01 1.549344273324134313e+01 0.000000000000000000e+00 2.279494354307323789e+01 5.389175283089240764e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.649006211572469383e+01 1.275628142121087372e+01 0.000000000000000000e+00 1.739862611963476269e+01 4.386576975297262315e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.178858128791833160e+01 1.030968260991395091e+01 0.000000000000000000e+00 1.296674579588965948e+01 3.673713131458116621e+00
7.073170731707316694e-01 0.000000000000000000e+00 1.011068518830714957e+01 8.385055675580426637e+00 0.000000000000000000e+00 9.818698157685387784e+00 2.973839473015019053e+00
7.560975609756097615e-01 0.000000000000000000e+00 6.672520418928045594e+00 6.745446497360357618e+00 0.000000000000000000e+00 7.751308561417867615e+00 2.353052696398799437e+00
8.048780487804878536e-01 0.000000000000000000e+00 5.241341226111457807e+00 5.471181943451380647e+00 0.000000000000000000e+00 6.269341330474849983e+00 1.929527009767249890e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.481285943902729940e+00 4.323819862121244029e+00 0.000000000000000000e+00 4.538998027274099734e+00 1.509304749890991948e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.133103992727790832e+00 3.433905114577493478e+00 0.000000000000000000e+00 3.802314180881396055e+00 1.240081548010191881e+00
9.512195121951219079e-01 1.568295730677876776e+01 2.471310005803228460e+00 2.795101351462943917e+00 1.646396672846009435e-02 3.014277908535568873e+00 9.655430487628158254e-01
1.000000000000000000e+00 1.848632410495290301e+01 1.941618685996730154e+00 2.500515141905383931e+00 2.447007250037888659e-02 2.240153570501352664e+00 7.673814736118819146e-01
1.048780487804878092e+00 1.634386113396856643e+01 1.530574581326024530e+00 1.733717914985759112e+00 2.488739156627682234e-02 1.690476072139353247e+00 6.134742021087237207e-01
1.097560975609756184e+00 1.464421820593563339e+01 1.122773931019606763e+00 1.451252933872841044e+00 2.764574413153916485e-02 1.335319168159934788e+00 5.121894315983008816e-01
1.146341463414634276e+00 1.312366432984149789e+01 9.363881076811652049e-01 1.147573510690108822e+00 2.077700056556992456e-02 1.043403891416155416e+00 3.967553258685544981e-01
1.195121951219512368e+00 1.132401711563116820e+01 7.269975308323481933e-01 9.142751523685820336e-01 2.211295531258738317e-02 7.892414050455571761e-01 3.183173567219368949e-01
1.243902439024390238e+00 9.730305218668961587e+00 5.681279107107575221e-01 7.302253478387575880e-01 1.836055113100324224e-02 6.497012164499290643e-01 2.580968901843884167e-01
1.292682926829268331e+00 8.199832032977278473e+00 4.429544822049717445e-01 5.812673347681196478e-01 1.261978581780546366e-02 4.939384169089058307e-01 2.026737602339557520e-01
1.341463414634146423e+00 6.920516159989578142e+00 3.538817393963884506e-01 4.698965776727301868e-01 1.410662603779417809e-02 4.066599781929631785e-01 1.539567979642019746e-01
1.390243902439024515e+00 5.891265831358468930e+00 2.820898509856543113e-01 3.837079087866429039e-01 1.267292175809095825e-02 3.125987366995769956e-01 1.455039164817850672e-01
1.439024390243902385e+00 4.894158279032864378e+00 2.199265047096209680e-01 2.999616141554933280e-01 9.522590925571217807e-03 2.568832266350521421e-01 1.088296105779567730e-01
1.487804878048780477e+00 4.239403957304985759e+00 1.730234700141544679e-01 2.427591651529391326e-01 6.578839164036291015e-03 3.293805474794169741e-01 8.749856088168267432e-02
1.536585365853658569e+00 3.334900593932059287e+00 1.314340677221408904e-01 1.817569660260946740e-01 7.219318744027124375e-03 1.528796910499861661e-01 6.794652935554940099e-02
1.585365853658536661e+00 2.763476815372019058e+00 1.117491741694225799e-01 1.557902851680532108e-01 6.585586691384019524e-03 1.179231616925950910e-01 5.289049311517790564e-02
1.634146341463414753e+00 2.264302245034561789e+00 8.145977567887321968e-02 1.291776344711543512e-01 3.593813632891465753e-03 1.022240322244683669e-01 4.492267041114332560e-02
1.682926829268292845e+00 1.844277446867694792e+00 6.824194904839993303e-02 1.004242318382703586e-01 3.683514295226132749e-03 8.123118366840786919e-02 3.644740460539541704e-02
1.731707317073170715e+00 1.518192227705197350e+00 5.068177081815563451e-02 7.592845219225546893e-02 3.391345259207440271e-03 6.556600834467717076e-02 2.581190558396773832e-02
1.780487804878048808e+00 1.265864784317317193e+00 4.342935059108340295e-02 6.102098627354757276e-02 2.382200665333688867e-03 4.965972156195613135e-02 2.253928321815721128e-02
1.829268292682926900e+00 1.017898462959316186e+00 3.585028755122175725e-02 5.243773403014525408e-02 2.853754232933075185e-03 4.030927854017968270e-02 1.926284107229825696e-02
1.878048780487804992e+00 8.158216240576536826e-01 2.623276516880445122e-02 4.291054964698476359e-02 1.737269216477116017e-03 3.005475744505410607e-02 1.494051526170319701e-02
1.926829268292682862e+00 6.629221413330523838e-01 2.252072664043319392e-02 3.064850768359705588e-02 2.201274032523545515e-03 2.319804172736351575e-02 1.253032910821095039e-02
1.975609756097560954e+00 5.545663607748418933e-01 1.800111177023757184e-02 2.427672871765984217e-02 6.605912576233970938e-04 1.899199865667266715e-02 9.908868864350956623e-03
2.049999999999999822e+00 3.933844373886015156e-01 1.366403413862125014e-02 2.065132432314347941e-02 1.475094594510248467e-03 1.350876102340964509e-02 7.297836414945440241e-03
2.150000000000000355e+00 2.485037878881358464e-01 7.476581047572749932e-03 1.302849766705746481e-02 8.883066591175544291e-04 9.031117701028469613e-03 3.775303301249606242e-03
2.250000000000000000e+00 1.641771657405735052e-01 4.668544997362279736e-03 7.780908328937133182e-03 4.244131815783891014e-04 4.951487118414539534e-03 3.324569922364047862e-03
2.349999999999999645e+00 1.033491247481838626e-01 3.995804954222049836e-03 4.537609015811480337e-03 4.063530461920728757e-04 3.521726400331298256e-03 1.557686677069612799e-03
2.450000000000000178e+00 6.879391213645591474e-02 2.533486849217923571e-03 3.183098861837903651e-03 2.598448050479921514e-04 2.663409251741919673e-03 1.364185226501958862e-03
2.549999999999999822e+00 4.500027998794371015e-02 1.123446657119260431e-03 2.184479611065228821e-03 6.241370317329224466e-05 9.362055475993836563e-04 4.993096253863379573e-04
2.650000000000000355e+00 2.684613568380269863e-02 4.804677527302496517e-04 1.381344789099467688e-03 6.005846909128120646e-05 9.008770363692180901e-04 4.804677527302496517e-04
2.750000000000000000e+00 1.985096199291647504e-02 2.893726238034471368e-04 7.523688218889625990e-04 5.787452476068942600e-05 9.259923961710308160e-04 4.629961980855154080e-04
2.849999999999999645e+00 1.256486392830751843e-02 5.025945571323006678e-04 5.025945571323006678e-04 1.675315190441002407e-04 6.142822364950342338e-04 1.675315190441002407e-04
2.950000000000000178e+00 7.391263458843945824e-03 1.618524845002323955e-04 4.855574535006971864e-04 1.079016563334882591e-04 3.776557971672089408e-04 5.395082816674412956e-05
3.049999999999999822e+00 4.226737832932299030e-03 1.043638971094394864e-04 2.609097427735987363e-04 1.043638971094394864e-04 1.565458456641592364e-04 1.043638971094394864e-04
3.150000000000000355e+00 3.284149619356567431e-03 5.052537875933180871e-05 1.010507575186636174e-04 0.000000000000000000e+00 2.526268937966590165e-04 1.515761362779954261e-04
3.250000000000000000e+00 1.811917813661583984e-03 9.794150344116670111e-05 9.794150344116670111e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 1.282741332382433212e-03 4.750893823638641675e-05 0.000000000000000000e+00 0.000000000000000000e+00 4.750893823638641675e-05 9.501787647277283350e-05
3.450000000000000178e+00 8.765054836944990296e-04 0.000000000000000000e+00 9.226373512573673996e-05 0.000000000000000000e+00 4.613186756286836998e-05 0.000000000000000000e+00
3.549999999999999822e+00 4.483237833574513177e-04 4.483237833574513177e-05 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00 8.966475667149026354e-05
3.650000000000000355e+00 2.180204699888975211e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 1.273239544735167304e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.653557850305397380e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en7.73_th0.5_gs0.5.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 18.7171 39.7016 9.1466 0.10515 44.7911 3.78125
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.075491083091255717e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.581943279617097886e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.091986582366632490e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.367475785638707748e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.556960746917738732e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.743287117042994510e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.112222336888463730e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.263832084141205172e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 8.148428733083099473e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.161065586675445616e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 5.878822899661921753e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.754033650974585612e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.540302001109521512e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.948771805056826878e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.429855868706444255e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.771320704966117887e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.389955470210179556e+01 1.467708733951138100e+01 0.000000000000000000e+00 2.676732290671445469e+01 5.975047925203626598e+00
5.609756097560976151e-01 0.000000000000000000e+00 1.783732104004575092e+01 1.391437831562993743e+01 0.000000000000000000e+00 1.991482310255328159e+01 5.670091715393589915e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.345776988359373760e+01 1.121685937218303408e+01 0.000000000000000000e+00 1.751366808714987755e+01 4.611310121140743234e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.240045394029200310e+01 9.482292059740647261e+00 0.000000000000000000e+00 1.201995337590092561e+01 3.755461299589012203e+00
7.073170731707316694e-01 0.000000000000000000e+00 8.039560753091167911e+00 7.250780622975504741e+00 0.000000000000000000e+00 9.322827608051271753e+00 2.978452222313940911e+00
7.560975609756097615e-01 0.000000000000000000e+00 6.140893622309062216e+00 5.595889852723203717e+00 0.000000000000000000e+00 6.921073206957700563e+00 2.356504818454766781e+00
8.048780487804878536e-01 0.000000000000000000e+00 4.615866399205813764e+00 4.489393200246279747e+00 0.000000000000000000e+00 5.604546310302940704e+00 1.916960762434732013e+00
8.536585365853659457e-01 0.000000000000000000e+00 3.934741048399028163e+00 3.581971161301184203e+00 0.000000000000000000e+00 4.764113372345205377e+00 1.485608397778243939e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.487051466635073371e+00 2.826879773729356060e+00 0.000000000000000000e+00 3.628775072121952050e+00 1.190189054241851840e+00
9.512195121951219079e-01 1.128947918542782247e+01 2.169127616474617160e+00 2.239442474377415504e+00 4.150291612799315161e-02 2.421232107004162248e+00 9.343301118401102778e-01
1.000000000000000000e+00 1.300633293540138702e+01 1.673100423759239064e+00 1.834276634628401403e+00 5.481296240084870819e-02 1.952711785530235167e+00 7.582459798784071392e-01
1.048780487804878092e+00 1.173036092237000183e+01 1.304099318072905467e+00 1.451246020708517159e+00 5.133024510544594715e-02 1.462134254518763221e+00 5.780096691267792020e-01
1.097560975609756184e+00 1.061269581978580412e+01 1.208089291941668586e+00 1.141204427107299635e+00 5.023796514225934567e-02 1.629909839497088564e+00 4.687885859724437165e-01
1.146341463414634276e+00 8.925856366258061669e+00 7.935106517371089963e-01 8.880033118435365358e-01 4.468478203828052386e-02 1.076134782718080718e+00 3.927706956231027391e-01
1.195121951219512368e+00 7.667462505053447508e+00 6.328127211676241037e-01 7.103445644858317198e-01 4.531790841838895939e-02 7.016085821401182310e-01 3.183173567219368949e-01
1.243902439024390238e+00 6.446914089270410209e+00 6.221603897534241367e-01 5.652426812473141382e-01 3.252440486063431363e-02 5.602591030831847174e-01 2.489166146188868112e-01
1.292682926829268331e+00 5.442408831786783807e+00 6.380563709482441892e-01 4.454784393685328747e-01 3.760696173706028211e-02 4.492643751138745145e-01 1.991402202049702141e-01
1.341463414634146423e+00 4.682183756096133465e+00 2.962391467936777434e-01 3.521792155642408662e-01 2.991577590773593018e-02 3.492606032805593008e-01 1.617397640540194637e-01
1.390243902439024515e+00 3.849282642151998335e+00 2.400814621949453886e-01 2.860794745020903140e-01 2.370305736235531202e-02 2.858447907658294151e-01 1.215661753831688285e-01
1.439024390243902385e+00 3.122049453455134849e+00 1.915854602882780533e-01 2.333034776764948137e-01 2.221937882633284039e-02 4.378124542209052561e-01 1.022544882722052212e-01
1.487804878048780477e+00 2.713332565887367487e+00 1.497782383012262186e-01 1.921021035898597129e-01 1.973651749210887305e-02 2.697324057254879559e-01 7.784959677442944426e-02
1.536585365853658569e+00 2.130548361104946054e+00 1.072281166392264062e-01 1.492700316779725922e-01 1.826062976430390186e-02 1.324957322433213402e-01 5.754221704798090364e-02
1.585365853658536661e+00 1.757940047431321595e+00 9.507940785685678464e-02 1.315059342435746237e-01 1.173057629402778426e-02 1.068099841508845654e-01 4.445271016684212984e-02
1.634146341463414753e+00 1.409573569345208277e+00 6.888142796375310017e-02 9.323949814223969623e-02 8.585221456351835312e-03 8.545290193764151776e-02 4.013091890062137068e-02
1.682926829268292845e+00 1.175234929350569280e+00 5.660979864242267345e-02 8.103731449497492134e-02 6.979290243586356787e-03 6.979290243586357134e-02 3.373323617733405694e-02
1.731707317073170715e+00 9.512723452076869979e-01 4.729042555894819033e-02 6.273988729533763742e-02 6.217466308546973179e-03 5.331948379753919526e-02 2.449304909427595794e-02
1.780487804878048808e+00 7.754979396686285664e-01 3.829845685036468994e-02 5.020946017703313558e-02 6.596863380924061944e-03 3.664924100513367727e-02 2.363876044831121973e-02
1.829268292682926900e+00 6.197997474651522065e-01 2.675394593374757699e-02 3.781224358636324501e-02 4.280631349399612560e-03 3.370997187652195054e-02 1.872776215362330354e-02
1.878048780487804992e+00 4.939056382444441118e-01 2.623276516880445122e-02 3.144457281823580252e-02 4.343173041192790150e-03 2.918612283681554925e-02 1.598287679158946761e-02
1.926829268292682862e+00 3.994465725171572057e-01 1.727153471672320320e-02 2.235139786870061346e-02 3.386575434651608284e-03 2.133542523830513418e-02 1.134502770608288719e-02
1.975609756097560954e+00 3.226988293490294923e-01 1.684507706939662730e-02 1.767081614142587340e-02 3.302956288116985252e-03 1.618448581177323042e-02 8.752834163510012089e-03
2.049999999999999822e+00 2.307358492044452036e-01 1.211130298650519785e-02 1.576022119397791840e-02 1.708004267327656268e-03 1.296530512016902566e-02 6.676743954099020016e-03
2.150000000000000355e+00 1.476809820782934157e-01 7.402555492646287379e-03 8.512938816543230008e-03 1.554536653455720332e-03 8.290862151763840615e-03 4.959712180073011858e-03
2.250000000000000000e+00 9.775650282355562160e-02 4.314867346046955855e-03 6.649139844728095723e-03 1.414710605261297041e-03 4.527073936836149837e-03 2.475743559207269767e-03
2.349999999999999645e+00 6.284927114437394158e-02 2.641294800248473584e-03 4.063530461920729191e-03 4.063530461920728757e-04 3.521726400331298256e-03 1.625412184768291503e-03
2.450000000000000178e+00 3.852199234836483493e-02 1.818913635335945005e-03 1.753952434073946954e-03 5.196896100959843027e-04 1.883874836597943057e-03 1.818913635335945005e-03
2.549999999999999822e+00 2.739961569307529723e-02 1.185860360292552689e-03 1.622756282505598497e-03 1.872411095198767475e-04 1.934824798372059571e-03 6.241370317329224737e-04
2.650000000000000355e+00 1.735689756738026737e-02 9.609355054604993033e-04 9.008770363692180901e-04 3.002923454564060120e-04 8.408185672779368769e-04 6.005846909128120239e-04
2.750000000000000000e+00 1.105403422929168017e-02 7.523688218889625990e-04 8.681178714103414103e-04 5.787452476068942600e-05 7.523688218889625990e-04 3.472471485641365966e-04
2.849999999999999645e+00 7.203855318896309860e-03 3.350630380882004813e-04 1.116876793627334847e-04 0.000000000000000000e+00 2.792191984068336983e-04 1.675315190441002407e-04
2.950000000000000178e+00 4.262115425172786215e-03 2.697541408337206410e-04 5.395082816674412821e-04 1.079016563334882591e-04 2.697541408337206410e-04 1.079016563334882591e-04
3.049999999999999822e+00 2.765643273400146627e-03 0.000000000000000000e+00 2.087277942188789728e-04 0.000000000000000000e+00 5.218194855471974320e-05 5.218194855471974320e-05
3.150000000000000355e+00 2.021015150373272132e-03 1.010507575186636174e-04 1.010507575186636174e-04 1.010507575186636174e-04 1.515761362779954261e-04 1.010507575186636174e-04
3.250000000000000000e+00 1.273239544735167142e-03 4.897075172058335056e-05 4.897075172058335056e-05 0.000000000000000000e+00 4.897075172058335056e-05 9.794150344116670111e-05
3.350000000000000089e+00 7.126340735457962648e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.750893823638641675e-05 4.750893823638641675e-05 4.750893823638641675e-05
3.450000000000000178e+00 7.381098810058939197e-04 4.613186756286836998e-05 4.613186756286836998e-05 0.000000000000000000e+00 4.613186756286836998e-05 4.613186756286836998e-05
3.549999999999999822e+00 2.689942700144707906e-04 0.000000000000000000e+00 4.483237833574513177e-05 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 1.744163759911180060e-04 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.240168387729047967e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en7.73_th0.5_gs0.6.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 20.6347 43.559 10.2086 0.1037 48.4351 4.20245
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.259558231115439497e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.925196405947079370e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.261663929470736036e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.542351042238510956e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.665165594916451255e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.884295275417140942e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.231921923172953512e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.370823546107164930e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 8.993030226253100068e+01 0.000000000000000000e+00 0.000000000000000000e+00 9.880129333540939740e+01 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.592618177174307448e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.277340833438688605e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.686189694524721716e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.443641116754882603e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.558345214309311189e+01 0.000000000000000000e+00 0.000000000000000000e+00 3.998095599315067972e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.812795215705932961e+01 1.590967984860189510e+01 0.000000000000000000e+00 2.976121685644335102e+01 6.620327621177109378e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.091984089762971166e+01 1.531430761698929466e+01 0.000000000000000000e+00 2.302235208351009277e+01 6.338358756216980971e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.592394861976659470e+01 1.249569798781617180e+01 0.000000000000000000e+00 1.876414752009324260e+01 5.076293701469277053e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.240590381816739551e+01 1.050191466588236011e+01 0.000000000000000000e+00 1.304403497303159831e+01 4.159743149254531147e+00
7.073170731707316694e-01 0.000000000000000000e+00 9.373106575409520858e+00 7.992510710242163974e+00 0.000000000000000000e+00 1.019002447624860963e+01 3.222927935156807422e+00
7.560975609756097615e-01 0.000000000000000000e+00 6.971560492026224409e+00 6.392035501880692472e+00 0.000000000000000000e+00 7.369417558976470772e+00 2.772917041455837950e+00
8.048780487804878536e-01 0.000000000000000000e+00 5.510907499534823728e+00 5.053252878940869053e+00 0.000000000000000000e+00 6.031798719608545412e+00 2.111129551862990894e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.040992433678768592e+00 4.011180893924021440e+00 0.000000000000000000e+00 5.110385872573424137e+00 1.694671375289100501e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.837745082253115836e+00 3.189865742884525623e+00 0.000000000000000000e+00 3.483436068535918029e+00 1.329020341249406822e+00
9.512195121951219079e-01 1.200566173811583681e+01 2.411628126412560746e+00 2.519672908068080197e+00 3.807292305956396644e-02 2.891141157378961157e+00 1.053693870621446038e+00
1.000000000000000000e+00 1.408823640755147188e+01 2.119108278532811696e+00 2.057117428198518727e+00 5.350789186749516785e-02 2.107688911365968032e+00 8.261096476127912647e-01
1.048780487804878092e+00 1.268074818780719859e+01 1.782248328539998816e+00 1.617991544202571852e+00 5.786318539159360924e-02 1.698253382003814593e+00 6.756926810244157089e-01
1.097560975609756184e+00 1.112102079252700726e+01 1.174795492557449306e+00 1.289540194006633334e+00 5.231882760377304376e-02 1.301728102709785118e+00 5.463750291803116665e-01
1.146341463414634276e+00 1.003244510870923811e+01 1.114842619388183520e+00 1.043119274970051746e+00 4.383093269996943264e-02 1.233243060967321725e+00 4.212323402334725020e-01
1.195121951219512368e+00 8.514306793691053699e+00 9.552250696141142416e-01 8.028913774607344678e-01 4.040391834892509415e-02 7.755914326303797734e-01 3.125843683075624213e-01
1.243902439024390238e+00 7.259237330023510459e+00 5.395379096639095762e-01 6.441930511106280788e-01 4.301614836406474074e-02 6.190128667023950815e-01 2.672771657498900777e-01
1.292682926829268331e+00 6.039324700968982995e+00 4.323538621180151864e-01 5.214495499917217725e-01 3.558779600621140432e-02 4.997435183850963414e-01 2.117600060227756709e-01
1.341463414634146423e+00 5.176888538180156374e+00 3.509631271127068852e-01 4.185776450179962138e-01 2.407855134037282033e-02 3.794195968786020501e-01 1.760896077821204331e-01
1.390243902439024515e+00 4.263499436652563368e+00 2.663660406561710881e-01 3.517909206551545487e-01 2.323368988983342404e-02 2.914772004360920432e-01 1.328309947236941124e-01
1.439024390243902385e+00 3.567797400114016249e+00 2.201532330649917102e-01 2.707136563126674722e-01 2.063228033873763800e-02 4.738622627248534336e-01 1.074692404457323058e-01
1.487804878048780477e+00 2.958723266705921340e+00 1.787251306229859227e-01 2.186367548848060782e-01 1.798216038169919706e-02 1.828917287602088992e-01 8.705997160408025792e-02
1.536585365853658569e+00 2.419108777961795020e+00 1.420507129339454722e-01 1.679553272507486872e-01 1.316464006263769713e-02 1.439617090720703152e-01 6.858352806825768200e-02
1.585365853658536661e+00 1.975470207831100167e+00 1.123665729217398351e-01 1.413843142806506525e-01 1.296537379866228787e-02 1.160709654356433390e-01 5.165569561054340203e-02
1.634146341463414753e+00 1.638579360285570052e+00 8.605187087645677080e-02 1.120071915584506805e-01 9.783159333982324041e-03 8.784877769290250216e-02 4.731854616640430305e-02
1.682926829268292845e+00 1.339635988421714607e+00 7.018064078272948092e-02 9.363881076811694792e-02 7.948636110751128997e-03 7.114998664989424793e-02 3.993704972718859630e-02
1.731707317073170715e+00 1.087679787855808433e+00 5.313107572758322961e-02 7.329073921287189430e-02 6.971098588370848795e-03 5.708764519665857767e-02 2.920325084317517902e-02
1.780487804878048808e+00 8.632728718759237196e-01 3.848170305539035801e-02 5.698956976298286820e-02 6.047124765847055987e-03 4.599479746144276293e-02 2.437174526841389549e-02
1.829268292682926900e+00 7.212863823738346891e-01 3.085621764358887492e-02 4.833546232030395962e-02 6.420947024099418407e-03 3.513684899298848835e-02 1.926284107229825696e-02
1.878048780487804992e+00 5.802479183033567578e-01 2.032604983278225863e-02 3.960973813567824492e-02 2.258449981420250670e-03 2.727512669869072010e-02 1.650405755653260378e-02
1.926829268292682862e+00 4.573570124496997291e-01 2.015012383617707098e-02 2.556864453161964215e-02 3.386575434651608284e-03 2.455267190122415941e-02 1.236100033647836993e-02
1.975609756097560954e+00 3.608479744767806863e-01 1.866170302786096871e-02 2.328584183122474685e-02 3.137808473711136033e-03 1.354212078127964118e-02 7.927095091480764258e-03
2.049999999999999822e+00 2.714174053898857353e-01 1.094675462241815993e-02 1.762349857651717908e-02 1.785640824933458796e-03 1.273239544735161807e-02 6.754380511704822544e-03
2.150000000000000355e+00 1.770691273840991897e-01 6.810351053234584354e-03 9.549296585513710953e-03 1.184408878823405833e-03 7.920734377131527851e-03 3.849328856176069229e-03
2.250000000000000000e+00 1.137427326630082725e-01 4.880751588151474585e-03 4.880751588151474585e-03 8.488263631567782028e-04 5.163693709203733516e-03 3.041627801311788497e-03
2.349999999999999645e+00 7.138268511440747088e-02 3.250824369536583006e-03 5.282589600496947167e-03 7.449805846854669388e-04 3.860353938824692428e-03 2.031765230960364595e-03
2.450000000000000178e+00 4.781144412883055195e-02 2.468525647955925519e-03 2.988215258051909497e-03 7.145732138819784569e-04 2.923254056789911879e-03 9.744180189299705541e-04
2.549999999999999822e+00 2.995857752318027700e-02 1.497928876159013980e-03 2.246893314238520862e-03 2.496548126931689786e-04 1.685169985678890538e-03 7.489644380795069901e-04
2.650000000000000355e+00 2.108052265103970216e-02 8.408185672779368769e-04 1.381344789099467688e-03 1.801754072738436126e-04 1.201169381825624048e-03 2.402338763651248258e-04
2.750000000000000000e+00 1.244302282354822764e-02 6.944942971282731933e-04 8.681178714103414103e-04 1.157490495213788520e-04 6.366197723675836792e-04 2.893726238034471368e-04
2.849999999999999645e+00 7.259699158577676698e-03 3.909068777695672101e-04 4.467507174509339389e-04 5.584383968136674237e-05 3.350630380882004813e-04 5.584383968136674237e-05
2.950000000000000178e+00 5.772738613841621978e-03 2.158033126669765182e-04 3.776557971672089408e-04 0.000000000000000000e+00 3.237049690004647909e-04 1.618524845002323955e-04
3.049999999999999822e+00 3.183098861837904518e-03 1.043638971094394864e-04 2.087277942188789728e-04 5.218194855471974320e-05 2.087277942188789728e-04 1.565458456641592364e-04
3.150000000000000355e+00 1.970489771613940459e-03 5.052537875933180871e-05 1.515761362779954261e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000000e+00 1.762947061941000674e-03 9.794150344116670111e-05 9.794150344116670111e-05 4.897075172058335056e-05 0.000000000000000000e+00 4.897075172058335056e-05
3.350000000000000089e+00 7.601430117821826680e-04 9.501787647277283350e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.750893823638641675e-05
3.450000000000000178e+00 5.997142783172888097e-04 4.613186756286836998e-05 9.226373512573673996e-05 0.000000000000000000e+00 4.613186756286836998e-05 0.000000000000000000e+00
3.549999999999999822e+00 1.793295133429805271e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000000355e+00 2.616245639866770362e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.360409399777950151e-05 0.000000000000000000e+00
3.750000000000000000e+00 1.697652726313556406e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.244131815783891014e-05 0.000000000000000000e+00
3.850000000000000089e+00 2.066947312881746792e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 8.058478131235235348e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.029239065617617674e-05 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_mT-0.4_en7.73_th0.5_gs0.7.dat <==
# mT 2212 211 321 -2212 -211 -321
# ntot 21.7618 44.68605 10.59765 0.1108 50.00825 4.28155
2.439024390243902524e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
7.317073170731708265e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.219512195121951331e-01 0.000000000000000000e+00 5.367911712147117242e+01 0.000000000000000000e+00 0.000000000000000000e+00 6.017497519418508745e+01 0.000000000000000000e+00
1.707317073170731836e-01 0.000000000000000000e+00 2.305463960956557230e+02 0.000000000000000000e+00 0.000000000000000000e+00 2.589915736116437870e+02 0.000000000000000000e+00
2.195121951219512202e-01 0.000000000000000000e+00 1.713783459999389436e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.928721688970458388e+02 0.000000000000000000e+00
2.682926829268292845e-01 0.000000000000000000e+00 1.250540237365938765e+02 0.000000000000000000e+00 0.000000000000000000e+00 1.397869353269280452e+02 0.000000000000000000e+00
3.170731707317073766e-01 0.000000000000000000e+00 9.213235781246254419e+01 0.000000000000000000e+00 0.000000000000000000e+00 1.041387055491920393e+02 0.000000000000000000e+00
3.658536585365853577e-01 0.000000000000000000e+00 6.708908662166331283e+01 0.000000000000000000e+00 0.000000000000000000e+00 7.487359309018607689e+01 0.000000000000000000e+00
4.146341463414634498e-01 0.000000000000000000e+00 4.958843878820120210e+01 0.000000000000000000e+00 0.000000000000000000e+00 5.497070320546102096e+01 0.000000000000000000e+00
4.634146341463414309e-01 0.000000000000000000e+00 3.699437076549390468e+01 0.000000000000000000e+00 0.000000000000000000e+00 4.328929262322120763e+01 0.000000000000000000e+00
5.121951219512195230e-01 0.000000000000000000e+00 2.900064039346966993e+01 1.651673962181288147e+01 0.000000000000000000e+00 3.074983885856659427e+01 6.691671477000436852e+00
5.609756097560976151e-01 0.000000000000000000e+00 2.097218557445660991e+01 1.594360695395266170e+01 0.000000000000000000e+00 2.307993122801967800e+01 6.288340509471279205e+00
6.097560975609757072e-01 0.000000000000000000e+00 1.578322286415508202e+01 1.282584168063861796e+01 0.000000000000000000e+00 1.824940160032793912e+01 5.173678064668118637e+00
6.585365853658536883e-01 0.000000000000000000e+00 1.314609632233441161e+01 1.036219961489501173e+01 0.000000000000000000e+00 1.352511055639583581e+01 4.240500430498991058e+00
7.073170731707316694e-01 0.000000000000000000e+00 9.112024965090535389e+00 8.394281174178271243e+00 0.000000000000000000e+00 1.078553041073944030e+01 3.346549616367917146e+00
7.560975609756097615e-01 0.000000000000000000e+00 7.491536376706318556e+00 6.726891341309532812e+00 0.000000000000000000e+00 7.919599511646279844e+00 2.701285508794514012e+00
8.048780487804878536e-01 0.000000000000000000e+00 5.465101501193710298e+00 5.277418516840299390e+00 0.000000000000000000e+00 7.266939223549892191e+00 2.210848804888777330e+00
8.536585365853659457e-01 0.000000000000000000e+00 4.673149956170463248e+00 4.168264776477882627e+00 0.000000000000000000e+00 4.720542660395959267e+00 1.750090263294720616e+00
9.024390243902439268e-01 0.000000000000000000e+00 3.474759113097945828e+00 3.340266303809376947e+00 0.000000000000000000e+00 4.061899764400730639e+00 1.379274374827662353e+00
9.512195121951219079e-01 1.250266773373122575e+01 3.274271383122500989e+00 2.699061545546926677e+00 4.287491335536482845e-02 3.354533220923744175e+00 1.109602757636841686e+00
1.000000000000000000e+00 1.502592958576599003e+01 2.062337710331932694e+00 2.165112014833523890e+00 6.362218850098511069e-02 2.555980639572909663e+00 8.841852863470238688e-01
1.048780487804878092e+00 1.343825816860574918e+01 1.760782953314085075e+00 1.677721283961636223e+00 6.066301694279975509e-02 1.740250855271906705e+00 6.806701593376710546e-01
1.097560975609756184e+00 1.201400805458231602e+01 1.213737347194348448e+00 1.346615278665294957e+00 4.904890087853722852e-02 1.365937572950779222e+00 5.490504237736864024e-01
1.146341463414634276e+00 1.036715404932718521e+01 9.514727793246611220e-01 1.066457823550555073e+00 5.720790566684322287e-02 1.032019233572007533e+00 4.178169428802280816e-01
1.195121951219512368e+00 9.043379724503330053e+00 7.349145148331510669e-01 8.443872936028737897e-01 4.204191503874638719e-02 8.181793465657332121e-01 3.628162667954152321e-01
1.243902439024390238e+00 7.613333673264287782e+00 8.188805804427445878e-01 6.531110330885439019e-01 4.196697401372170150e-02 8.650442518578385087e-01 2.735722118519482993e-01
1.292682926829268331e+00 6.429023687022815459e+00 4.729895724513487609e-01 5.613280731759869857e-01 3.634498315527973783e-02 4.919192511780569599e-01 2.165555246335417461e-01
1.341463414634146423e+00 5.349816315988288551e+00 3.412344195004350378e-01 6.005044773674798053e-01 3.015899359804272498e-02 3.862296922071923322e-01 1.721981247372116886e-01
1.390243902439024515e+00 4.468143654672106280e+00 2.856101070295684607e-01 3.370058452707151431e-01 2.346837362609436803e-02 2.910078329635701344e-01 1.333003621962160212e-01
1.439024390243902385e+00 3.710862992352955025e+00 2.317163791888996183e-01 2.632316205854329239e-01 2.176592211559135251e-02 2.319431075442703605e-01 1.015743032060929807e-01
1.487804878048780477e+00 3.393584535448720185e+00 1.717077021813472049e-01 2.201718173564145564e-01 1.644709791009072927e-02 2.225840583832278397e-01 8.552490913247177973e-02
1.536585365853658569e+00 2.525487562984077172e+00 1.371670561365153640e-01 1.705033221015817835e-01 1.656196653041516753e-02 1.435370432635981186e-01 6.964519258943814572e-02
1.585365853658536661e+00 2.051616053950227947e+00 1.057809862303558113e-01 1.473525022197174350e-01 1.317117338276803905e-02 1.195695583654411004e-01 6.256307356814817811e-02
1.634146341463414753e+00 1.711054601882214588e+00 8.026183780124274136e-02 1.042205953538525021e-01 1.158006615042805713e-02 8.724980875408724912e-02 4.592095197583539318e-02
1.682926829268292845e+00 1.377828215588006611e+00 6.649712648750334687e-02 9.480202580871467666e-02 7.560897763885220287e-03 7.231320169049197666e-02 3.470258204449883088e-02
1.731707317073170715e+00 1.150608083221102085e+00 5.049336274819966192e-02 7.931979745146290617e-02 6.971098588370848795e-03 5.558038063701082471e-02 2.637712979383564568e-02
1.780487804878048808e+00 8.927755108850563559e-01 4.489532023128875449e-02 6.138747868359890891e-02 5.130893740718714749e-03 4.691102848657110330e-02 2.675394593374758392e-02
1.829268292682926900e+00 7.494672054240488768e-01 3.585028755122175725e-02 4.405483097090434619e-02 6.599306663657735633e-03 4.030927854017968270e-02 2.015463927008984135e-02
1.878048780487804992e+00 5.937986181918782913e-01 2.866494207187241308e-02 4.065209966556451726e-02 3.474538432954232033e-03 2.779630746363385627e-02 1.389815373181692813e-02
1.926829268292682862e+00 4.747978759381554781e-01 1.879549366231642732e-02 2.726193224894544673e-02 4.402548065047091029e-03 2.421401435775899849e-02 9.482411217024503888e-03
1.975609756097560954e+00 3.788490862470182408e-01 1.783596395583172262e-02 2.295554620241304841e-02 2.642365030493588375e-03 2.196465931597795310e-02 9.743721049945107404e-03
2.049999999999999822e+00 2.814325213210342458e-01 1.001511593114852959e-02 1.839986415257520436e-02 2.173823612962471653e-03 1.304294167777482992e-02 7.220199857339637713e-03
2.150000000000000355e+00 1.819548140092457356e-01 6.588274388455194960e-03 1.088175657419004211e-02 1.332459988676331589e-03 7.476581047572749932e-03 4.959712180073011858e-03
2.250000000000000000e+00 1.112669891038010062e-01 4.880751588151474585e-03 7.356495147358744352e-03 6.366197723675836792e-04 5.446635830255993314e-03 2.758685680259529132e-03
2.349999999999999645e+00 7.476896049934141086e-02 2.844471323344510347e-03 3.792628431126013507e-03 4.740785538907516883e-04 3.928079446523371349e-03 2.505843784851116175e-03
2.450000000000000178e+00 4.722679331747257209e-02 2.013797239121939159e-03 2.598448050479921622e-03 3.248060063099902028e-04 2.468525647955925519e-03 1.429146427763956914e-03
2.549999999999999822e+00 3.008340492952686282e-02 1.310687766639137206e-03 1.747583688852182796e-03 2.496548126931689786e-04 1.061032953945968173e-03 6.241370317329224737e-04
2.650000000000000355e+00 2.120063958922226502e-02 6.606431600040932372e-04 6.606431600040932372e-04 1.801754072738436126e-04 9.008770363692180901e-04 3.002923454564060120e-04
2.750000000000000000e+00 1.261664639783029521e-02 4.629961980855154080e-04 5.787452476068942735e-04 1.157490495213788520e-04 2.314980990427577040e-04 2.893726238034471368e-04
2.849999999999999645e+00 7.092167639533576186e-03 3.909068777695672101e-04 7.259699158577676914e-04 1.116876793627334847e-04 3.350630380882004813e-04 3.909068777695672101e-04
2.950000000000000178e+00 5.449033644841157729e-03 4.316066253339530365e-04 2.158033126669765182e-04 5.395082816674412956e-05 1.079016563334882591e-04 1.079016563334882591e-04
3.049999999999999822e+00 3.287462758947343883e-03 1.565458456641592364e-04 1.565458456641592364e-04 0.000000000000000000e+00 3.130916913283184728e-04 3.130916913283184728e-04
3.150000000000000355e+00 2.021015150373272132e-03 1.515761362779954261e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.010507575186636174e-04 5.052537875933180871e-05
3.250000000000000000e+00 1.322210296455750451e-03 4.897075172058335056e-05 9.794150344116670111e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000089e+00 1.140214517673274110e-03 4.750893823638641675e-05 0.000000000000000000e+00 0.000000000000000000e+00 9.501787647277283350e-05 4.750893823638641675e-05
3.450000000000000178e+00 6.919780134430255497e-04 1.383956026886051099e-04 4.613186756286836998e-05 0.000000000000000000e+00 9.226373512573673996e-05 4.613186756286836998e-05
3.549999999999999822e+00 3.138266483502159224e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.483237833574513177e-05 0.000000000000000000e+00
3.650000000000000355e+00 2.180204699888975211e-04 4.360409399777950151e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000000e+00 1.273239544735167304e-04 8.488263631567782028e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000089e+00 1.240168387729047967e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 4.029239065617617674e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en12.39_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.4032 376.87275 87.6946 2.11455 407.4457 45.93115
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999945998e-04 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 3.499999999999981425e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.499999999999976241e-03 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.849999999999990194e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.849999999999990194e-02 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 2.600000000000009248e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.450000000000012085e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 5.249999999999994948e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.049999999999994271e-02 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 8.199999999999992017e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.899999999999990752e-02 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 1.649999999999998412e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.844999999999998308e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 2.774999999999997469e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.399999999999996914e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 4.615000000000016311e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.445000000000018714e-01 0.000000000000000000e+00
-3.450000000000000178e+00 4.999999999999995767e-04 9.954999999999990523e-01 9.999999999999991535e-04 0.000000000000000000e+00 8.379999999999991900e-01 0.000000000000000000e+00
-3.349999999999999645e+00 2.499999999999997884e-03 1.042999999999999039e+00 2.999999999999997460e-03 0.000000000000000000e+00 1.381499999999998840e+00 9.999999999999991535e-04
-3.250000000000000000e+00 1.699999999999998387e-02 1.475499999999998701e+00 6.999999999999993207e-03 0.000000000000000000e+00 1.694499999999998563e+00 5.499999999999995344e-03
-3.149999999999999467e+00 7.599999999999992872e-02 2.076999999999998181e+00 2.149999999999998093e-02 0.000000000000000000e+00 2.473499999999997812e+00 7.999999999999993228e-03
-3.049999999999999822e+00 2.550000000000008926e-01 2.906000000000010353e+00 3.050000000000010689e-02 0.000000000000000000e+00 3.403500000000012182e+00 1.800000000000006456e-02
-2.950000000000000178e+00 7.779999999999992477e-01 3.900999999999996248e+00 6.099999999999994316e-02 0.000000000000000000e+00 4.874999999999995559e+00 3.449999999999996819e-02
-2.849999999999999645e+00 2.640499999999997627e+00 5.223499999999995147e+00 1.329999999999998683e-01 4.999999999999995767e-04 5.993499999999994721e+00 6.999999999999993727e-02
-2.750000000000000000e+00 1.363299999999998846e+01 7.332499999999993356e+00 2.479999999999997762e-01 2.499999999999997884e-03 7.754499999999993065e+00 1.159999999999998949e-01
-2.649999999999999467e+00 3.749199999999996891e+01 9.002999999999991232e+00 3.924999999999996270e-01 4.999999999999995767e-03 1.083499999999999019e+01 1.709999999999998466e-01
-2.549999999999999822e+00 5.080000000000018190e+01 1.185650000000004134e+01 6.425000000000022915e-01 6.000000000000020942e-03 1.279750000000004562e+01 2.880000000000010330e-01
-2.450000000000000178e+00 2.854899999999997462e+01 1.493999999999998707e+01 9.964999999999990532e-01 9.999999999999991535e-03 1.603499999999998593e+01 4.659999999999995812e-01
-2.349999999999999645e+00 1.464899999999998670e+01 1.851299999999998391e+01 1.568999999999998618e+00 1.449999999999998686e-02 2.038949999999998042e+01 7.699999999999993516e-01
-2.250000000000000000e+00 1.025349999999999007e+01 2.226899999999998059e+01 2.448999999999997623e+00 2.999999999999997113e-02 2.550799999999997780e+01 1.125499999999999057e+00
-2.149999999999999467e+00 8.285999999999992482e+00 2.773549999999997340e+01 3.559999999999996945e+00 4.199999999999996098e-02 3.040699999999997161e+01 1.725999999999998424e+00
-2.049999999999999822e+00 9.217000000000032500e+00 3.278400000000011261e+01 5.074500000000018218e+00 7.550000000000026135e-02 3.599900000000013023e+01 2.560000000000008935e+00
-1.949999999999999734e+00 1.113799999999994128e+01 3.866549999999979548e+01 6.884499999999963649e+00 1.094999999999994172e-01 4.256849999999977285e+01 3.383999999999982133e+00
-1.849999999999999645e+00 1.376550000000004914e+01 4.474100000000015598e+01 9.150500000000032941e+00 1.645000000000005902e-01 4.939800000000017377e+01 4.538500000000015966e+00
-1.750000000000000000e+00 1.688250000000006068e+01 5.152850000000017872e+01 1.166700000000004067e+01 2.325000000000008171e-01 5.663550000000019935e+01 5.921500000000021302e+00
-1.649999999999999911e+00 2.058549999999988955e+01 5.861199999999968924e+01 1.415099999999992519e+01 2.924999999999984279e-01 6.437999999999965439e+01 7.262999999999960821e+00
-1.549999999999999822e+00 2.430900000000008632e+01 6.560700000000022669e+01 1.680700000000005900e+01 3.445000000000011942e-01 7.172300000000025477e+01 8.556500000000029971e+00
-1.449999999999999734e+00 2.815499999999984837e+01 7.275099999999960687e+01 1.916649999999989618e+01 4.279999999999977156e-01 7.948449999999957072e+01 9.640999999999948500e+00
-1.349999999999999645e+00 3.122550000000011039e+01 7.910750000000027171e+01 2.121900000000007580e+01 4.860000000000017084e-01 8.658750000000030411e+01 1.083900000000003772e+01
-1.249999999999999556e+00 3.406049999999981992e+01 8.429799999999954707e+01 2.303549999999987818e+01 5.149999999999972378e-01 9.226249999999950546e+01 1.183599999999993635e+01
-1.149999999999999467e+00 3.623550000000012972e+01 8.980150000000031696e+01 2.433350000000008606e+01 5.485000000000019860e-01 9.737050000000034800e+01 1.262900000000004397e+01
-1.049999999999999822e+00 3.727900000000013137e+01 9.478650000000033060e+01 2.545650000000009072e+01 5.910000000000020792e-01 1.024125000000003638e+02 1.341700000000004778e+01
-9.499999999999997335e-01 3.795949999999979951e+01 9.766799999999948056e+01 2.616999999999985960e+01 6.144999999999967155e-01 1.062434999999994290e+02 1.360399999999992815e+01
-8.499999999999996447e-01 3.808950000000013603e+01 1.002005000000003463e+02 2.636900000000009214e+01 6.365000000000022862e-01 1.087090000000003869e+02 1.422500000000004938e+01
-7.499999999999995559e-01 3.741699999999980264e+01 1.030339999999994518e+02 2.636849999999985883e+01 6.524999999999965272e-01 1.109609999999994017e+02 1.389249999999992546e+01
-6.499999999999994671e-01 3.592200000000012494e+01 1.038285000000003606e+02 2.587950000000009254e+01 6.560000000000023590e-01 1.123500000000003922e+02 1.366300000000004822e+01
-5.499999999999998224e-01 3.462800000000012091e+01 1.054075000000003683e+02 2.533600000000009089e+01 6.690000000000023705e-01 1.128130000000004003e+02 1.356550000000004808e+01
-4.499999999999997335e-01 3.293549999999982703e+01 1.054724999999994424e+02 2.499499999999986599e+01 6.799999999999963851e-01 1.135734999999993988e+02 1.332349999999992818e+01
-3.499999999999996447e-01 3.141850000000011178e+01 1.059860000000003737e+02 2.451450000000008700e+01 6.505000000000022986e-01 1.139215000000004068e+02 1.305750000000004540e+01
-2.499999999999995559e-01 3.006799999999983797e+01 1.055189999999994370e+02 2.414399999999987045e+01 6.364999999999966240e-01 1.139589999999993921e+02 1.294799999999993112e+01
-1.499999999999994671e-01 2.941350000000010212e+01 1.054610000000003680e+02 2.400300000000008538e+01 6.445000000000022933e-01 1.136060000000004067e+02 1.295650000000004631e+01
-4.999999999999982236e-02 2.894600000000010098e+01 1.055600000000003718e+02 2.359850000000008308e+01 6.495000000000022977e-01 1.136650000000004042e+02 1.278450000000004572e+01
5.000000000000026645e-02 2.866549999999984522e+01 1.052159999999994398e+02 2.374699999999987199e+01 6.824999999999963318e-01 1.135689999999993915e+02 1.276049999999993112e+01
1.500000000000003553e-01 2.915800000000010428e+01 1.056675000000003735e+02 2.388000000000008427e+01 6.610000000000023634e-01 1.137750000000004036e+02 1.275350000000004513e+01
2.500000000000004441e-01 2.981649999999984146e+01 1.062464999999994291e+02 2.422999999999986898e+01 6.944999999999963425e-01 1.138549999999993929e+02 1.285599999999993059e+01
3.500000000000005329e-01 3.121250000000010871e+01 1.058865000000003675e+02 2.475350000000008777e+01 6.620000000000023643e-01 1.134115000000004017e+02 1.302100000000004520e+01
4.500000000000001776e-01 3.237800000000011380e+01 1.057200000000003683e+02 2.473050000000008808e+01 6.510000000000022435e-01 1.138500000000004064e+02 1.334200000000004671e+01
5.500000000000002665e-01 3.401699999999981827e+01 1.051159999999994454e+02 2.546549999999986369e+01 6.654999999999964277e-01 1.133819999999993939e+02 1.359099999999992825e+01
6.500000000000003553e-01 3.522250000000012449e+01 1.042260000000003686e+02 2.587750000000009010e+01 6.890000000000023883e-01 1.121710000000003902e+02 1.385650000000004844e+01
7.500000000000004441e-01 3.630899999999980565e+01 1.026999999999994486e+02 2.625099999999985911e+01 6.559999999999964748e-01 1.110139999999994131e+02 1.384199999999992592e+01
8.500000000000005329e-01 3.692700000000012750e+01 1.008470000000003495e+02 2.632950000000009183e+01 6.470000000000022400e-01 1.085915000000003801e+02 1.394400000000004880e+01
9.500000000000001776e-01 3.698900000000013222e+01 9.833400000000034424e+01 2.602150000000009200e+01 6.140000000000022107e-01 1.053510000000003686e+02 1.359750000000004810e+01
1.050000000000000266e+00 3.624749999999980332e+01 9.467949999999949284e+01 2.555849999999986366e+01 6.179999999999966631e-01 1.019199999999994617e+02 1.338349999999992868e+01
1.150000000000000355e+00 3.501450000000012608e+01 9.025600000000031287e+01 2.444050000000008538e+01 5.950000000000020828e-01 9.664650000000034424e+01 1.282400000000004603e+01
1.250000000000000444e+00 3.275999999999982748e+01 8.543449999999954514e+01 2.319999999999987494e+01 5.494999999999971019e-01 9.161949999999950478e+01 1.211849999999993521e+01
1.350000000000000533e+00 2.998750000000010729e+01 7.917350000000027421e+01 2.124050000000007543e+01 5.025000000000017231e-01 8.543800000000030082e+01 1.100800000000003820e+01
1.450000000000000178e+00 2.669350000000009260e+01 7.291050000000025477e+01 1.908150000000006585e+01 4.760000000000016995e-01 7.847300000000028319e+01 1.001900000000003566e+01
1.550000000000000266e+00 2.310499999999987608e+01 6.641099999999964609e+01 1.673499999999991061e+01 3.884999999999979026e-01 7.074799999999962097e+01 8.703499999999953829e+00
1.650000000000000355e+00 1.960800000000006804e+01 5.909450000000020964e+01 1.396200000000004948e+01 3.020000000000010454e-01 6.305500000000021998e+01 7.178000000000025693e+00
1.750000000000000444e+00 1.592849999999991439e+01 5.223349999999972226e+01 1.162299999999993716e+01 2.594999999999986207e-01 5.566099999999970294e+01 5.812999999999968637e+00
1.850000000000000533e+00 1.299500000000004540e+01 4.483450000000015478e+01 9.196000000000031704e+00 1.665000000000005920e-01 4.820500000000016882e+01 4.552500000000016200e+00
1.950000000000000178e+00 1.116000000000003922e+01 3.867900000000013705e+01 6.865500000000023917e+00 1.020000000000003543e-01 4.162200000000014910e+01 3.418500000000011863e+00
2.049999999999999822e+00 9.380500000000033367e+00 3.260700000000011300e+01 5.061500000000017430e+00 5.850000000000020461e-02 3.510200000000012466e+01 2.467500000000008686e+00
2.150000000000000355e+00 9.093999999999871520e+00 2.731649999999961054e+01 3.583999999999949004e+00 4.549999999999935346e-02 2.955899999999957828e+01 1.715999999999975545e+00
2.250000000000000888e+00 9.835500000000035214e+00 2.257150000000007850e+01 2.424000000000008370e+00 2.450000000000008768e-02 2.433000000000008711e+01 1.177500000000004210e+00
2.350000000000000533e+00 1.517100000000005267e+01 1.826750000000006580e+01 1.589500000000005686e+00 1.900000000000006545e-02 1.967500000000006821e+01 7.355000000000025961e-01
2.450000000000000178e+00 3.309850000000011505e+01 1.468800000000005213e+01 1.045500000000003649e+00 1.050000000000003708e-02 1.576100000000005608e+01 4.730000000000016414e-01
2.549999999999999822e+00 5.614300000000019963e+01 1.157550000000004076e+01 6.775000000000024336e-01 9.000000000000032280e-03 1.259150000000004432e+01 2.965000000000010405e-01
2.650000000000000355e+00 3.932699999999944396e+01 9.063999999999870383e+00 3.879999999999944604e-01 5.499999999999921618e-03 9.908499999999859753e+00 1.839999999999973879e-01
2.750000000000000888e+00 1.682250000000005841e+01 7.880500000000028038e+00 2.445000000000008555e-01 1.500000000000005235e-03 8.143500000000027939e+00 1.155000000000004079e-01
2.850000000000000533e+00 2.568000000000008942e+00 6.058000000000021146e+00 1.585000000000005571e-01 1.500000000000005235e-03 6.056000000000021366e+00 6.950000000000024214e-02
2.950000000000000178e+00 8.980000000000031291e-01 4.002500000000013713e+00 7.600000000000026179e-02 5.000000000000017451e-04 4.631000000000016215e+00 4.450000000000015749e-02
3.049999999999999822e+00 2.945000000000010387e-01 2.987000000000010314e+00 4.400000000000015704e-02 0.000000000000000000e+00 3.652000000000013014e+00 2.200000000000007852e-02
3.150000000000000355e+00 9.899999999999858913e-02 2.191499999999968917e+00 1.849999999999973541e-02 0.000000000000000000e+00 2.894999999999958717e+00 1.449999999999979430e-02
3.250000000000000888e+00 2.100000000000007416e-02 1.499500000000005384e+00 4.000000000000013961e-03 0.000000000000000000e+00 1.833500000000006569e+00 6.500000000000023120e-03
3.350000000000000533e+00 1.500000000000005235e-03 1.050500000000003764e+00 3.000000000000010471e-03 0.000000000000000000e+00 1.294500000000004647e+00 1.000000000000003490e-03
3.450000000000000178e+00 1.000000000000003490e-03 7.295000000000025908e-01 5.000000000000017451e-04 0.000000000000000000e+00 8.720000000000031060e-01 5.000000000000017451e-04
3.550000000000000711e+00 0.000000000000000000e+00 7.044999999999900231e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.149999999999912204e-01 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 2.945000000000010387e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.535000000000012577e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.845000000000006635e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.290000000000008140e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 8.600000000000029843e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.285000000000004472e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 5.100000000000017714e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.150000000000028055e-02 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 3.599999999999949074e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.849999999999945133e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.250000000000007896e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.050000000000003708e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 3.500000000000012216e-03 5.000000000000017451e-04 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999978781e-03 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en12.39_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 151.5015 395.1853 91.87085 2.38385 426.2768 49.08735
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 3.499999999999981425e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999981425e-03 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.449999999999992267e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.899999999999989891e-02 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 2.200000000000007852e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.450000000000008768e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 4.149999999999996053e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.199999999999993905e-02 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 8.899999999999991251e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.599999999999991873e-02 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 1.479999999999998539e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.789999999999998259e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 2.779999999999997473e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.584999999999996523e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 4.260000000000014886e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.170000000000017915e-01 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.011999999999999122e+00 4.999999999999995767e-04 0.000000000000000000e+00 7.719999999999992424e-01 9.999999999999991535e-04
-3.349999999999999645e+00 4.999999999999995767e-04 9.664999999999991376e-01 9.999999999999991535e-04 0.000000000000000000e+00 1.161999999999999034e+00 4.999999999999995767e-04
-3.250000000000000000e+00 1.649999999999998343e-02 1.377499999999998836e+00 3.999999999999996614e-03 0.000000000000000000e+00 1.627999999999998559e+00 1.499999999999998730e-03
-3.149999999999999467e+00 6.699999999999993461e-02 1.970499999999998142e+00 1.499999999999998557e-02 0.000000000000000000e+00 2.270999999999998131e+00 6.999999999999993207e-03
-3.049999999999999822e+00 2.245000000000007823e-01 2.991500000000010484e+00 2.750000000000009728e-02 0.000000000000000000e+00 3.239500000000011593e+00 1.600000000000005584e-02
-2.950000000000000178e+00 6.214999999999993863e-01 4.021499999999996078e+00 7.249999999999993949e-02 0.000000000000000000e+00 4.272499999999996412e+00 3.349999999999996730e-02
-2.849999999999999645e+00 1.642499999999998517e+00 5.014999999999995239e+00 1.069999999999999007e-01 4.999999999999995767e-04 5.743999999999994444e+00 5.399999999999995082e-02
-2.750000000000000000e+00 1.500549999999998718e+01 6.566499999999994230e+00 1.974999999999998146e-01 2.999999999999997460e-03 7.489499999999993385e+00 9.449999999999991740e-02
-2.649999999999999467e+00 3.732299999999996487e+01 9.029499999999991644e+00 3.174999999999997269e-01 6.999999999999993207e-03 1.008049999999999002e+01 1.544999999999998597e-01
-2.549999999999999822e+00 4.479400000000016036e+01 1.092700000000003868e+01 5.545000000000019913e-01 9.000000000000032280e-03 1.230300000000004346e+01 2.530000000000008908e-01
-2.450000000000000178e+00 2.273099999999998033e+01 1.397199999999998710e+01 8.739999999999992220e-01 1.299999999999998899e-02 1.599099999999998545e+01 4.364999999999996105e-01
-2.349999999999999645e+00 1.108299999999998953e+01 1.754849999999998289e+01 1.445499999999998675e+00 1.899999999999998218e-02 1.939099999999998403e+01 7.199999999999993072e-01
-2.250000000000000000e+00 8.596499999999991815e+00 2.158749999999998082e+01 2.187999999999997947e+00 2.649999999999997496e-02 2.446999999999997755e+01 1.116999999999998883e+00
-2.149999999999999467e+00 8.127999999999993008e+00 2.691049999999997411e+01 3.335999999999996746e+00 3.449999999999996819e-02 2.945999999999997243e+01 1.703999999999998405e+00
-2.049999999999999822e+00 9.055500000000032301e+00 3.191350000000011278e+01 4.811500000000016541e+00 8.050000000000027967e-02 3.550850000000012585e+01 2.388000000000008338e+00
-1.949999999999999734e+00 9.520999999999949281e+00 3.806399999999979400e+01 6.622499999999964970e+00 1.064999999999994285e-01 4.189149999999977325e+01 3.324999999999982414e+00
-1.849999999999999645e+00 1.275950000000004536e+01 4.520250000000015689e+01 8.824000000000031818e+00 1.925000000000006706e-01 4.943100000000017502e+01 4.578000000000016279e+00
-1.750000000000000000e+00 1.530550000000005362e+01 5.163150000000018025e+01 1.119850000000004009e+01 2.420000000000008533e-01 5.727650000000020469e+01 5.920000000000021245e+00
-1.649999999999999911e+00 1.920149999999989632e+01 5.900899999999968770e+01 1.400949999999992457e+01 3.049999999999983835e-01 6.533899999999965758e+01 7.464499999999960167e+00
-1.549999999999999822e+00 2.272100000000008180e+01 6.646500000000023078e+01 1.669900000000005846e+01 3.740000000000013314e-01 7.324100000000025545e+01 8.751500000000030255e+00
-1.449999999999999734e+00 2.664099999999985613e+01 7.403249999999960096e+01 1.920299999999989637e+01 4.534999999999975717e-01 8.096399999999957231e+01 1.012799999999994505e+01
-1.349999999999999645e+00 3.032250000000010814e+01 8.101700000000028012e+01 2.151100000000007739e+01 5.060000000000017817e-01 8.868100000000031002e+01 1.129350000000003895e+01
-1.249999999999999556e+00 3.239249999999982776e+01 8.735899999999953991e+01 2.366099999999987347e+01 5.779999999999969607e-01 9.570499999999948670e+01 1.251999999999993385e+01
-1.149999999999999467e+00 3.542850000000012756e+01 9.352050000000032526e+01 2.527500000000008740e+01 6.485000000000022968e-01 1.021320000000003603e+02 1.341000000000004810e+01
-1.049999999999999822e+00 3.693750000000012790e+01 9.904900000000034765e+01 2.664700000000009439e+01 6.510000000000022435e-01 1.077860000000003851e+02 1.389850000000004826e+01
-9.499999999999997335e-01 3.773549999999979576e+01 1.032859999999994471e+02 2.742099999999985371e+01 6.949999999999962874e-01 1.122474999999994054e+02 1.452999999999992298e+01
-8.499999999999996447e-01 3.830500000000013472e+01 1.067030000000003724e+02 2.780450000000009680e+01 6.915000000000024460e-01 1.162380000000004117e+02 1.496400000000005193e+01
-7.499999999999995559e-01 3.838149999999979656e+01 1.099914999999994052e+02 2.808099999999985030e+01 7.244999999999961471e-01 1.190604999999993652e+02 1.499799999999991940e+01
-6.499999999999994671e-01 3.739500000000013102e+01 1.117855000000003969e+02 2.798600000000010013e+01 7.545000000000026130e-01 1.207660000000004317e+02 1.512200000000005318e+01
-5.499999999999998224e-01 3.649000000000012989e+01 1.131840000000003954e+02 2.809050000000009817e+01 7.485000000000026077e-01 1.224315000000004261e+02 1.500850000000005302e+01
-4.499999999999997335e-01 3.532699999999981344e+01 1.150164999999993825e+02 2.767549999999985388e+01 7.749999999999959144e-01 1.232894999999993360e+02 1.470699999999992080e+01
-3.499999999999996447e-01 3.431150000000012312e+01 1.149015000000004108e+02 2.722100000000009601e+01 7.535000000000026121e-01 1.238925000000004388e+02 1.446450000000005076e+01
-2.499999999999995559e-01 3.360249999999982151e+01 1.161559999999993806e+02 2.690299999999985658e+01 7.654999999999959615e-01 1.240094999999993348e+02 1.430799999999992345e+01
-1.499999999999994671e-01 3.294600000000011875e+01 1.161780000000004094e+02 2.675700000000009382e+01 7.135000000000024656e-01 1.243075000000004451e+02 1.429250000000005016e+01
-4.999999999999982236e-02 3.265600000000011249e+01 1.161745000000004069e+02 2.637750000000009365e+01 7.265000000000025882e-01 1.240475000000004400e+02 1.426100000000005075e+01
5.000000000000026645e-02 3.243049999999982447e+01 1.158869999999993752e+02 2.668199999999985650e+01 7.484999999999959464e-01 1.245654999999993322e+02 1.436149999999992311e+01
1.500000000000003553e-01 3.303950000000011755e+01 1.153850000000004030e+02 2.680050000000009547e+01 7.295000000000025908e-01 1.239895000000004330e+02 1.445950000000005176e+01
2.500000000000004441e-01 3.361449999999982197e+01 1.155504999999993885e+02 2.689549999999985630e+01 7.529999999999960059e-01 1.237419999999993365e+02 1.465499999999992120e+01
3.500000000000005329e-01 3.454900000000012028e+01 1.159715000000004039e+02 2.706600000000009487e+01 7.855000000000027516e-01 1.232485000000004334e+02 1.462150000000005079e+01
4.500000000000001776e-01 3.539550000000012631e+01 1.147565000000004005e+02 2.742750000000009791e+01 7.920000000000028129e-01 1.226930000000004384e+02 1.481600000000005224e+01
5.500000000000002665e-01 3.632649999999980395e+01 1.138124999999993889e+02 2.777599999999985059e+01 7.714999999999958558e-01 1.223159999999993488e+02 1.481399999999992012e+01
6.500000000000003553e-01 3.692450000000012977e+01 1.116180000000003929e+02 2.823000000000009990e+01 7.380000000000026539e-01 1.200420000000004279e+02 1.519800000000005369e+01
7.500000000000004441e-01 3.726299999999979917e+01 1.097064999999994086e+02 2.789699999999984925e+01 7.814999999999958646e-01 1.179004999999993686e+02 1.491799999999992110e+01
8.500000000000005329e-01 3.716500000000013415e+01 1.076055000000003758e+02 2.766300000000009618e+01 7.690000000000026814e-01 1.141010000000003970e+02 1.508300000000005348e+01
9.500000000000001776e-01 3.662850000000013040e+01 1.030545000000003597e+02 2.699800000000009348e+01 7.185000000000025810e-01 1.102640000000003937e+02 1.463850000000005203e+01
1.050000000000000266e+00 3.511749999999981497e+01 9.875249999999947192e+01 2.625849999999985940e+01 6.964999999999962332e-01 1.058719999999994315e+02 1.422199999999992315e+01
1.150000000000000355e+00 3.316800000000012005e+01 9.398800000000032639e+01 2.489650000000008845e+01 7.040000000000025127e-01 1.001145000000003478e+02 1.353850000000004705e+01
1.250000000000000444e+00 3.076149999999983464e+01 8.802049999999952945e+01 2.318849999999987688e+01 6.604999999999964233e-01 9.366299999999949932e+01 1.255199999999993210e+01
1.350000000000000533e+00 2.766350000000009857e+01 8.133950000000028524e+01 2.111350000000007299e+01 5.660000000000019460e-01 8.632650000000030843e+01 1.131150000000003963e+01
1.450000000000000178e+00 2.442400000000008475e+01 7.378150000000026409e+01 1.870800000000006591e+01 5.050000000000017808e-01 7.893050000000027921e+01 1.014550000000003571e+01
1.550000000000000266e+00 2.087249999999988859e+01 6.617849999999964439e+01 1.628749999999991260e+01 4.139999999999978142e-01 7.084649999999962233e+01 8.739499999999953417e+00
1.650000000000000355e+00 1.700550000000005824e+01 5.902900000000020952e+01 1.366600000000004833e+01 3.485000000000012532e-01 6.298900000000022459e+01 7.320500000000025764e+00
1.750000000000000444e+00 1.405399999999992566e+01 5.148999999999972488e+01 1.106249999999994138e+01 2.409999999999987152e-01 5.496299999999970964e+01 5.815499999999969027e+00
1.850000000000000533e+00 1.126500000000003965e+01 4.509450000000015990e+01 8.472000000000029729e+00 1.945000000000006724e-01 4.767100000000016990e+01 4.470500000000015461e+00
1.950000000000000178e+00 9.546000000000033126e+00 3.786800000000013000e+01 6.323000000000022602e+00 1.300000000000004485e-01 4.000400000000013989e+01 3.406500000000011852e+00
2.049999999999999822e+00 8.202000000000028379e+00 3.224350000000011107e+01 4.604500000000015802e+00 7.300000000000025913e-02 3.420100000000012130e+01 2.411500000000008637e+00
2.150000000000000355e+00 7.650999999999891443e+00 2.646399999999962560e+01 3.099499999999955957e+00 5.499999999999921618e-02 2.814699999999960056e+01 1.662499999999976330e+00
2.250000000000000888e+00 7.618000000000026972e+00 2.201050000000007856e+01 2.098500000000007581e+00 2.300000000000007941e-02 2.327100000000008251e+01 1.052500000000003766e+00
2.350000000000000533e+00 1.453750000000005116e+01 1.783250000000006352e+01 1.373000000000004883e+00 1.650000000000005976e-02 1.902000000000006708e+01 6.715000000000023173e-01
2.450000000000000178e+00 3.016150000000010678e+01 1.402950000000005026e+01 8.920000000000031237e-01 1.150000000000003970e-02 1.582000000000005535e+01 4.360000000000015530e-01
2.549999999999999822e+00 5.020750000000017366e+01 1.095250000000003787e+01 5.420000000000019247e-01 6.500000000000023120e-03 1.182600000000004137e+01 2.530000000000008908e-01
2.650000000000000355e+00 4.429949999999936949e+01 8.824499999999874333e+00 3.414999999999951408e-01 4.999999999999928980e-03 9.793499999999861316e+00 1.494999999999978846e-01
2.750000000000000888e+00 1.371350000000004776e+01 6.833000000000024166e+00 2.010000000000007059e-01 2.000000000000006981e-03 7.265000000000025437e+00 1.005000000000003529e-01
2.850000000000000533e+00 2.563000000000009049e+00 5.230500000000018801e+00 1.110000000000003900e-01 5.000000000000017451e-04 5.553000000000019476e+00 6.550000000000022471e-02
2.950000000000000178e+00 7.975000000000027622e-01 3.665000000000012914e+00 6.150000000000021422e-02 5.000000000000017451e-04 4.237000000000015199e+00 2.250000000000007896e-02
3.049999999999999822e+00 2.835000000000009734e-01 2.719000000000009631e+00 3.150000000000011124e-02 0.000000000000000000e+00 3.021000000000010566e+00 1.750000000000006065e-02
3.150000000000000355e+00 7.999999999999886369e-02 1.932999999999972518e+00 1.399999999999980080e-02 0.000000000000000000e+00 2.703499999999961378e+00 1.049999999999985147e-02
3.250000000000000888e+00 1.500000000000005322e-02 1.367000000000004878e+00 7.000000000000024432e-03 0.000000000000000000e+00 1.642500000000005844e+00 4.500000000000016140e-03
3.350000000000000533e+00 2.000000000000006981e-03 1.263500000000004508e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.147500000000003961e+00 3.500000000000012216e-03
3.450000000000000178e+00 0.000000000000000000e+00 6.475000000000022959e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.137000000000004007e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 4.294999999999938867e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.914999999999887681e-01 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 2.455000000000008564e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.130000000000011107e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.390000000000004843e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.140000000000022107e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 7.400000000000026001e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.075000000000003730e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 4.550000000000015837e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.650000000000019590e-02 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 4.199999999999940448e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.349999999999952321e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en12.39_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 151.9484 395.3292 91.866 2.4337 426.5967 49.75755
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 1.499999999999992008e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999945998e-04 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 6.999999999999962849e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.499999999999949457e-03 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010644e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 3.449999999999996819e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995420e-02 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 6.949999999999993683e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.749999999999993006e-02 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 1.139999999999998931e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.754999999999998506e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 1.994999999999998164e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.739999999999997438e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 3.335000000000011844e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.215000000000014846e-01 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 5.364999999999995328e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.444999999999991180e-01 0.000000000000000000e+00
-3.349999999999999645e+00 4.999999999999995767e-04 7.594999999999992868e-01 4.999999999999995767e-04 0.000000000000000000e+00 1.013999999999999124e+00 2.499999999999997884e-03
-3.250000000000000000e+00 1.099999999999999069e-02 1.197999999999998844e+00 5.499999999999995344e-03 0.000000000000000000e+00 1.472999999999998755e+00 1.999999999999998307e-03
-3.149999999999999467e+00 5.299999999999994993e-02 2.029499999999998305e+00 1.299999999999998899e-02 0.000000000000000000e+00 2.030499999999998195e+00 7.999999999999993228e-03
-3.049999999999999822e+00 2.205000000000007787e-01 2.358000000000008090e+00 2.550000000000008857e-02 0.000000000000000000e+00 2.777000000000009905e+00 1.850000000000006500e-02
-2.950000000000000178e+00 5.824999999999994627e-01 3.545999999999996710e+00 6.299999999999994493e-02 0.000000000000000000e+00 4.572999999999995957e+00 2.299999999999997879e-02
-2.849999999999999645e+00 1.866999999999998217e+00 4.372999999999995779e+00 8.899999999999991251e-02 4.999999999999995767e-04 4.992999999999995886e+00 4.499999999999995670e-02
-2.750000000000000000e+00 1.267899999999998784e+01 5.767499999999994742e+00 1.349999999999998701e-01 1.999999999999998307e-03 6.676499999999993662e+00 7.949999999999993183e-02
-2.649999999999999467e+00 3.822349999999996584e+01 7.769499999999992745e+00 2.514999999999997793e-01 3.499999999999996603e-03 8.742999999999991445e+00 1.219999999999998863e-01
-2.549999999999999822e+00 5.848700000000020793e+01 9.939000000000035584e+00 4.250000000000014877e-01 6.000000000000020942e-03 1.113050000000003870e+01 2.175000000000007760e-01
-2.450000000000000178e+00 2.937399999999997391e+01 1.298099999999998744e+01 7.204999999999993632e-01 1.199999999999998984e-02 1.460199999999998610e+01 3.654999999999996585e-01
-2.349999999999999645e+00 1.175549999999998896e+01 1.583049999999998647e+01 1.125999999999999002e+00 1.149999999999998940e-02 1.790249999999998209e+01 5.574999999999994404e-01
-2.250000000000000000e+00 9.284999999999991260e+00 1.983599999999998076e+01 1.839499999999998359e+00 2.249999999999997835e-02 2.209199999999998099e+01 9.259999999999991571e-01
-2.149999999999999467e+00 8.145499999999993079e+00 2.439249999999997698e+01 2.687499999999997335e+00 3.349999999999996730e-02 2.759599999999997522e+01 1.394499999999998741e+00
-2.049999999999999822e+00 7.577000000000026603e+00 2.953700000000010562e+01 4.095500000000014573e+00 6.200000000000022160e-02 3.275550000000011863e+01 2.155000000000007798e+00
-1.949999999999999734e+00 8.212999999999956557e+00 3.553049999999981168e+01 5.697499999999969589e+00 1.349999999999992872e-01 3.952299999999979008e+01 3.056499999999983785e+00
-1.849999999999999645e+00 1.052450000000003705e+01 4.158800000000014307e+01 7.841000000000027725e+00 1.600000000000005584e-01 4.596100000000016195e+01 4.157500000000014850e+00
-1.750000000000000000e+00 1.277750000000004427e+01 4.886200000000017241e+01 1.022950000000003534e+01 2.370000000000008489e-01 5.418750000000019185e+01 5.424000000000019028e+00
-1.649999999999999911e+00 1.600649999999991380e+01 5.593949999999970402e+01 1.266249999999993214e+01 3.134999999999983356e-01 6.182699999999967133e+01 6.804499999999963578e+00
-1.549999999999999822e+00 1.988300000000007017e+01 6.327600000000022362e+01 1.529200000000005311e+01 4.035000000000014131e-01 6.978550000000024056e+01 8.332000000000029161e+00
-1.449999999999999734e+00 2.311949999999987782e+01 7.083449999999962188e+01 1.792249999999990351e+01 4.824999999999974309e-01 7.839999999999957936e+01 9.809999999999947207e+00
-1.349999999999999645e+00 2.651800000000009305e+01 7.883750000000027569e+01 2.032200000000007023e+01 5.360000000000019194e-01 8.590100000000030889e+01 1.114450000000003982e+01
-1.249999999999999556e+00 3.000699999999983802e+01 8.555249999999954014e+01 2.263949999999987739e+01 6.499999999999965805e-01 9.342149999999949728e+01 1.240249999999993413e+01
-1.149999999999999467e+00 3.216200000000011272e+01 9.209650000000031866e+01 2.452800000000008751e+01 7.060000000000025144e-01 1.006615000000003590e+02 1.339550000000004637e+01
-1.049999999999999822e+00 3.408250000000011681e+01 9.879700000000035232e+01 2.619150000000009371e+01 7.020000000000025109e-01 1.066710000000003760e+02 1.431300000000005035e+01
-9.499999999999997335e-01 3.585549999999980741e+01 1.032004999999994510e+02 2.733849999999985414e+01 7.374999999999960476e-01 1.125264999999994018e+02 1.492999999999991978e+01
-8.499999999999996447e-01 3.681850000000012813e+01 1.083035000000003834e+02 2.819250000000009848e+01 8.055000000000028804e-01 1.172270000000004160e+02 1.527150000000005470e+01
-7.499999999999995559e-01 3.735649999999979798e+01 1.112009999999994108e+02 2.881499999999984496e+01 7.919999999999958185e-01 1.211899999999993582e+02 1.562049999999991634e+01
-6.499999999999994671e-01 3.737150000000013250e+01 1.150005000000004003e+02 2.873050000000010229e+01 7.715000000000027391e-01 1.239685000000004322e+02 1.575050000000005568e+01
-5.499999999999998224e-01 3.715750000000013387e+01 1.168770000000004075e+02 2.889000000000010004e+01 7.760000000000026876e-01 1.262385000000004425e+02 1.573550000000005511e+01
-4.499999999999997335e-01 3.637299999999980571e+01 1.191834999999993698e+02 2.905549999999984578e+01 7.584999999999959552e-01 1.278469999999993121e+02 1.579749999999991594e+01
-3.499999999999996447e-01 3.574000000000012278e+01 1.199565000000004176e+02 2.870900000000010266e+01 7.255000000000025873e-01 1.288850000000004457e+02 1.549950000000005446e+01
-2.499999999999995559e-01 3.517949999999981259e+01 1.206079999999993504e+02 2.857399999999984885e+01 7.419999999999959961e-01 1.294934999999993011e+02 1.537649999999991834e+01
-1.499999999999994671e-01 3.471150000000012170e+01 1.220985000000004277e+02 2.826850000000009899e+01 7.485000000000026077e-01 1.296415000000004625e+02 1.541800000000005433e+01
-4.999999999999982236e-02 3.424100000000012045e+01 1.219755000000004230e+02 2.801450000000009766e+01 7.655000000000027338e-01 1.311230000000004736e+02 1.533050000000005397e+01
5.000000000000026645e-02 3.413649999999982043e+01 1.224204999999993504e+02 2.847099999999984732e+01 7.424999999999960520e-01 1.304384999999992942e+02 1.532099999999991802e+01
1.500000000000003553e-01 3.474300000000012290e+01 1.217190000000004346e+02 2.842250000000009891e+01 7.425000000000026024e-01 1.297170000000004677e+02 1.534050000000005376e+01
2.500000000000004441e-01 3.500199999999981060e+01 1.214264999999993506e+02 2.871849999999984604e+01 7.169999999999961959e-01 1.296524999999993213e+02 1.536899999999991806e+01
3.500000000000005329e-01 3.586150000000012739e+01 1.203355000000004225e+02 2.873550000000010129e+01 7.530000000000026672e-01 1.285180000000004554e+02 1.548050000000005433e+01
4.500000000000001776e-01 3.656800000000012574e+01 1.193845000000004148e+02 2.898900000000010380e+01 7.845000000000027507e-01 1.272215000000004466e+02 1.559300000000005504e+01
5.500000000000002665e-01 3.715449999999979980e+01 1.173854999999993680e+02 2.900199999999984612e+01 7.674999999999958522e-01 1.255059999999993323e+02 1.568849999999991596e+01
6.500000000000003553e-01 3.750600000000013523e+01 1.151495000000004012e+02 2.889550000000010144e+01 7.515000000000026104e-01 1.229380000000004287e+02 1.567300000000005511e+01
7.500000000000004441e-01 3.782249999999979906e+01 1.123214999999994035e+02 2.869299999999984507e+01 7.769999999999958051e-01 1.200049999999993560e+02 1.550649999999991735e+01
8.500000000000005329e-01 3.694650000000012824e+01 1.086990000000003818e+02 2.817000000000009763e+01 7.570000000000026708e-01 1.161940000000004147e+02 1.534800000000005404e+01
9.500000000000001776e-01 3.579900000000012739e+01 1.037635000000003629e+02 2.738600000000009516e+01 7.440000000000026592e-01 1.113985000000003964e+02 1.486300000000005284e+01
1.050000000000000266e+00 3.436299999999981480e+01 9.872549999999947090e+01 2.589149999999986207e+01 7.019999999999962936e-01 1.056254999999994340e+02 1.417649999999992438e+01
1.150000000000000355e+00 3.186450000000011329e+01 9.248250000000032855e+01 2.454900000000008475e+01 6.915000000000024460e-01 9.844950000000034152e+01 1.331550000000004630e+01
1.250000000000000444e+00 2.917099999999984306e+01 8.600649999999953366e+01 2.248949999999987881e+01 5.984999999999968123e-01 9.214949999999950592e+01 1.226149999999993412e+01
1.350000000000000533e+00 2.626350000000009288e+01 7.888900000000028001e+01 2.017850000000007071e+01 5.800000000000020695e-01 8.496050000000029456e+01 1.110950000000003968e+01
1.450000000000000178e+00 2.240000000000008029e+01 7.146450000000025682e+01 1.784550000000006165e+01 5.155000000000018456e-01 7.642700000000026250e+01 9.728500000000034120e+00
1.550000000000000266e+00 1.916199999999989600e+01 6.418049999999965394e+01 1.527499999999991864e+01 3.949999999999979083e-01 6.848749999999962768e+01 8.119999999999956586e+00
1.650000000000000355e+00 1.558500000000005414e+01 5.661200000000020083e+01 1.260100000000004528e+01 3.195000000000011164e-01 6.028050000000020958e+01 6.811500000000023647e+00
1.750000000000000444e+00 1.258149999999993263e+01 4.921149999999973801e+01 9.949499999999947164e+00 2.369999999999987395e-01 5.267999999999971550e+01 5.384499999999971642e+00
1.850000000000000533e+00 9.744500000000034134e+00 4.207550000000014734e+01 7.685000000000027143e+00 1.825000000000006339e-01 4.496150000000015723e+01 4.093000000000014182e+00
1.950000000000000178e+00 8.180000000000028137e+00 3.568600000000012784e+01 5.677000000000020030e+00 1.180000000000004101e-01 3.793900000000013506e+01 3.036000000000010690e+00
2.049999999999999822e+00 6.690000000000023483e+00 2.960850000000010596e+01 4.043500000000014083e+00 1.970000000000007023e-01 3.188350000000011164e+01 2.055000000000007265e+00
2.150000000000000355e+00 7.185999999999897803e+00 2.431599999999965434e+01 2.722999999999961229e+00 6.099999999999913131e-02 2.629899999999962645e+01 1.416999999999979831e+00
2.250000000000000888e+00 8.071500000000028763e+00 2.001700000000007051e+01 1.790000000000006253e+00 3.500000000000012129e-02 2.196550000000007685e+01 8.970000000000031282e-01
2.350000000000000533e+00 1.220400000000004326e+01 1.613200000000005829e+01 1.197500000000004228e+00 3.150000000000011124e-02 1.767050000000006094e+01 5.615000000000019975e-01
2.450000000000000178e+00 3.323750000000011795e+01 1.275250000000004569e+01 7.695000000000027374e-01 1.750000000000006065e-02 1.452750000000005137e+01 3.640000000000012670e-01
2.549999999999999822e+00 6.467300000000022919e+01 1.013150000000003637e+01 4.565000000000016267e-01 7.500000000000026611e-03 1.110250000000004000e+01 2.280000000000008131e-01
2.650000000000000355e+00 4.492049999999936460e+01 7.951999999999887159e+00 2.914999999999958735e-01 6.499999999999907761e-03 8.548499999999878085e+00 1.384999999999980413e-01
2.750000000000000888e+00 1.552750000000005492e+01 6.667000000000023796e+00 1.705000000000005955e-01 3.500000000000012216e-03 6.962000000000024613e+00 8.800000000000031408e-02
2.850000000000000533e+00 2.598500000000009358e+00 4.477000000000015412e+00 1.035000000000003695e-01 0.000000000000000000e+00 4.943500000000017103e+00 5.800000000000020417e-02
2.950000000000000178e+00 7.840000000000028058e-01 3.309500000000011877e+00 5.800000000000020417e-02 0.000000000000000000e+00 3.726500000000013024e+00 3.150000000000011124e-02
3.049999999999999822e+00 2.750000000000009659e-01 2.485500000000008924e+00 2.650000000000009293e-02 0.000000000000000000e+00 2.826000000000009837e+00 1.700000000000006020e-02
3.150000000000000355e+00 8.599999999999877187e-02 2.116999999999969795e+00 1.149999999999983674e-02 0.000000000000000000e+00 2.082999999999970431e+00 9.499999999999864456e-03
3.250000000000000888e+00 1.400000000000004886e-02 1.292000000000004478e+00 2.000000000000006981e-03 0.000000000000000000e+00 1.843000000000006411e+00 2.000000000000006981e-03
3.350000000000000533e+00 3.000000000000010471e-03 1.246500000000004382e+00 1.000000000000003490e-03 0.000000000000000000e+00 1.413500000000005086e+00 2.500000000000008726e-03
3.450000000000000178e+00 0.000000000000000000e+00 5.860000000000020748e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.105000000000024629e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 3.854999999999945137e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.684999999999933662e-01 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 2.290000000000008140e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.670000000000009588e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.355000000000004812e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.655000000000005911e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 7.300000000000025913e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.750000000000027700e-02 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 4.650000000000016620e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.600000000000015882e-02 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 2.049999999999970943e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.899999999999958861e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.200000000000004188e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.200000000000004188e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999978781e-03 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en17.3_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 154.0106 506.1561 113.8817 4.5887 538.88625 67.61835
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 2.999999999999984016e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999986608e-03 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 6.999999999999962849e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.999999999999956798e-03 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.600000000000009248e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.350000000000008332e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 4.299999999999976757e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.999999999999978573e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 6.900000000000024170e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.800000000000027744e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 3.454999999999981419e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.384999999999992626e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 2.060000000000007381e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.540000000000008917e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 3.599999999999996536e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.904999999999996252e-01 9.999999999999991535e-04
-3.849999999999999645e+00 4.999999999999995767e-04 7.179999999999993054e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.449999999999994627e-01 0.000000000000000000e+00
-3.750000000000000000e+00 2.999999999999997460e-03 8.059999999999992726e-01 1.499999999999998730e-03 0.000000000000000000e+00 9.444999999999991180e-01 9.999999999999991535e-04
-3.649999999999999467e+00 3.999999999999996614e-03 1.177999999999998826e+00 2.999999999999997460e-03 0.000000000000000000e+00 1.395999999999998797e+00 9.999999999999991535e-04
-3.549999999999999822e+00 2.600000000000009248e-02 1.674500000000005873e+00 9.000000000000032280e-03 0.000000000000000000e+00 1.926500000000006763e+00 6.000000000000020942e-03
-3.450000000000000178e+00 1.099999999999999034e-01 2.313499999999998114e+00 2.249999999999997835e-02 0.000000000000000000e+00 2.648999999999997801e+00 1.749999999999998432e-02
-3.349999999999999645e+00 3.649999999999996581e-01 3.177999999999997272e+00 4.799999999999995937e-02 0.000000000000000000e+00 3.572499999999996678e+00 3.149999999999997247e-02
-3.250000000000000000e+00 1.039999999999999147e+00 4.269499999999996298e+00 9.549999999999991829e-02 4.999999999999995767e-04 4.774499999999995303e+00 6.499999999999994671e-02
-3.149999999999999467e+00 4.640999999999995573e+00 6.065999999999994508e+00 1.689999999999998448e-01 9.999999999999991535e-04 6.362499999999994493e+00 9.149999999999991473e-02
-3.049999999999999822e+00 2.093750000000007461e+01 7.570500000000026652e+00 2.605000000000008975e-01 5.000000000000017451e-03 8.373000000000029530e+00 1.330000000000004790e-01
-2.950000000000000178e+00 4.222349999999995873e+01 9.748499999999991061e+00 4.239999999999995994e-01 8.999999999999992381e-03 1.113649999999998919e+01 2.039999999999998204e-01
-2.849999999999999645e+00 4.088999999999996504e+01 1.232399999999998919e+01 6.184999999999993836e-01 1.249999999999998855e-02 1.352949999999998809e+01 3.219999999999997309e-01
-2.750000000000000000e+00 2.051899999999998059e+01 1.560949999999998639e+01 1.005999999999999117e+00 1.899999999999998218e-02 1.715599999999998460e+01 4.799999999999995381e-01
-2.649999999999999467e+00 1.052549999999999031e+01 1.948749999999998295e+01 1.536499999999998645e+00 2.649999999999997496e-02 2.134249999999997982e+01 8.014999999999993241e-01
-2.549999999999999822e+00 9.225000000000033396e+00 2.418300000000008509e+01 2.365500000000008374e+00 3.700000000000013001e-02 2.651450000000009410e+01 1.185500000000004217e+00
-2.450000000000000178e+00 8.223499999999992482e+00 2.921099999999997365e+01 3.492499999999996607e+00 6.899999999999993638e-02 3.209899999999996822e+01 1.869999999999998330e+00
-2.349999999999999645e+00 8.693999999999991957e+00 3.535849999999997095e+01 4.981499999999995154e+00 9.599999999999991873e-02 3.908249999999996760e+01 2.748499999999997279e+00
-2.250000000000000000e+00 9.921999999999991715e+00 4.211199999999995924e+01 6.808999999999993946e+00 1.724999999999998479e-01 4.600999999999995538e+01 3.834499999999996689e+00
-2.149999999999999467e+00 1.153449999999998887e+01 5.024599999999995248e+01 9.155499999999991090e+00 2.229999999999998095e-01 5.378899999999995174e+01 5.193499999999994898e+00
-2.049999999999999822e+00 1.456500000000005102e+01 5.755000000000020322e+01 1.202450000000004238e+01 3.270000000000011786e-01 6.281400000000022033e+01 6.731000000000023853e+00
-1.949999999999999734e+00 1.717249999999990706e+01 6.602799999999965053e+01 1.482799999999992124e+01 4.769999999999974261e-01 7.095849999999961710e+01 8.502999999999953928e+00
-1.849999999999999645e+00 2.054100000000007142e+01 7.470600000000025886e+01 1.789000000000006452e+01 5.950000000000020828e-01 8.036600000000028388e+01 1.034900000000003573e+01
-1.750000000000000000e+00 2.397800000000008325e+01 8.293450000000029831e+01 2.085950000000007520e+01 7.270000000000025331e-01 8.932950000000030855e+01 1.203700000000004167e+01
-1.649999999999999911e+00 2.719699999999985351e+01 9.090799999999951808e+01 2.349499999999987310e+01 8.369999999999955254e-01 9.842749999999946908e+01 1.370599999999992669e+01
-1.549999999999999822e+00 3.026950000000010732e+01 9.817200000000035232e+01 2.592600000000009075e+01 9.595000000000033502e-01 1.062095000000003751e+02 1.519450000000005296e+01
-1.449999999999999734e+00 3.207699999999982765e+01 1.046849999999994338e+02 2.778749999999985221e+01 1.037999999999994483e+00 1.137814999999993972e+02 1.627399999999991209e+01
-1.349999999999999645e+00 3.365300000000011948e+01 1.102455000000003906e+02 2.900000000000010303e+01 1.123000000000003995e+00 1.193760000000004169e+02 1.721350000000006020e+01
-1.249999999999999556e+00 3.457949999999981827e+01 1.150199999999993850e+02 3.020049999999983825e+01 1.193499999999993566e+00 1.241279999999993322e+02 1.773699999999990595e+01
-1.149999999999999467e+00 3.506400000000012085e+01 1.183120000000004239e+02 3.050900000000010692e+01 1.200500000000004341e+00 1.273795000000004478e+02 1.829900000000006344e+01
-1.049999999999999822e+00 3.424100000000012045e+01 1.205935000000004180e+02 3.048050000000010584e+01 1.241000000000004322e+00 1.297730000000004509e+02 1.829500000000006565e+01
-9.499999999999997335e-01 3.366199999999982140e+01 1.220584999999993414e+02 3.027149999999983976e+01 1.254499999999993287e+00 1.319424999999992849e+02 1.813649999999990214e+01
-8.499999999999996447e-01 3.223750000000011084e+01 1.223310000000004294e+02 2.965000000000010516e+01 1.251500000000004498e+00 1.316910000000004572e+02 1.785350000000006432e+01
-7.499999999999995559e-01 3.070249999999983714e+01 1.219974999999993486e+02 2.898499999999984666e+01 1.283499999999993202e+00 1.311309999999992897e+02 1.755049999999990717e+01
-6.499999999999994671e-01 2.906300000000010186e+01 1.213455000000004276e+02 2.817700000000009908e+01 1.240500000000004377e+00 1.308990000000004557e+02 1.711500000000005883e+01
-5.499999999999998224e-01 2.770500000000009777e+01 1.210140000000004221e+02 2.741750000000009635e+01 1.230500000000004368e+00 1.295315000000004488e+02 1.650100000000005807e+01
-4.499999999999997335e-01 2.622299999999986042e+01 1.203454999999993618e+02 2.641349999999986053e+01 1.283499999999993202e+00 1.287714999999993211e+02 1.602999999999991587e+01
-3.499999999999996447e-01 2.468050000000008737e+01 1.183140000000004193e+02 2.586000000000009180e+01 1.237000000000004318e+00 1.272535000000004430e+02 1.592800000000005589e+01
-2.499999999999995559e-01 2.407349999999987133e+01 1.189294999999993649e+02 2.540249999999986485e+01 1.273499999999993193e+00 1.256039999999993313e+02 1.558149999999991664e+01
-1.499999999999994671e-01 2.307250000000007972e+01 1.179830000000004162e+02 2.537250000000009109e+01 1.263000000000004341e+00 1.247445000000004427e+02 1.526450000000005325e+01
-4.999999999999982236e-02 2.298200000000008103e+01 1.175970000000004205e+02 2.531850000000008905e+01 1.294000000000004480e+00 1.248105000000004452e+02 1.543100000000005423e+01
5.000000000000026645e-02 2.310799999999987620e+01 1.180459999999993670e+02 2.464149999999986917e+01 1.282999999999993035e+00 1.247424999999993389e+02 1.533399999999991792e+01
1.500000000000003553e-01 2.331900000000008077e+01 1.178075000000004167e+02 2.489550000000008723e+01 1.244000000000004436e+00 1.248435000000004464e+02 1.545450000000005453e+01
2.500000000000004441e-01 2.425049999999987094e+01 1.196174999999993673e+02 2.544349999999986522e+01 1.233499999999993380e+00 1.255259999999993283e+02 1.553299999999991776e+01
3.500000000000005329e-01 2.537850000000008777e+01 1.203545000000004279e+02 2.587600000000009004e+01 1.205500000000004235e+00 1.264205000000004446e+02 1.578700000000005588e+01
4.500000000000001776e-01 2.662700000000009481e+01 1.210545000000004308e+02 2.651450000000009410e+01 1.137500000000003952e+00 1.276195000000004427e+02 1.615250000000005670e+01
5.500000000000002665e-01 2.841099999999984860e+01 1.221874999999993463e+02 2.765799999999985204e+01 1.207999999999993523e+00 1.286964999999993040e+02 1.671049999999991087e+01
6.500000000000003553e-01 2.970650000000010493e+01 1.230905000000004321e+02 2.856250000000009948e+01 1.214500000000004354e+00 1.301005000000004657e+02 1.714550000000005880e+01
7.500000000000004441e-01 3.161049999999983129e+01 1.245429999999993385e+02 2.944399999999984274e+01 1.216499999999993475e+00 1.306419999999993138e+02 1.740799999999990533e+01
8.500000000000005329e-01 3.293100000000011818e+01 1.245930000000004441e+02 3.011350000000010496e+01 1.235000000000004317e+00 1.303990000000004557e+02 1.789600000000006474e+01
9.500000000000001776e-01 3.419150000000011858e+01 1.245095000000004433e+02 3.059200000000010888e+01 1.245500000000004492e+00 1.303810000000004550e+02 1.819900000000006557e+01
1.050000000000000266e+00 3.488299999999981083e+01 1.231409999999993374e+02 3.102399999999983393e+01 1.222499999999993481e+00 1.293799999999993133e+02 1.838949999999990226e+01
1.150000000000000355e+00 3.505600000000012528e+01 1.204960000000004214e+02 3.086650000000010863e+01 1.206500000000004347e+00 1.266590000000004466e+02 1.819250000000006295e+01
1.250000000000000444e+00 3.458199999999981600e+01 1.174799999999993787e+02 3.057949999999983604e+01 1.189999999999993729e+00 1.227829999999993476e+02 1.805549999999990263e+01
1.350000000000000533e+00 3.339000000000011426e+01 1.128245000000003984e+02 2.961700000000010391e+01 1.131500000000003947e+00 1.187480000000004168e+02 1.738650000000006202e+01
1.450000000000000178e+00 3.157850000000011192e+01 1.071075000000003712e+02 2.813050000000010087e+01 1.057500000000003659e+00 1.118265000000003937e+02 1.655300000000005767e+01
1.550000000000000266e+00 2.899999999999984368e+01 1.005889999999994586e+02 2.614149999999986207e+01 1.005999999999994676e+00 1.059154999999994402e+02 1.558399999999991614e+01
1.650000000000000355e+00 2.644000000000009365e+01 9.269550000000032242e+01 2.394200000000008544e+01 8.820000000000031148e-01 9.740650000000034936e+01 1.399000000000004995e+01
1.750000000000000444e+00 2.266049999999987818e+01 8.481999999999955264e+01 2.121649999999988623e+01 7.634999999999959597e-01 8.859249999999953218e+01 1.233249999999993385e+01
1.850000000000000533e+00 1.927700000000006852e+01 7.633150000000027546e+01 1.815850000000006403e+01 6.110000000000022080e-01 7.981950000000027501e+01 1.052650000000003772e+01
1.950000000000000178e+00 1.577000000000005642e+01 6.714200000000023749e+01 1.495250000000005208e+01 5.095000000000018403e-01 7.107550000000024681e+01 8.508500000000029928e+00
2.049999999999999822e+00 1.252750000000004427e+01 5.931150000000020839e+01 1.216500000000004356e+01 3.845000000000013407e-01 6.198200000000021959e+01 6.917500000000024407e+00
2.150000000000000355e+00 1.001999999999985747e+01 5.101999999999927837e+01 9.288999999999868251e+00 2.344999999999966556e-01 5.362249999999923489e+01 5.298999999999924881e+00
2.250000000000000888e+00 8.045500000000028962e+00 4.346500000000015262e+01 6.934500000000024755e+00 1.675000000000005929e-01 4.557200000000015905e+01 3.851000000000013745e+00
2.350000000000000533e+00 7.849000000000027732e+00 3.701000000000013301e+01 4.941000000000017600e+00 1.160000000000004083e-01 3.839550000000013341e+01 2.731500000000009809e+00
2.450000000000000178e+00 7.422500000000026077e+00 3.003500000000010672e+01 3.434000000000012154e+00 5.800000000000020417e-02 3.171500000000011354e+01 1.922500000000006759e+00
2.549999999999999822e+00 8.755500000000031591e+00 2.500550000000008666e+01 2.369500000000008377e+00 4.300000000000014921e-02 2.621150000000009328e+01 1.274000000000004462e+00
2.650000000000000355e+00 1.054349999999985066e+01 2.018299999999971206e+01 1.591999999999977433e+00 3.049999999999956565e-02 2.142299999999969629e+01 8.364999999999881419e-01
2.750000000000000888e+00 2.127000000000007418e+01 1.628100000000005565e+01 1.056500000000003769e+00 2.000000000000006981e-02 1.748500000000006338e+01 5.475000000000018741e-01
2.850000000000000533e+00 4.603350000000015996e+01 1.278150000000004560e+01 6.950000000000025047e-01 1.400000000000004886e-02 1.413200000000004941e+01 3.365000000000011871e-01
2.950000000000000178e+00 4.723950000000016303e+01 9.992500000000035243e+00 4.455000000000015614e-01 8.000000000000027922e-03 1.096900000000003850e+01 2.195000000000007778e-01
3.049999999999999822e+00 2.360550000000008453e+01 7.691500000000027093e+00 2.770000000000009677e-01 4.000000000000013961e-03 8.430500000000030525e+00 1.615000000000005598e-01
3.150000000000000355e+00 5.878499999999916348e+00 5.933999999999915786e+00 1.764999999999974922e-01 2.499999999999964490e-03 6.971499999999901220e+00 9.399999999999866795e-02
3.250000000000000888e+00 1.332000000000004736e+00 4.457000000000015838e+00 1.150000000000004075e-01 5.000000000000017451e-04 5.363500000000018808e+00 7.150000000000025779e-02
3.350000000000000533e+00 5.745000000000020091e-01 3.332500000000011564e+00 5.100000000000017714e-02 0.000000000000000000e+00 3.853000000000013525e+00 3.500000000000012129e-02
3.450000000000000178e+00 1.695000000000005946e-01 2.479000000000008530e+00 2.200000000000007852e-02 0.000000000000000000e+00 2.904500000000010296e+00 1.200000000000004188e-02
3.550000000000000711e+00 3.949999999999943834e-02 1.737999999999975342e+00 1.149999999999983674e-02 0.000000000000000000e+00 2.096499999999970054e+00 1.099999999999984324e-02
3.650000000000001243e+00 5.500000000000019630e-03 1.502000000000005331e+00 3.500000000000012216e-03 0.000000000000000000e+00 1.612000000000005651e+00 5.000000000000017451e-03
3.750000000000000888e+00 1.000000000000003490e-03 9.120000000000032525e-01 2.500000000000008726e-03 0.000000000000000000e+00 1.095000000000003748e+00 1.500000000000005235e-03
3.850000000000000533e+00 0.000000000000000000e+00 5.985000000000021414e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.560000000000026699e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 4.170000000000014806e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.915000000000017133e-01 5.000000000000017451e-04
4.050000000000000711e+00 0.000000000000000000e+00 2.439999999999965252e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.844999999999959783e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.390000000000004843e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.670000000000005924e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 7.600000000000026179e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.600000000000033507e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 4.600000000000015882e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.750000000000016709e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.995000000000014095e-01 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 2.324999999999967093e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.649999999999976485e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 1.100000000000003926e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.250000000000004406e-02 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en17.3_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.03066666666666 536.2611666666667 120.0308888888889 5.150833333333333 568.5436111111111 72.9143888888889
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 5.555555555555526277e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.111111111111105255e-03 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 1.666666666666672628e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.555555555555575066e-04 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 3.888888888888868394e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.777777777777736788e-03 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 8.333333333333362708e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.444444444444477504e-03 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 1.666666666666672542e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.555555555555561062e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 2.888888888888873491e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.999999999999978573e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 6.222222222222244248e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.866666666666680463e-01 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.111111111111105221e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.338888888888871254e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 1.727777777777783907e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.083333333333340642e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 2.855555555555552849e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.772222222222219035e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 4.994444444444440245e-01 5.555555555555550130e-04 0.000000000000000000e+00 5.416666666666661856e-01 0.000000000000000000e+00
-3.750000000000000000e+00 2.222222222222220052e-03 1.040555555555554568e+00 1.111111111111110026e-03 0.000000000000000000e+00 8.166666666666659857e-01 5.555555555555550130e-04
-3.649999999999999467e+00 6.111111111111105360e-03 1.041111111111110210e+00 2.777777777777775282e-03 0.000000000000000000e+00 1.210555555555554497e+00 2.222222222222220052e-03
-3.549999999999999822e+00 2.333333333333341419e-02 1.446111111111116232e+00 7.222222222222247912e-03 0.000000000000000000e+00 1.682222222222228281e+00 8.888888888888920106e-03
-3.450000000000000178e+00 1.105555555555554625e-01 2.025555555555553777e+00 1.222222222222221072e-02 0.000000000000000000e+00 2.302222222222220172e+00 9.999999999999991535e-03
-3.349999999999999645e+00 3.933333333333329795e-01 2.791666666666664298e+00 3.444444444444441644e-02 0.000000000000000000e+00 3.508888888888885838e+00 2.222222222222220225e-02
-3.250000000000000000e+00 9.572222222222214194e-01 3.814999999999996838e+00 6.611111111111105110e-02 0.000000000000000000e+00 4.233888888888885482e+00 4.111111111111107747e-02
-3.149999999999999467e+00 3.441666666666663765e+00 5.062777777777773380e+00 1.288888888888887752e-01 1.666666666666665256e-03 5.554999999999995275e+00 8.999999999999992728e-02
-3.049999999999999822e+00 1.963500000000006906e+01 6.820000000000024265e+00 1.955555555555562597e-01 1.111111111111115013e-03 7.368333333333359825e+00 1.016666666666670299e-01
-2.950000000000000178e+00 4.737555555555551479e+01 8.827777777777770396e+00 3.266666666666663832e-01 9.999999999999991535e-03 9.945555555555547045e+00 1.572222222222220966e-01
-2.849999999999999645e+00 4.357333333333329506e+01 1.149999999999998934e+01 4.894444444444440157e-01 1.055555555555554546e-02 1.237222222222221113e+01 2.688888888888886775e-01
-2.750000000000000000e+00 1.614277777777776279e+01 1.450555555555554221e+01 7.977777777777770307e-01 2.055555555555553873e-02 1.551555555555554200e+01 4.199999999999996514e-01
-2.649999999999999467e+00 9.978333333333324617e+00 1.826166666666664895e+01 1.266111111111110077e+00 2.333333333333331358e-02 1.948611111111109295e+01 6.383333333333327531e-01
-2.549999999999999822e+00 6.979444444444468765e+00 2.308722222222230513e+01 1.949444444444451419e+00 4.055555555555569874e-02 2.470277777777786454e+01 1.081111111111114909e+00
-2.450000000000000178e+00 6.741666666666660923e+00 2.818722222222219642e+01 2.962222222222219425e+00 5.944444444444439007e-02 2.986222222222219713e+01 1.670555555555554017e+00
-2.349999999999999645e+00 6.705555555555549496e+00 3.433444444444441501e+01 4.347222222222218768e+00 9.777777777777768575e-02 3.669277777777774219e+01 2.451666666666664440e+00
-2.250000000000000000e+00 6.898333333333327211e+00 4.091055555555551848e+01 6.068333333333328028e+00 1.711111111111109639e-01 4.329666666666663133e+01 3.583333333333330373e+00
-2.149999999999999467e+00 8.651666666666658401e+00 4.829999999999995453e+01 8.237222222222214896e+00 2.577777777777775503e-01 5.132499999999995310e+01 4.837777777777773736e+00
-2.049999999999999822e+00 1.096166666666670508e+01 5.678055555555575751e+01 1.074500000000003830e+01 3.727777777777790957e-01 6.036111111111132743e+01 6.548888888888911630e+00
-1.949999999999999734e+00 1.401555555555548160e+01 6.552055555555520527e+01 1.390166666666659268e+01 4.827777777777751966e-01 6.929499999999963222e+01 8.322777777777734087e+00
-1.849999999999999645e+00 1.725500000000005940e+01 7.436222222222248490e+01 1.695388888888894741e+01 6.661111111111134298e-01 7.892388888888916654e+01 1.038333333333337016e+01
-1.750000000000000000e+00 2.071055555555562933e+01 8.325333333333362873e+01 2.006388888888896105e+01 8.027777777777805879e-01 8.841111111111142407e+01 1.210166666666670920e+01
-1.649999999999999911e+00 2.409444444444431710e+01 9.236833333333284202e+01 2.299999999999987921e+01 1.015555555555550216e+00 9.782277777777726158e+01 1.399277777777770382e+01
-1.549999999999999822e+00 2.689055555555565036e+01 1.007394444444447998e+02 2.561722222222231338e+01 1.106111111111115042e+00 1.066622222222225957e+02 1.575166666666672199e+01
-1.449999999999999734e+00 2.980777777777761983e+01 1.085077777777772070e+02 2.810111111111096349e+01 1.207222222222215757e+00 1.147255555555549478e+02 1.711722222222213219e+01
-1.349999999999999645e+00 3.184166666666677870e+01 1.151977777777781853e+02 2.998277777777788344e+01 1.264444444444448923e+00 1.219344444444448783e+02 1.806666666666673038e+01
-1.249999999999999556e+00 3.334777777777760122e+01 1.209133333333326874e+02 3.133277777777761131e+01 1.347777777777770636e+00 1.282172222222215510e+02 1.897333333333323324e+01
-1.149999999999999467e+00 3.394611111111122881e+01 1.263000000000004519e+02 3.189166666666677941e+01 1.381111111111116063e+00 1.337894444444449107e+02 1.944277777777784522e+01
-1.049999999999999822e+00 3.465277777777789936e+01 1.292183333333337885e+02 3.252833333333344967e+01 1.406666666666671617e+00 1.373816666666671438e+02 1.967833333333340207e+01
-9.499999999999997335e-01 3.440944444444426153e+01 1.327233333333326186e+02 3.254055555555538604e+01 1.380555555555548208e+00 1.403361111111103696e+02 1.987333333333322827e+01
-8.499999999999996447e-01 3.411777777777789566e+01 1.345400000000004752e+02 3.259333333333344740e+01 1.366111111111115939e+00 1.419844444444449607e+02 1.970500000000006935e+01
-7.499999999999995559e-01 3.286444444444426694e+01 1.348499999999992838e+02 3.222388888888871605e+01 1.381111111111103851e+00 1.428944444444436783e+02 1.933999999999989683e+01
-6.499999999999994671e-01 3.198666666666677827e+01 1.352077777777782615e+02 3.162222222222233370e+01 1.337222222222226975e+00 1.431700000000004991e+02 1.904222222222228922e+01
-5.499999999999998224e-01 3.104222222222233185e+01 1.353883333333338044e+02 3.098277777777788700e+01 1.370555555555560412e+00 1.428588888888893962e+02 1.903333333333339894e+01
-4.499999999999997335e-01 2.999111111111095340e+01 1.348022222222215021e+02 3.064611111111094743e+01 1.344444444444437226e+00 1.421366666666659171e+02 1.834611111111101422e+01
-3.499999999999996447e-01 2.886611111111121275e+01 1.347894444444449107e+02 2.976944444444454874e+01 1.358888888888893698e+00 1.419027777777782831e+02 1.819388888888895295e+01
-2.499999999999995559e-01 2.801555555555540522e+01 1.340894444444437283e+02 2.935666666666650926e+01 1.408333333333325887e+00 1.416466666666659080e+02 1.799111111111101735e+01
-1.499999999999994671e-01 2.733333333333343163e+01 1.339272222222226958e+02 2.878333333333343447e+01 1.385555555555560536e+00 1.408683333333338226e+02 1.778388888888895281e+01
-4.999999999999982236e-02 2.742166666666676278e+01 1.335705555555560409e+02 2.837111111111121176e+01 1.388333333333338304e+00 1.407888888888893746e+02 1.765611111111117282e+01
5.000000000000026645e-02 2.687499999999985789e+01 1.339483333333326129e+02 2.860444444444429379e+01 1.408888888888881308e+00 1.409411111111103594e+02 1.749611111111101991e+01
1.500000000000003553e-01 2.739611111111120678e+01 1.342588888888893734e+02 2.900833333333343589e+01 1.376111111111115948e+00 1.410094444444449380e+02 1.816722222222228567e+01
2.500000000000004441e-01 2.791277777777763092e+01 1.349283333333326311e+02 2.917611111111095568e+01 1.411666666666659076e+00 1.413288888888881445e+02 1.806388888888879407e+01
3.500000000000005329e-01 2.910777777777787989e+01 1.347138888888893575e+02 2.990611111111121545e+01 1.373333333333338180e+00 1.427211111111116111e+02 1.831833333333339908e+01
4.500000000000001776e-01 2.994611111111121815e+01 1.363972222222226947e+02 3.024944444444455272e+01 1.368888888888893707e+00 1.428966666666671586e+02 1.846944444444450895e+01
5.500000000000002665e-01 3.141999999999983473e+01 1.367349999999992747e+02 3.110999999999983601e+01 1.387777777777770449e+00 1.434344444444436704e+02 1.871166666666656653e+01
6.500000000000003553e-01 3.250388888888900141e+01 1.362700000000004934e+02 3.164944444444455485e+01 1.360555555555560403e+00 1.437883333333338385e+02 1.913555555555562293e+01
7.500000000000004441e-01 3.359888888888870895e+01 1.364888888888881695e+02 3.240111111111093578e+01 1.441666666666659102e+00 1.433711111111103378e+02 1.946277777777767426e+01
8.500000000000005329e-01 3.440555555555567935e+01 1.354061111111115849e+02 3.294888888888900880e+01 1.431111111111116108e+00 1.424600000000004911e+02 1.986888888888896076e+01
9.500000000000001776e-01 3.490333333333345678e+01 1.331388888888893689e+02 3.296444444444455968e+01 1.436111111111116223e+00 1.408583333333338317e+02 2.000888888888896133e+01
1.050000000000000266e+00 3.470499999999981355e+01 1.313527777777770780e+02 3.303388888888871122e+01 1.386111111111103744e+00 1.389916666666659353e+02 2.008944444444433941e+01
1.150000000000000355e+00 3.431777777777789851e+01 1.268811111111115650e+02 3.235222222222233768e+01 1.430555555555560687e+00 1.340433333333338055e+02 1.974666666666673720e+01
1.250000000000000444e+00 3.321833333333315608e+01 1.221244444444437960e+02 3.126888888888872131e+01 1.381111111111103851e+00 1.296399999999993042e+02 1.934777777777767582e+01
1.350000000000000533e+00 3.154222222222233540e+01 1.162861111111115235e+02 2.992277777777788472e+01 1.312222222222226842e+00 1.238372222222226640e+02 1.848722222222228595e+01
1.450000000000000178e+00 2.942166666666676988e+01 1.099761111111115071e+02 2.842111111111121247e+01 1.226666666666671013e+00 1.166972222222226350e+02 1.735777777777784081e+01
1.550000000000000266e+00 2.658333333333319359e+01 1.015266666666661308e+02 2.604888888888875087e+01 1.090555555555549727e+00 1.082533333333327619e+02 1.578499999999991665e+01
1.650000000000000355e+00 2.368777777777786042e+01 9.335000000000033538e+01 2.318444444444452657e+01 1.003888888888892383e+00 9.964555555555590161e+01 1.420500000000004981e+01
1.750000000000000444e+00 2.025722222222211499e+01 8.415611111111066123e+01 2.007999999999989171e+01 8.677777777777732071e-01 9.032277777777730421e+01 1.240166666666660156e+01
1.850000000000000533e+00 1.695388888888894741e+01 7.530833333333359292e+01 1.711055555555561725e+01 6.927777777777802681e-01 8.090500000000028535e+01 1.029833333333336931e+01
1.950000000000000178e+00 1.505111111111116351e+01 6.573166666666689650e+01 1.409833333333338246e+01 5.200000000000017941e-01 7.030222222222246842e+01 8.464444444444474414e+00
2.049999999999999822e+00 1.089277777777781608e+01 5.728500000000020265e+01 1.102500000000003944e+01 4.033333333333347648e-01 6.115333333333354915e+01 6.615555555555578948e+00
2.150000000000000355e+00 8.726111111110988361e+00 4.857277777777709105e+01 8.498333333333212281e+00 2.649999999999962386e-01 5.225666666666592874e+01 4.960555555555485441e+00
2.250000000000000888e+00 7.306666666666692400e+00 4.093833333333347468e+01 6.177222222222243708e+00 1.722222222222228316e-01 4.450666666666682403e+01 3.627222222222235004e+00
2.350000000000000533e+00 7.334444444444470079e+00 3.428777777777789737e+01 4.378333333333348953e+00 1.100000000000003891e-01 3.708833333333346616e+01 2.516666666666675489e+00
2.450000000000000178e+00 6.813888888888913087e+00 2.816666666666676733e+01 3.056111111111122103e+00 6.833333333333357906e-02 3.099944444444455272e+01 1.678888888888894870e+00
2.549999999999999822e+00 8.028888888888916497e+00 2.295500000000008001e+01 2.052222222222229497e+00 4.388888888888904660e-02 2.498111111111120053e+01 1.100555555555559506e+00
2.650000000000000355e+00 9.947222222222080745e+00 1.901666666666639927e+01 1.322222222222203536e+00 1.777777777777752796e-02 2.046499999999971209e+01 7.388888888888783812e-01
2.750000000000000888e+00 1.911888888888895721e+01 1.484333333333338523e+01 8.550000000000029798e-01 1.722222222222228455e-02 1.629722222222228112e+01 4.661111111111127525e-01
2.850000000000000533e+00 4.416277777777793290e+01 1.160777777777781949e+01 5.883333333333353732e-01 1.500000000000005322e-02 1.295944444444448962e+01 3.038888888888899853e-01
2.950000000000000178e+00 4.733055555555572624e+01 9.071666666666699186e+00 3.427777777777790136e-01 1.277777777777782363e-02 1.009166666666670231e+01 1.961111111111117911e-01
3.049999999999999822e+00 2.041888888888896147e+01 7.392222222222248007e+00 2.455555555555564151e-01 3.333333333333345257e-03 8.212222222222251844e+00 1.233333333333337667e-01
3.150000000000000355e+00 3.503333333333283672e+00 5.274444444444370106e+00 1.611111111111088179e-01 2.222222222222190995e-03 6.022777777777692521e+00 8.722222222222099364e-02
3.250000000000000888e+00 1.118333333333337398e+00 3.982777777777791961e+00 9.055555555555587499e-02 5.555555555555575066e-04 4.685000000000016485e+00 5.722222222222242416e-02
3.350000000000000533e+00 4.344444444444459652e-01 2.948333333333343909e+00 4.444444444444459880e-02 5.555555555555575066e-04 3.545555555555568006e+00 2.833333333333343251e-02
3.450000000000000178e+00 1.361111111111115990e-01 2.106111111111118372e+00 1.944444444444451414e-02 0.000000000000000000e+00 2.593888888888898236e+00 1.555555555555561062e-02
3.550000000000000711e+00 2.777777777777738419e-02 1.562777777777755617e+00 7.222222222222120409e-03 0.000000000000000000e+00 1.862222222222195800e+00 9.444444444444310971e-03
3.650000000000001243e+00 6.666666666666690513e-03 1.056666666666670418e+00 2.222222222222230027e-03 0.000000000000000000e+00 1.371111111111116054e+00 1.111111111111115013e-03
3.750000000000000888e+00 2.777777777777787425e-03 7.500000000000026645e-01 1.666666666666672628e-03 0.000000000000000000e+00 1.313888888888893547e+00 5.555555555555575066e-04
3.850000000000000533e+00 0.000000000000000000e+00 8.216666666666695429e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.700000000000023714e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 3.283333333333344761e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.327777777777793156e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 2.111111111111081129e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.427777777777743451e-01 5.555555555555477488e-04
4.150000000000001243e+00 0.000000000000000000e+00 1.227777777777782076e-01 5.555555555555575066e-04 0.000000000000000000e+00 1.416666666666671626e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 5.388888888888907630e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.888888888888917483e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 3.666666666666679869e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.777777777777798329e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 2.444444444444453246e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.722222222222231772e-02 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.111111111111095368e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.055555555555540669e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 2.777777777777787425e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 2.222222222222230027e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.888888888888902655e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.111111111111115013e-03 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 1.111111111111115013e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.555555555555575066e-04 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en17.3_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.49375 558.9414 124.473 5.4772 592.8903 76.96305
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999945998e-04 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 3.499999999999981425e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.499999999999976241e-03 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 1.450000000000005104e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.100000000000007416e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 1.749999999999990799e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.449999999999981554e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 5.750000000000020373e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.150000000000018452e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 9.399999999999950062e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.114999999999994051e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 1.675000000000005929e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.875000000000006661e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 5.979999999999994209e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.014999999999997127e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 4.344999999999996088e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.269999999999994689e-01 4.999999999999995767e-04
-3.750000000000000000e+00 0.000000000000000000e+00 6.794999999999993268e-01 9.999999999999991535e-04 0.000000000000000000e+00 7.619999999999993445e-01 4.999999999999995767e-04
-3.649999999999999467e+00 3.499999999999996603e-03 9.639999999999990798e-01 1.499999999999998730e-03 0.000000000000000000e+00 1.086499999999998911e+00 4.999999999999995767e-04
-3.549999999999999822e+00 2.050000000000007372e-02 1.431000000000004935e+00 8.000000000000027922e-03 0.000000000000000000e+00 1.593000000000005523e+00 7.500000000000026611e-03
-3.450000000000000178e+00 7.999999999999993228e-02 2.040499999999997982e+00 1.549999999999998601e-02 0.000000000000000000e+00 2.215999999999997971e+00 1.149999999999998940e-02
-3.349999999999999645e+00 2.584999999999997855e-01 2.727499999999997371e+00 3.699999999999996347e-02 0.000000000000000000e+00 3.070499999999997343e+00 2.649999999999997496e-02
-3.250000000000000000e+00 7.519999999999993356e-01 3.804999999999996607e+00 5.899999999999994832e-02 0.000000000000000000e+00 4.481999999999995765e+00 4.249999999999996142e-02
-3.149999999999999467e+00 2.813499999999997225e+00 5.088499999999995360e+00 1.004999999999999089e-01 0.000000000000000000e+00 5.568499999999994898e+00 6.549999999999994715e-02
-3.049999999999999822e+00 1.643250000000005784e+01 7.063500000000025203e+00 1.815000000000006330e-01 3.000000000000010471e-03 7.114000000000024748e+00 9.050000000000031630e-02
-2.950000000000000178e+00 3.196849999999997038e+01 8.749999999999992895e+00 2.954999999999997073e-01 9.499999999999991090e-03 9.320999999999990848e+00 1.614999999999998659e-01
-2.849999999999999645e+00 3.827749999999996788e+01 1.135599999999998921e+01 4.294999999999996043e-01 1.199999999999998984e-02 1.205949999999998923e+01 2.449999999999997735e-01
-2.750000000000000000e+00 2.118299999999998207e+01 1.465599999999998637e+01 7.579999999999993410e-01 1.649999999999998343e-02 1.535499999999998622e+01 3.959999999999996301e-01
-2.649999999999999467e+00 1.009249999999999048e+01 1.841649999999998499e+01 1.201499999999998902e+00 2.199999999999998138e-02 1.939349999999998175e+01 6.309999999999994502e-01
-2.549999999999999822e+00 7.457500000000026219e+00 2.323750000000008242e+01 1.799500000000006317e+00 4.400000000000015704e-02 2.405650000000008504e+01 1.079000000000003734e+00
-2.450000000000000178e+00 6.841999999999993420e+00 2.824299999999997368e+01 2.791999999999997595e+00 6.149999999999994360e-02 2.989749999999997243e+01 1.619999999999998552e+00
-2.349999999999999645e+00 6.743999999999993555e+00 3.441149999999996822e+01 4.227999999999996206e+00 1.039999999999999120e-01 3.649749999999996675e+01 2.368999999999997996e+00
-2.250000000000000000e+00 8.193999999999991957e+00 4.160899999999995913e+01 5.809999999999994280e+00 1.569999999999998619e-01 4.288699999999995782e+01 3.530499999999996863e+00
-2.149999999999999467e+00 9.389999999999991687e+00 4.884949999999995640e+01 8.104499999999992710e+00 2.544999999999997820e-01 5.117399999999995686e+01 4.690499999999995673e+00
-2.049999999999999822e+00 1.156100000000004080e+01 5.747300000000020503e+01 1.075000000000003730e+01 3.625000000000012657e-01 6.000600000000021339e+01 6.384000000000022546e+00
-1.949999999999999734e+00 1.402549999999992458e+01 6.623099999999963927e+01 1.361099999999992782e+01 5.004999999999972804e-01 6.947599999999962961e+01 8.102499999999956515e+00
-1.849999999999999645e+00 1.676300000000005852e+01 7.594300000000026785e+01 1.672100000000006048e+01 6.440000000000022373e-01 7.959650000000027603e+01 1.027550000000003649e+01
-1.750000000000000000e+00 2.018950000000006995e+01 8.542300000000030025e+01 1.980100000000006943e+01 8.080000000000028271e-01 8.927800000000031844e+01 1.219200000000004280e+01
-1.649999999999999911e+00 2.338049999999987349e+01 9.463399999999948875e+01 2.307549999999987733e+01 9.884999999999947162e-01 9.965299999999946579e+01 1.423649999999992311e+01
-1.549999999999999822e+00 2.644100000000009487e+01 1.040475000000003689e+02 2.612950000000009254e+01 1.066500000000003778e+00 1.095160000000003890e+02 1.604250000000005727e+01
-1.449999999999999734e+00 2.924199999999984456e+01 1.122704999999994016e+02 2.871349999999984703e+01 1.271999999999993136e+00 1.181854999999993652e+02 1.751899999999990598e+01
-1.349999999999999645e+00 3.145700000000011087e+01 1.201205000000004190e+02 3.064750000000010743e+01 1.387500000000004841e+00 1.261915000000004454e+02 1.888550000000006790e+01
-1.249999999999999556e+00 3.332349999999982515e+01 1.274554999999993186e+02 3.228199999999982595e+01 1.398499999999992527e+00 1.334529999999992924e+02 2.000499999999989242e+01
-1.149999999999999467e+00 3.452200000000011926e+01 1.330500000000004661e+02 3.369500000000012108e+01 1.469500000000005135e+00 1.397355000000004850e+02 2.066450000000007137e+01
-1.049999999999999822e+00 3.513800000000012602e+01 1.376985000000004788e+02 3.438700000000012125e+01 1.496000000000005326e+00 1.438625000000004945e+02 2.098600000000007526e+01
-9.499999999999997335e-01 3.526649999999980878e+01 1.410649999999992588e+02 3.469649999999981560e+01 1.545999999999991825e+00 1.484864999999992108e+02 2.138649999999988438e+01
-8.499999999999996447e-01 3.538150000000012341e+01 1.442010000000005050e+02 3.477450000000012409e+01 1.557000000000005491e+00 1.510415000000005250e+02 2.141900000000007509e+01
-7.499999999999995559e-01 3.484199999999981401e+01 1.452249999999992269e+02 3.468449999999981515e+01 1.552499999999991775e+00 1.528569999999991751e+02 2.128599999999988768e+01
-6.499999999999994671e-01 3.370000000000011653e+01 1.462060000000005289e+02 3.418050000000012290e+01 1.519500000000005402e+00 1.546065000000005512e+02 2.086450000000007421e+01
-5.499999999999998224e-01 3.337100000000011590e+01 1.469310000000005232e+02 3.369850000000011647e+01 1.495000000000005214e+00 1.546250000000005400e+02 2.083050000000007174e+01
-4.499999999999997335e-01 3.193599999999982941e+01 1.466334999999992306e+02 3.312099999999982458e+01 1.533999999999991815e+00 1.554139999999991630e+02 2.053249999999988873e+01
-3.499999999999996447e-01 3.125600000000011036e+01 1.465495000000005064e+02 3.249100000000011335e+01 1.452000000000005064e+00 1.551565000000005341e+02 1.994850000000007029e+01
-2.499999999999995559e-01 3.040249999999983643e+01 1.467984999999992226e+02 3.249249999999982919e+01 1.451499999999992241e+00 1.558194999999991808e+02 1.997049999999989467e+01
-1.499999999999994671e-01 2.957750000000010360e+01 1.465410000000005084e+02 3.189750000000011099e+01 1.501000000000005219e+00 1.557715000000005432e+02 1.987450000000006867e+01
-4.999999999999982236e-02 2.944100000000010553e+01 1.462420000000005018e+02 3.155400000000011218e+01 1.487000000000005207e+00 1.548310000000005573e+02 1.986500000000006949e+01
5.000000000000026645e-02 2.926649999999984431e+01 1.470554999999992276e+02 3.152349999999983154e+01 1.510499999999991960e+00 1.557399999999991564e+02 1.990399999999989333e+01
1.500000000000003553e-01 2.927250000000010388e+01 1.461470000000005030e+02 3.168150000000010991e+01 1.511000000000005228e+00 1.553775000000005377e+02 1.992300000000006932e+01
2.500000000000004441e-01 2.984799999999983910e+01 1.456909999999992351e+02 3.203449999999983078e+01 1.482999999999992102e+00 1.549204999999991799e+02 2.001649999999989404e+01
3.500000000000005329e-01 3.056700000000010675e+01 1.462430000000005066e+02 3.214300000000011437e+01 1.506500000000005279e+00 1.549710000000005437e+02 2.033000000000007290e+01
4.500000000000001776e-01 3.138200000000011158e+01 1.452015000000005216e+02 3.285150000000011516e+01 1.501500000000005386e+00 1.553125000000005400e+02 2.057350000000007384e+01
5.500000000000002665e-01 3.202499999999982805e+01 1.451704999999992367e+02 3.382299999999982276e+01 1.522999999999991916e+00 1.546539999999991721e+02 2.079299999999988913e+01
6.500000000000003553e-01 3.312300000000011835e+01 1.439335000000005209e+02 3.354800000000011551e+01 1.553000000000005487e+00 1.540575000000005446e+02 2.093800000000007344e+01
7.500000000000004441e-01 3.393899999999981532e+01 1.426524999999992360e+02 3.392499999999981952e+01 1.557499999999991669e+00 1.525199999999991860e+02 2.112649999999988637e+01
8.500000000000005329e-01 3.435400000000012000e+01 1.406940000000005000e+02 3.408300000000011920e+01 1.561000000000005494e+00 1.504180000000005180e+02 2.119200000000007478e+01
9.500000000000001776e-01 3.440350000000012187e+01 1.379350000000004854e+02 3.395200000000011897e+01 1.522500000000005294e+00 1.474665000000005080e+02 2.124550000000007444e+01
1.050000000000000266e+00 3.414699999999982083e+01 1.344264999999992938e+02 3.363799999999982049e+01 1.540999999999991710e+00 1.433884999999992260e+02 2.091199999999988890e+01
1.150000000000000355e+00 3.332400000000011886e+01 1.290290000000004511e+02 3.283450000000011926e+01 1.496500000000005270e+00 1.384655000000004748e+02 2.048750000000007176e+01
1.250000000000000444e+00 3.162299999999983058e+01 1.243714999999993296e+02 3.159299999999982944e+01 1.436499999999992339e+00 1.317279999999992981e+02 1.970699999999989416e+01
1.350000000000000533e+00 2.998950000000010618e+01 1.164430000000004100e+02 2.980650000000010635e+01 1.400500000000004963e+00 1.253165000000004454e+02 1.855150000000006472e+01
1.450000000000000178e+00 2.750300000000009604e+01 1.091010000000003828e+02 2.768400000000009697e+01 1.265000000000004565e+00 1.167320000000004114e+02 1.722850000000006077e+01
1.550000000000000266e+00 2.471499999999986841e+01 1.006059999999994687e+02 2.516899999999986548e+01 1.130499999999994065e+00 1.076169999999994218e+02 1.575699999999991618e+01
1.650000000000000355e+00 2.159200000000007691e+01 9.202250000000032060e+01 2.215650000000007935e+01 9.960000000000035492e-01 9.806500000000033879e+01 1.394650000000004830e+01
1.750000000000000444e+00 1.846749999999990166e+01 8.234349999999956538e+01 1.925549999999989836e+01 8.669999999999953300e-01 8.807149999999953138e+01 1.195099999999993656e+01
1.850000000000000533e+00 1.558100000000005458e+01 7.321600000000026398e+01 1.615050000000005781e+01 6.950000000000025047e-01 7.826900000000027546e+01 1.000000000000003553e+01
1.950000000000000178e+00 1.255750000000004363e+01 6.404250000000023135e+01 1.301200000000004664e+01 5.435000000000018705e-01 6.831550000000024170e+01 8.071000000000028152e+00
2.049999999999999822e+00 9.807500000000034746e+00 5.496450000000019287e+01 9.985000000000034959e+00 3.600000000000012634e-01 5.883300000000020447e+01 6.152500000000022062e+00
2.150000000000000355e+00 7.818499999999889205e+00 4.674099999999933885e+01 7.641999999999891102e+00 2.309999999999967080e-01 5.003199999999928593e+01 4.608999999999934261e+00
2.250000000000000888e+00 6.606500000000023576e+00 3.945900000000013819e+01 5.563000000000019263e+00 1.450000000000005174e-01 4.211050000000015103e+01 3.376500000000012047e+00
2.350000000000000533e+00 6.119000000000021977e+00 3.267050000000011778e+01 3.929500000000013760e+00 9.350000000000033284e-02 3.513050000000012574e+01 2.343000000000008409e+00
2.450000000000000178e+00 7.004500000000025040e+00 2.679700000000009297e+01 2.627000000000009106e+00 6.100000000000021377e-02 2.917200000000010363e+01 1.548500000000005539e+00
2.549999999999999822e+00 7.089000000000025281e+00 2.194450000000007606e+01 1.780000000000006244e+00 3.450000000000012085e-02 2.381950000000008316e+01 9.470000000000032836e-01
2.650000000000000355e+00 1.092449999999984556e+01 1.746199999999975105e+01 1.147499999999983755e+00 2.849999999999959510e-02 1.879649999999973176e+01 6.599999999999905942e-01
2.750000000000000888e+00 2.062300000000007216e+01 1.398650000000004923e+01 7.360000000000025411e-01 1.650000000000005976e-02 1.499850000000005323e+01 3.995000000000014095e-01
2.850000000000000533e+00 4.999750000000017280e+01 1.096950000000003911e+01 4.750000000000016986e-01 1.250000000000004406e-02 1.249250000000004412e+01 2.680000000000009597e-01
2.950000000000000178e+00 4.876000000000016854e+01 8.549500000000030298e+00 2.945000000000010387e-01 1.300000000000004624e-02 9.597500000000033893e+00 1.740000000000006264e-01
3.049999999999999822e+00 2.325400000000008305e+01 6.691000000000023817e+00 1.875000000000006661e-01 2.500000000000008726e-03 7.237000000000025857e+00 9.900000000000035161e-02
3.150000000000000355e+00 5.919499999999915829e+00 4.881499999999930672e+00 1.269999999999981977e-01 0.000000000000000000e+00 5.504499999999922011e+00 7.199999999999898148e-02
3.250000000000000888e+00 1.035500000000003640e+00 3.584000000000012509e+00 6.800000000000024081e-02 0.000000000000000000e+00 4.109000000000014197e+00 3.950000000000013917e-02
3.350000000000000533e+00 3.980000000000014082e-01 2.675000000000009592e+00 4.950000000000017580e-02 0.000000000000000000e+00 3.014500000000010616e+00 2.750000000000009728e-02
3.450000000000000178e+00 1.355000000000004812e-01 1.911500000000006638e+00 2.050000000000007372e-02 0.000000000000000000e+00 2.203500000000007564e+00 1.350000000000004842e-02
3.550000000000000711e+00 3.049999999999956565e-02 1.365499999999980618e+00 5.999999999999915123e-03 0.000000000000000000e+00 1.612499999999977174e+00 3.999999999999942837e-03
3.650000000000001243e+00 7.500000000000026611e-03 1.039000000000003698e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.173000000000004039e+00 2.000000000000006981e-03
3.750000000000000888e+00 5.000000000000017451e-04 7.180000000000025251e-01 1.000000000000003490e-03 0.000000000000000000e+00 8.495000000000030305e-01 2.000000000000006981e-03
3.850000000000000533e+00 0.000000000000000000e+00 4.975000000000017741e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.740000000000020641e-01 5.000000000000017451e-04
3.950000000000000178e+00 0.000000000000000000e+00 3.055000000000011040e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.590000000000012625e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 1.824999999999974143e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.239999999999968128e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.035000000000003695e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.390000000000004843e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 6.800000000000024081e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.300000000000025913e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 3.250000000000011213e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.600000000000015882e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 1.650000000000005976e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.900000000000010209e-02 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 5.999999999999915123e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.149999999999983674e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en2.69_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 169.8685 22.4464 3.4397 0.0 35.8661 0.15255
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 1.100000000000003926e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.549999999999998601e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.549999999999997755e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 3.649999999999996997e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.249999999999996142e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 6.099999999999994316e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.499999999999992784e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 1.059999999999998999e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.689999999999998448e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 1.765000000000006286e-01 5.000000000000017451e-04 0.000000000000000000e+00 2.610000000000008979e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 2.829999999999984750e-01 4.999999999999972999e-04 0.000000000000000000e+00 4.384999999999976694e-01 0.000000000000000000e+00
-1.849999999999999645e+00 5.000000000000017451e-04 4.595000000000016294e-01 5.000000000000017451e-04 0.000000000000000000e+00 7.395000000000025997e-01 5.000000000000017451e-04
-1.750000000000000000e+00 2.500000000000008726e-03 6.700000000000023714e-01 1.500000000000005235e-03 0.000000000000000000e+00 1.047000000000003705e+00 0.000000000000000000e+00
-1.649999999999999911e+00 1.049999999999994341e-02 1.006999999999994566e+00 6.999999999999962849e-03 0.000000000000000000e+00 1.534999999999991704e+00 0.000000000000000000e+00
-1.549999999999999822e+00 4.350000000000015660e-02 1.412500000000004974e+00 1.900000000000006545e-02 0.000000000000000000e+00 2.168500000000007422e+00 1.500000000000005235e-03
-1.449999999999999734e+00 2.149999999999988587e-01 1.881999999999989903e+00 4.299999999999976757e-02 0.000000000000000000e+00 2.944499999999984130e+00 1.499999999999992008e-03
-1.349999999999999645e+00 9.395000000000033324e-01 2.489500000000008928e+00 7.850000000000027789e-02 0.000000000000000000e+00 3.813500000000013657e+00 3.500000000000012216e-03
-1.249999999999999556e+00 1.780499999999990424e+00 3.206499999999982808e+00 1.489999999999992164e-01 0.000000000000000000e+00 4.959999999999973319e+00 1.149999999999993909e-02
-1.149999999999999467e+00 4.512000000000015554e+00 3.900000000000013678e+00 2.730000000000009641e-01 0.000000000000000000e+00 6.368500000000022254e+00 1.250000000000004406e-02
-1.049999999999999822e+00 2.884100000000010056e+01 4.775000000000017231e+00 4.045000000000014140e-01 0.000000000000000000e+00 7.563000000000026368e+00 1.500000000000005322e-02
-9.499999999999997335e-01 5.207449999999972334e+01 5.659499999999969333e+00 5.994999999999968132e-01 0.000000000000000000e+00 8.949999999999951328e+00 3.099999999999983324e-02
-8.499999999999996447e-01 6.370150000000022317e+01 6.573000000000023491e+00 8.640000000000030989e-01 0.000000000000000000e+00 1.055800000000003713e+01 4.100000000000014744e-02
-7.499999999999995559e-01 5.876599999999968560e+01 7.477499999999960067e+00 1.102499999999994040e+00 0.000000000000000000e+00 1.195349999999993607e+01 4.999999999999973216e-02
-6.499999999999994671e-01 6.401350000000022078e+01 8.307000000000028805e+00 1.381500000000004835e+00 0.000000000000000000e+00 1.333550000000004765e+01 6.600000000000023903e-02
-5.499999999999998224e-01 7.791450000000027387e+01 9.083500000000032770e+00 1.661000000000005805e+00 0.000000000000000000e+00 1.465650000000005093e+01 7.050000000000024303e-02
-4.499999999999997335e-01 8.782899999999952456e+01 9.821499999999947050e+00 1.874999999999990008e+00 0.000000000000000000e+00 1.592949999999991562e+01 8.199999999999955935e-02
-3.499999999999996447e-01 9.442450000000033583e+01 1.048800000000003685e+01 1.999500000000006938e+00 0.000000000000000000e+00 1.689350000000005991e+01 9.150000000000031719e-02
-2.499999999999995559e-01 1.018929999999994607e+02 1.094599999999994111e+01 2.195999999999988184e+00 0.000000000000000000e+00 1.752349999999990615e+01 8.149999999999955891e-02
-1.499999999999994671e-01 1.056945000000003745e+02 1.126000000000003887e+01 2.250500000000007716e+00 0.000000000000000000e+00 1.810900000000006216e+01 9.050000000000031630e-02
-4.999999999999982236e-02 1.083340000000003869e+02 1.143250000000004007e+01 2.232500000000007923e+00 0.000000000000000000e+00 1.846600000000006503e+01 9.800000000000035072e-02
5.000000000000026645e-02 1.082014999999994274e+02 1.155299999999993865e+01 2.334499999999987363e+00 0.000000000000000000e+00 1.877049999999989893e+01 1.004999999999994648e-01
1.500000000000003553e-01 1.058005000000003690e+02 1.113650000000003892e+01 2.174000000000007482e+00 0.000000000000000000e+00 1.831200000000006511e+01 9.650000000000033551e-02
2.500000000000004441e-01 9.965349999999946817e+01 1.100649999999994044e+01 2.159999999999988596e+00 0.000000000000000000e+00 1.764949999999990737e+01 1.074999999999994293e-01
3.500000000000005329e-01 9.267500000000032401e+01 1.058850000000003710e+01 2.112000000000007649e+00 0.000000000000000000e+00 1.699900000000005917e+01 8.450000000000029710e-02
4.500000000000001776e-01 8.426350000000029183e+01 1.003700000000003456e+01 1.864000000000006541e+00 0.000000000000000000e+00 1.611900000000005662e+01 8.400000000000029665e-02
5.500000000000002665e-01 7.215799999999961756e+01 9.352499999999949409e+00 1.652999999999991143e+00 0.000000000000000000e+00 1.481299999999992068e+01 6.449999999999965483e-02
6.500000000000003553e-01 6.082650000000021606e+01 8.533000000000029672e+00 1.382000000000004780e+00 0.000000000000000000e+00 1.346400000000004660e+01 6.000000000000021289e-02
7.500000000000004441e-01 6.563949999999964291e+01 7.491499999999960302e+00 1.132499999999993845e+00 0.000000000000000000e+00 1.203999999999993520e+01 5.749999999999969025e-02
8.500000000000005329e-01 6.341550000000022180e+01 6.643500000000023498e+00 8.405000000000029114e-01 0.000000000000000000e+00 1.063750000000003837e+01 4.600000000000015882e-02
9.500000000000001776e-01 6.140650000000021436e+01 5.790000000000020464e+00 6.090000000000020952e-01 0.000000000000000000e+00 9.002000000000030866e+00 2.900000000000010209e-02
1.050000000000000266e+00 2.413699999999987256e+01 4.793999999999974726e+00 4.209999999999977649e-01 0.000000000000000000e+00 7.597499999999959286e+00 2.049999999999988984e-02
1.150000000000000355e+00 6.273000000000021892e+00 3.981500000000014250e+00 2.630000000000008997e-01 0.000000000000000000e+00 6.294500000000022411e+00 1.050000000000003708e-02
1.250000000000000444e+00 2.299999999999987832e+00 3.243999999999982453e+00 1.534999999999991926e-01 0.000000000000000000e+00 5.015499999999972758e+00 6.499999999999965007e-03
1.350000000000000533e+00 6.700000000000023714e-01 2.591000000000009074e+00 7.700000000000027656e-02 0.000000000000000000e+00 3.923500000000013976e+00 7.000000000000024432e-03
1.450000000000000178e+00 2.140000000000007452e-01 1.929000000000006709e+00 4.100000000000014744e-02 0.000000000000000000e+00 3.004000000000010662e+00 2.500000000000008726e-03
1.550000000000000266e+00 4.949999999999973865e-02 1.371999999999992559e+00 2.599999999999986003e-02 0.000000000000000000e+00 2.183499999999988450e+00 4.999999999999972999e-04
1.650000000000000355e+00 1.000000000000003490e-02 1.046000000000003594e+00 1.050000000000003708e-02 0.000000000000000000e+00 1.558000000000005381e+00 0.000000000000000000e+00
1.750000000000000444e+00 9.999999999999945998e-04 6.944999999999963425e-01 2.999999999999984016e-03 0.000000000000000000e+00 1.019499999999994522e+00 0.000000000000000000e+00
1.850000000000000533e+00 5.000000000000017451e-04 4.330000000000015503e-01 1.500000000000005235e-03 0.000000000000000000e+00 7.135000000000024656e-01 0.000000000000000000e+00
1.950000000000000178e+00 0.000000000000000000e+00 2.870000000000010321e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.110000000000014753e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.925000000000006706e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.520000000000008900e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 1.154999999999983540e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.574999999999977529e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 5.150000000000018452e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.750000000000031364e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 2.250000000000007896e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.250000000000014877e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.950000000000006936e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 1.999999999999971419e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.999999999999900399e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en2.69_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 174.5403 24.5386 3.8783 0.0 38.65085 0.18305
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.049999999999999024e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 1.300000000000004624e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.350000000000004842e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 2.399999999999997968e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.699999999999997541e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 4.099999999999996009e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.549999999999995215e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 6.049999999999994271e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.059999999999998999e-01 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 1.159999999999998949e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.719999999999998475e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 1.970000000000007023e-01 5.000000000000017451e-04 0.000000000000000000e+00 2.940000000000010383e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 3.124999999999983347e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.029999999999973381e-01 0.000000000000000000e+00
-1.849999999999999645e+00 0.000000000000000000e+00 5.000000000000017764e-01 1.000000000000003490e-03 0.000000000000000000e+00 7.845000000000027507e-01 5.000000000000017451e-04
-1.750000000000000000e+00 1.000000000000003490e-03 7.415000000000026015e-01 5.000000000000017451e-03 0.000000000000000000e+00 1.181500000000004214e+00 5.000000000000017451e-04
-1.649999999999999911e+00 1.249999999999993304e-02 1.104999999999993987e+00 1.049999999999994341e-02 0.000000000000000000e+00 1.710999999999990751e+00 4.999999999999972999e-04
-1.549999999999999822e+00 5.500000000000019457e-02 1.520500000000005292e+00 2.550000000000008857e-02 0.000000000000000000e+00 2.444500000000008555e+00 5.000000000000017451e-04
-1.449999999999999734e+00 2.159999999999988596e-01 2.104499999999988713e+00 5.349999999999971445e-02 0.000000000000000000e+00 3.266999999999982585e+00 3.999999999999978399e-03
-1.349999999999999645e+00 7.530000000000026672e-01 2.633000000000009333e+00 8.650000000000029887e-02 0.000000000000000000e+00 4.281500000000015405e+00 4.500000000000016140e-03
-1.249999999999999556e+00 2.382999999999987129e+00 3.403999999999981707e+00 1.904999999999989757e-01 0.000000000000000000e+00 5.417999999999970839e+00 1.199999999999993607e-02
-1.149999999999999467e+00 6.711000000000023391e+00 4.227500000000015135e+00 3.245000000000011209e-01 0.000000000000000000e+00 6.788500000000023960e+00 1.950000000000006936e-02
-1.049999999999999822e+00 2.316150000000008191e+01 5.133500000000018382e+00 4.485000000000015641e-01 0.000000000000000000e+00 8.200000000000029488e+00 2.150000000000007461e-02
-9.499999999999997335e-01 6.144749999999967116e+01 6.111999999999967237e+00 6.614999999999964242e-01 0.000000000000000000e+00 9.682499999999947704e+00 2.999999999999983930e-02
-8.499999999999996447e-01 5.840300000000020475e+01 7.074500000000025324e+00 9.200000000000032596e-01 0.000000000000000000e+00 1.130600000000004002e+01 4.950000000000017580e-02
-7.499999999999995559e-01 6.159949999999967218e+01 8.040499999999957126e+00 1.255499999999993399e+00 0.000000000000000000e+00 1.298249999999993065e+01 5.299999999999971401e-02
-6.499999999999994671e-01 6.453100000000023329e+01 8.986000000000030852e+00 1.530500000000005301e+00 0.000000000000000000e+00 1.480700000000005190e+01 7.250000000000025868e-02
-5.499999999999998224e-01 8.032050000000027978e+01 9.920000000000035456e+00 1.771000000000006347e+00 0.000000000000000000e+00 1.577150000000005470e+01 8.850000000000031453e-02
-4.499999999999997335e-01 9.080449999999952126e+01 1.068749999999994316e+01 2.093499999999988592e+00 0.000000000000000000e+00 1.687549999999991002e+01 1.039999999999994401e-01
-3.499999999999996447e-01 9.722100000000034470e+01 1.131400000000003914e+01 2.309000000000008157e+00 0.000000000000000000e+00 1.792050000000006449e+01 1.015000000000003538e-01
-2.499999999999995559e-01 1.044004999999994396e+02 1.192399999999993554e+01 2.400499999999987200e+00 0.000000000000000000e+00 1.894799999999989737e+01 1.164999999999993818e-01
-1.499999999999994671e-01 1.110180000000003844e+02 1.226650000000004326e+01 2.537000000000008804e+00 0.000000000000000000e+00 1.957050000000007017e+01 1.090000000000003882e-01
-4.999999999999982236e-02 1.130065000000004005e+02 1.256150000000004496e+01 2.607500000000009255e+00 0.000000000000000000e+00 1.998900000000007182e+01 1.215000000000004271e-01
5.000000000000026645e-02 1.122224999999993997e+02 1.274599999999993116e+01 2.649999999999985700e+00 0.000000000000000000e+00 1.995399999999989404e+01 1.244999999999993334e-01
1.500000000000003553e-01 1.104775000000003899e+02 1.240550000000004438e+01 2.588500000000009127e+00 0.000000000000000000e+00 1.947250000000006764e+01 1.220000000000004275e-01
2.500000000000004441e-01 1.045204999999994442e+02 1.214249999999993435e+01 2.494999999999986784e+00 0.000000000000000000e+00 1.912249999999989925e+01 1.164999999999993818e-01
3.500000000000005329e-01 9.675800000000033663e+01 1.159200000000004138e+01 2.327000000000008395e+00 0.000000000000000000e+00 1.879950000000006582e+01 1.120000000000003909e-01
4.500000000000001776e-01 8.716250000000030695e+01 1.098500000000003851e+01 2.125500000000007272e+00 0.000000000000000000e+00 1.727950000000005915e+01 9.000000000000031586e-02
5.500000000000002665e-01 7.511599999999960176e+01 1.028899999999994463e+01 1.894499999999989859e+00 0.000000000000000000e+00 1.577449999999991626e+01 9.649999999999948896e-02
6.500000000000003553e-01 6.573050000000023374e+01 9.380000000000032756e+00 1.522000000000005349e+00 0.000000000000000000e+00 1.452300000000005120e+01 7.550000000000026135e-02
7.500000000000004441e-01 5.734649999999969339e+01 8.352999999999955349e+00 1.293999999999993156e+00 0.000000000000000000e+00 1.303499999999993086e+01 5.449999999999970840e-02
8.500000000000005329e-01 6.863550000000023488e+01 7.372000000000025643e+00 9.465000000000033387e-01 0.000000000000000000e+00 1.129300000000004012e+01 3.800000000000013090e-02
9.500000000000001776e-01 5.731500000000020378e+01 6.357500000000022133e+00 6.690000000000023705e-01 0.000000000000000000e+00 9.714000000000034163e+00 3.000000000000010644e-02
1.050000000000000266e+00 2.531999999999986528e+01 5.350499999999971834e+00 4.599999999999975220e-01 0.000000000000000000e+00 8.201499999999956714e+00 2.449999999999986910e-02
1.150000000000000355e+00 5.256500000000018602e+00 4.441000000000015824e+00 2.600000000000008971e-01 0.000000000000000000e+00 6.689500000000023761e+00 1.200000000000004188e-02
1.250000000000000444e+00 2.618499999999985839e+00 3.484499999999981501e+00 1.584999999999991416e-01 0.000000000000000000e+00 5.406499999999970996e+00 1.299999999999993001e-02
1.350000000000000533e+00 6.240000000000022196e-01 2.740500000000009706e+00 8.550000000000029798e-02 0.000000000000000000e+00 4.092000000000014737e+00 5.500000000000019630e-03
1.450000000000000178e+00 1.925000000000006706e-01 2.098000000000007415e+00 4.050000000000014005e-02 0.000000000000000000e+00 3.162500000000011191e+00 3.500000000000012216e-03
1.550000000000000266e+00 4.699999999999975031e-02 1.522499999999991971e+00 2.249999999999988121e-02 0.000000000000000000e+00 2.277499999999987867e+00 1.999999999999989200e-03
1.650000000000000355e+00 1.150000000000003970e-02 1.082500000000003793e+00 6.500000000000023120e-03 0.000000000000000000e+00 1.683000000000005825e+00 1.000000000000003490e-03
1.750000000000000444e+00 2.999999999999984016e-03 7.719999999999959117e-01 3.499999999999981425e-03 0.000000000000000000e+00 1.103499999999994152e+00 0.000000000000000000e+00
1.850000000000000533e+00 0.000000000000000000e+00 4.970000000000017737e-01 1.500000000000005235e-03 0.000000000000000000e+00 7.205000000000025828e-01 0.000000000000000000e+00
1.950000000000000178e+00 5.000000000000017451e-04 2.995000000000010432e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.750000000000016986e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.920000000000006701e-01 5.000000000000017451e-04 0.000000000000000000e+00 2.580000000000008953e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 1.154999999999983540e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.669999999999976226e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 5.900000000000020506e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.950000000000031541e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 3.600000000000012912e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.600000000000015882e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.600000000000009248e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 6.499999999999907761e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.499999999999936343e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en2.69_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 173.0848 23.8605 4.1308 0.0 38.04455 0.19895
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.499999999999991090e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.000000000000032280e-03 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.399999999999998641e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.699999999999997541e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 3.549999999999996908e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.649999999999995803e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 6.199999999999994404e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.399999999999992195e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 1.089999999999999025e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.519999999999998574e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 1.890000000000006675e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.370000000000008489e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 2.989999999999983782e-01 4.999999999999972999e-04 0.000000000000000000e+00 4.559999999999975739e-01 0.000000000000000000e+00
-1.849999999999999645e+00 0.000000000000000000e+00 4.785000000000017017e-01 1.000000000000003490e-03 0.000000000000000000e+00 6.890000000000023883e-01 0.000000000000000000e+00
-1.750000000000000000e+00 2.500000000000008726e-03 7.250000000000025313e-01 4.000000000000013961e-03 0.000000000000000000e+00 1.030000000000003579e+00 0.000000000000000000e+00
-1.649999999999999911e+00 1.199999999999993607e-02 1.027499999999994529e+00 1.199999999999993607e-02 0.000000000000000000e+00 1.516499999999991966e+00 0.000000000000000000e+00
-1.549999999999999822e+00 4.800000000000016753e-02 1.505000000000005222e+00 1.350000000000004842e-02 0.000000000000000000e+00 2.548000000000008924e+00 0.000000000000000000e+00
-1.449999999999999734e+00 1.904999999999989757e-01 2.035999999999988930e+00 3.849999999999979133e-02 0.000000000000000000e+00 2.949499999999984023e+00 1.499999999999992008e-03
-1.349999999999999645e+00 6.315000000000021707e-01 2.626000000000009216e+00 9.100000000000031675e-02 0.000000000000000000e+00 3.905000000000013571e+00 6.500000000000023120e-03
-1.249999999999999556e+00 3.162999999999982936e+00 3.337999999999982315e+00 1.764999999999990465e-01 0.000000000000000000e+00 5.021999999999973596e+00 1.299999999999993001e-02
-1.149999999999999467e+00 6.816000000000023817e+00 4.725000000000016520e+00 3.115000000000011093e-01 0.000000000000000000e+00 6.342500000000022453e+00 2.300000000000007941e-02
-1.049999999999999822e+00 2.077050000000007302e+01 5.173000000000017806e+00 4.945000000000017160e-01 0.000000000000000000e+00 7.701000000000027157e+00 2.500000000000008812e-02
-9.499999999999997335e-01 5.554699999999970572e+01 6.029999999999967386e+00 7.009999999999962927e-01 0.000000000000000000e+00 9.082499999999951612e+00 3.699999999999980388e-02
-8.499999999999996447e-01 6.581250000000022737e+01 7.048500000000024635e+00 9.735000000000034737e-01 0.000000000000000000e+00 1.118500000000003958e+01 4.600000000000015882e-02
-7.499999999999995559e-01 6.379699999999965598e+01 8.009999999999957154e+00 1.316999999999993065e+00 0.000000000000000000e+00 1.240349999999993358e+01 6.749999999999964362e-02
-6.499999999999994671e-01 6.747700000000023124e+01 9.016500000000032600e+00 1.696000000000005947e+00 0.000000000000000000e+00 1.378100000000004854e+01 7.550000000000026135e-02
-5.499999999999998224e-01 7.873150000000028115e+01 9.934000000000034802e+00 2.014500000000007063e+00 0.000000000000000000e+00 1.541350000000005416e+01 7.850000000000027789e-02
-4.499999999999997335e-01 8.759099999999952502e+01 1.066149999999994336e+01 2.225499999999988265e+00 0.000000000000000000e+00 1.647699999999991149e+01 1.144999999999993939e-01
-3.499999999999996447e-01 9.911100000000034527e+01 1.131550000000003919e+01 2.523500000000008736e+00 0.000000000000000000e+00 1.798200000000006327e+01 1.175000000000004097e-01
-2.499999999999995559e-01 1.060009999999994363e+02 1.183899999999993646e+01 2.541999999999986493e+00 0.000000000000000000e+00 1.874649999999990158e+01 1.204999999999993576e-01
-1.499999999999994671e-01 1.120850000000003917e+02 1.205950000000004252e+01 2.792000000000010029e+00 0.000000000000000000e+00 1.919150000000006884e+01 1.155000000000004079e-01
-4.999999999999982236e-02 1.123850000000004030e+02 1.230200000000004401e+01 2.835500000000009901e+00 0.000000000000000000e+00 2.037250000000007333e+01 1.300000000000004485e-01
5.000000000000026645e-02 1.107529999999994033e+02 1.259899999999993270e+01 2.789499999999985214e+00 0.000000000000000000e+00 2.017999999999989313e+01 1.499999999999991895e-01
1.500000000000003553e-01 1.066965000000003698e+02 1.201400000000004198e+01 2.747500000000009823e+00 0.000000000000000000e+00 1.936500000000006949e+01 1.230000000000004284e-01
2.500000000000004441e-01 1.023309999999994488e+02 1.162099999999993827e+01 2.703499999999985359e+00 0.000000000000000000e+00 1.910049999999989723e+01 1.209999999999993581e-01
3.500000000000005329e-01 9.241600000000032367e+01 1.102650000000003949e+01 2.451500000000008672e+00 0.000000000000000000e+00 1.811500000000006239e+01 1.140000000000004066e-01
4.500000000000001776e-01 8.212900000000028911e+01 1.034500000000003617e+01 2.219500000000008022e+00 0.000000000000000000e+00 1.730500000000006011e+01 1.155000000000004079e-01
5.500000000000002665e-01 6.947399999999963427e+01 9.697999999999948884e+00 1.967999999999989535e+00 0.000000000000000000e+00 1.605199999999991434e+01 9.799999999999947642e-02
6.500000000000003553e-01 6.018700000000021078e+01 8.902500000000031832e+00 1.624000000000005661e+00 0.000000000000000000e+00 1.422000000000005038e+01 8.100000000000028011e-02
7.500000000000004441e-01 6.260449999999966764e+01 7.863999999999958135e+00 1.307999999999992946e+00 0.000000000000000000e+00 1.335799999999992949e+01 6.499999999999965528e-02
8.500000000000005329e-01 7.402350000000025432e+01 6.964500000000024116e+00 9.795000000000034790e-01 0.000000000000000000e+00 1.137250000000003958e+01 5.750000000000020373e-02
9.500000000000001776e-01 5.253800000000018855e+01 5.825000000000020606e+00 6.800000000000023803e-01 0.000000000000000000e+00 9.660500000000034504e+00 3.600000000000012912e-02
1.050000000000000266e+00 2.738899999999985369e+01 4.970999999999973440e+00 4.674999999999975286e-01 0.000000000000000000e+00 8.021999999999957609e+00 2.049999999999988984e-02
1.150000000000000355e+00 7.449500000000026212e+00 3.959000000000013841e+00 2.730000000000009641e-01 0.000000000000000000e+00 6.589000000000023505e+00 1.400000000000004886e-02
1.250000000000000444e+00 1.827499999999990132e+00 3.687499999999980460e+00 1.604999999999991434e-01 0.000000000000000000e+00 5.200499999999972367e+00 1.349999999999992872e-02
1.350000000000000533e+00 6.460000000000022391e-01 2.523000000000009013e+00 9.150000000000031719e-02 0.000000000000000000e+00 4.011500000000014055e+00 2.500000000000008726e-03
1.450000000000000178e+00 1.665000000000005920e-01 1.880500000000006722e+00 4.950000000000017580e-02 0.000000000000000000e+00 3.966500000000014126e+00 3.500000000000012216e-03
1.550000000000000266e+00 3.549999999999980949e-02 1.355499999999992822e+00 1.849999999999990194e-02 0.000000000000000000e+00 2.229999999999987992e+00 1.999999999999989200e-03
1.650000000000000355e+00 9.000000000000032280e-03 1.004000000000003556e+00 7.500000000000026611e-03 0.000000000000000000e+00 1.568000000000005612e+00 1.000000000000003490e-03
1.750000000000000444e+00 0.000000000000000000e+00 6.709999999999963771e-01 1.999999999999989200e-03 0.000000000000000000e+00 1.059499999999994335e+00 0.000000000000000000e+00
1.850000000000000533e+00 5.000000000000017451e-04 4.830000000000017057e-01 3.000000000000010471e-03 0.000000000000000000e+00 6.995000000000024531e-01 0.000000000000000000e+00
1.950000000000000178e+00 0.000000000000000000e+00 2.475000000000008860e-01 5.000000000000017451e-04 0.000000000000000000e+00 4.225000000000014855e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.825000000000006339e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.545000000000008922e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 1.029999999999985372e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.469999999999979101e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 4.950000000000017580e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.450000000000029710e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 3.050000000000010689e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.900000000000017536e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.850000000000010164e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.350000000000004842e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.999999999999942837e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.999999999999957562e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en3.32_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 168.6836 57.70915 13.50215 0.0015 78.337 1.73985
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 5.499999999999995344e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 8.999999999999992381e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.649999999999998343e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.599999999999998646e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.949999999999997416e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 3.149999999999997247e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995420e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 5.850000000000020461e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.150000000000028055e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.144999999999998935e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.589999999999998637e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 2.099999999999997979e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.614999999999997882e-01 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 3.344999999999996865e-01 4.999999999999995767e-04 0.000000000000000000e+00 4.219999999999995977e-01 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 4.829999999999995408e-01 1.999999999999998307e-03 0.000000000000000000e+00 6.584999999999994191e-01 9.999999999999991535e-04
-2.049999999999999822e+00 1.500000000000005235e-03 7.270000000000025331e-01 5.000000000000017451e-03 0.000000000000000000e+00 1.035000000000003695e+00 5.000000000000017451e-04
-1.949999999999999734e+00 5.499999999999970191e-03 1.095999999999994090e+00 9.499999999999949457e-03 0.000000000000000000e+00 1.545499999999991658e+00 1.999999999999989200e-03
-1.849999999999999645e+00 1.850000000000006500e-02 1.568000000000005612e+00 1.450000000000005104e-02 0.000000000000000000e+00 2.207000000000007844e+00 2.000000000000006981e-03
-1.750000000000000000e+00 6.750000000000024036e-02 2.206500000000007677e+00 5.000000000000017625e-02 0.000000000000000000e+00 3.085000000000011067e+00 8.000000000000027922e-03
-1.649999999999999911e+00 2.714999999999985758e-01 2.927999999999984393e+00 1.014999999999994518e-01 0.000000000000000000e+00 4.077499999999978364e+00 1.049999999999994341e-02
-1.549999999999999822e+00 8.900000000000031219e-01 3.961000000000014065e+00 1.885000000000006670e-01 0.000000000000000000e+00 5.512500000000019718e+00 2.500000000000008812e-02
-1.449999999999999734e+00 3.158499999999983210e+00 5.053499999999973014e+00 3.304999999999982396e-01 0.000000000000000000e+00 7.048499999999962462e+00 4.049999999999978617e-02
-1.349999999999999645e+00 1.690450000000005915e+01 6.426500000000022972e+00 5.605000000000019966e-01 0.000000000000000000e+00 9.131000000000032202e+00 6.500000000000022427e-02
-1.249999999999999556e+00 4.793449999999974409e+01 8.090499999999956060e+00 8.849999999999952349e-01 0.000000000000000000e+00 1.125099999999993905e+01 9.699999999999947553e-02
-1.149999999999999467e+00 5.481950000000018974e+01 9.844500000000035556e+00 1.357000000000004869e+00 0.000000000000000000e+00 1.374050000000004879e+01 1.655000000000005911e-01
-1.049999999999999822e+00 5.049750000000017991e+01 1.184750000000004100e+01 2.014500000000007063e+00 5.000000000000017451e-04 1.638850000000005736e+01 2.335000000000008180e-01
-9.499999999999997335e-01 3.711999999999979849e+01 1.401849999999992491e+01 2.644999999999985807e+00 9.999999999999945998e-04 1.944599999999989492e+01 3.409999999999981934e-01
-8.499999999999996447e-01 3.811400000000013222e+01 1.620600000000005636e+01 3.461500000000012012e+00 0.000000000000000000e+00 2.227300000000007785e+01 4.030000000000014126e-01
-7.499999999999995559e-01 4.885949999999974125e+01 1.872649999999989845e+01 4.372499999999976517e+00 0.000000000000000000e+00 2.555949999999986488e+01 5.459999999999970433e-01
-6.499999999999994671e-01 5.897100000000020970e+01 2.075700000000007250e+01 5.091000000000017955e+00 5.000000000000017451e-04 2.844550000000009859e+01 6.805000000000024363e-01
-5.499999999999998224e-01 6.529650000000023624e+01 2.305500000000008143e+01 6.091500000000021231e+00 1.500000000000005235e-03 3.138150000000010920e+01 7.755000000000027427e-01
-4.499999999999997335e-01 7.361799999999961130e+01 2.486649999999986704e+01 6.775999999999963386e+00 9.999999999999945998e-04 3.405799999999981509e+01 8.879999999999952376e-01
-3.499999999999996447e-01 8.025900000000028456e+01 2.655250000000009436e+01 7.410500000000026510e+00 3.000000000000010471e-03 3.626950000000012864e+01 9.520000000000033991e-01
-2.499999999999995559e-01 8.597249999999954184e+01 2.794599999999985229e+01 7.954999999999957438e+00 0.000000000000000000e+00 3.810399999999979315e+01 1.030999999999994587e+00
-1.499999999999994671e-01 8.922650000000031412e+01 2.893600000000010297e+01 8.402000000000029445e+00 1.000000000000003490e-03 3.918950000000013745e+01 1.071000000000003727e+00
-4.999999999999982236e-02 9.099250000000031946e+01 2.949700000000010292e+01 8.592500000000029559e+00 1.000000000000003490e-03 3.991250000000014353e+01 1.105500000000003924e+00
5.000000000000026645e-02 9.162299999999950728e+01 2.949599999999984234e+01 8.826999999999951996e+00 0.000000000000000000e+00 4.005349999999978650e+01 1.092999999999994198e+00
1.500000000000003553e-01 8.864000000000031321e+01 2.921100000000010155e+01 8.574500000000030653e+00 5.000000000000017451e-04 3.952700000000013603e+01 1.148500000000004073e+00
2.500000000000004441e-01 8.406199999999955708e+01 2.829999999999984794e+01 8.281499999999955008e+00 0.000000000000000000e+00 3.833899999999979258e+01 1.107999999999994101e+00
3.500000000000005329e-01 7.872400000000027376e+01 2.701650000000009655e+01 7.695000000000026930e+00 1.500000000000005235e-03 3.645400000000012852e+01 1.035000000000003695e+00
4.500000000000001776e-01 7.193650000000025102e+01 2.527400000000008973e+01 7.084000000000025388e+00 1.000000000000003490e-03 3.433050000000012147e+01 9.340000000000032720e-01
5.500000000000002665e-01 6.462499999999965894e+01 2.357799999999987506e+01 6.348999999999966448e+00 4.999999999999972999e-04 3.170549999999983015e+01 8.479999999999954241e-01
6.500000000000003553e-01 5.445300000000019480e+01 2.145850000000007540e+01 5.522500000000019504e+00 5.000000000000017451e-04 2.879700000000010007e+01 7.185000000000025810e-01
7.500000000000004441e-01 4.620749999999975444e+01 1.906049999999989808e+01 4.493999999999975792e+00 0.000000000000000000e+00 2.569299999999986284e+01 5.904999999999968052e-01
8.500000000000005329e-01 3.771150000000013591e+01 1.700850000000005835e+01 3.654500000000012960e+00 5.000000000000017451e-04 2.237400000000008049e+01 4.410000000000015574e-01
9.500000000000001776e-01 3.346050000000011693e+01 1.437600000000005096e+01 2.759000000000009667e+00 5.000000000000017451e-04 1.937050000000006733e+01 3.620000000000012652e-01
1.050000000000000266e+00 4.340449999999977138e+01 1.231549999999993439e+01 1.970999999999989427e+00 4.999999999999972999e-04 1.642699999999991078e+01 2.604999999999986215e-01
1.150000000000000355e+00 7.308200000000026364e+01 1.021950000000003556e+01 1.346000000000004748e+00 0.000000000000000000e+00 1.366100000000004755e+01 1.655000000000005911e-01
1.250000000000000444e+00 5.201699999999971880e+01 8.379999999999954596e+00 8.949999999999952438e-01 0.000000000000000000e+00 1.112449999999994077e+01 1.084999999999994164e-01
1.350000000000000533e+00 1.796850000000006276e+01 6.618000000000023419e+00 5.830000000000020721e-01 0.000000000000000000e+00 8.824500000000030653e+00 5.800000000000020417e-02
1.450000000000000178e+00 4.554500000000015980e+00 5.291500000000018744e+00 3.325000000000011835e-01 0.000000000000000000e+00 6.907500000000024620e+00 4.250000000000014877e-02
1.550000000000000266e+00 9.329999999999950555e-01 3.934999999999979181e+00 1.819999999999990237e-01 0.000000000000000000e+00 5.343999999999971884e+00 1.999999999999989286e-02
1.650000000000000355e+00 3.200000000000011169e-01 3.030500000000010630e+00 8.250000000000029532e-02 0.000000000000000000e+00 4.019500000000014062e+00 1.250000000000004406e-02
1.750000000000000444e+00 9.249999999999949929e-02 2.229999999999987992e+00 4.549999999999975592e-02 0.000000000000000000e+00 2.891499999999984638e+00 5.999999999999968033e-03
1.850000000000000533e+00 1.900000000000006545e-02 1.593500000000005690e+00 1.600000000000005584e-02 0.000000000000000000e+00 2.104000000000007198e+00 1.000000000000003490e-03
1.950000000000000178e+00 3.500000000000012216e-03 1.133000000000004004e+00 7.500000000000026611e-03 0.000000000000000000e+00 1.479500000000005144e+00 1.000000000000003490e-03
2.049999999999999822e+00 0.000000000000000000e+00 7.615000000000027303e-01 2.000000000000006981e-03 0.000000000000000000e+00 9.945000000000034923e-01 5.000000000000017451e-04
2.150000000000000355e+00 0.000000000000000000e+00 4.814999999999931557e-01 9.999999999999857093e-04 0.000000000000000000e+00 6.419999999999909113e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 3.130000000000011107e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.130000000000014770e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 1.910000000000006692e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.270000000000008122e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.050000000000003708e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.370000000000004825e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 6.700000000000023992e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000033418e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.699999999999947081e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.199999999999940586e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.750000000000006065e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.400000000000008377e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999978781e-03 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en3.32_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 167.5298 61.3514 14.49925 0.0008 81.9126 1.84855
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.499999999999991090e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.799999999999998476e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.599999999999997799e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 3.149999999999997247e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.449999999999996819e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 6.900000000000024170e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.850000000000031453e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 9.699999999999990574e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.359999999999998710e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.804999999999998272e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.559999999999997833e-01 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 2.854999999999997540e-01 9.999999999999991535e-04 0.000000000000000000e+00 4.134999999999996456e-01 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 5.209999999999995746e-01 9.999999999999991535e-04 0.000000000000000000e+00 6.629999999999993676e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 7.105000000000024629e-01 3.000000000000010471e-03 0.000000000000000000e+00 9.770000000000034213e-01 5.000000000000017451e-04
-1.949999999999999734e+00 3.499999999999981425e-03 1.059499999999994335e+00 4.499999999999976241e-03 0.000000000000000000e+00 1.489499999999992053e+00 2.999999999999984016e-03
-1.849999999999999645e+00 1.600000000000005584e-02 1.568500000000005556e+00 1.250000000000004406e-02 0.000000000000000000e+00 2.119000000000007322e+00 1.500000000000005235e-03
-1.750000000000000000e+00 6.350000000000022293e-02 2.184000000000007713e+00 4.250000000000014877e-02 0.000000000000000000e+00 3.016500000000010839e+00 4.000000000000013961e-03
-1.649999999999999911e+00 2.749999999999985234e-01 3.001499999999984070e+00 9.099999999999951183e-02 0.000000000000000000e+00 4.084499999999978037e+00 1.549999999999991662e-02
-1.549999999999999822e+00 8.275000000000028999e-01 4.032000000000014239e+00 1.490000000000005209e-01 0.000000000000000000e+00 5.528000000000019121e+00 2.200000000000007852e-02
-1.449999999999999734e+00 2.604999999999986215e+00 5.195499999999972474e+00 2.974999999999984324e-01 0.000000000000000000e+00 7.155999999999961503e+00 3.849999999999979133e-02
-1.349999999999999645e+00 1.534300000000005326e+01 6.821000000000023711e+00 5.220000000000017959e-01 0.000000000000000000e+00 9.124000000000032529e+00 5.750000000000020373e-02
-1.249999999999999556e+00 3.865749999999979281e+01 8.390499999999954994e+00 9.069999999999951434e-01 0.000000000000000000e+00 1.147849999999993820e+01 9.799999999999947642e-02
-1.149999999999999467e+00 5.683150000000019730e+01 1.035400000000003651e+01 1.329500000000004789e+00 5.000000000000017451e-04 1.428700000000005055e+01 1.615000000000005598e-01
-1.049999999999999822e+00 4.068600000000014205e+01 1.247850000000004478e+01 1.973000000000006970e+00 0.000000000000000000e+00 1.700250000000006168e+01 2.250000000000007827e-01
-9.499999999999997335e-01 3.419299999999982020e+01 1.480299999999992089e+01 2.697499999999985576e+00 0.000000000000000000e+00 2.007299999999989382e+01 3.379999999999981908e-01
-8.499999999999996447e-01 3.919400000000013762e+01 1.740400000000006031e+01 3.542500000000012417e+00 0.000000000000000000e+00 2.329800000000008353e+01 4.605000000000016303e-01
-7.499999999999995559e-01 4.727649999999974995e+01 1.977799999999989566e+01 4.567499999999975913e+00 0.000000000000000000e+00 2.670699999999985863e+01 5.624999999999970024e-01
-6.499999999999994671e-01 5.843450000000020594e+01 2.236050000000007998e+01 5.581500000000019668e+00 0.000000000000000000e+00 3.006900000000010564e+01 7.165000000000025793e-01
-5.499999999999998224e-01 6.883600000000024011e+01 2.475700000000008671e+01 6.555000000000022808e+00 0.000000000000000000e+00 3.313850000000011420e+01 8.320000000000029594e-01
-4.499999999999997335e-01 7.695099999999959550e+01 2.679849999999985855e+01 7.404999999999960281e+00 4.999999999999972999e-04 3.595749999999981128e+01 9.804999999999947091e-01
-3.499999999999996447e-01 8.259950000000029036e+01 2.868900000000009953e+01 8.358500000000029573e+00 1.000000000000003490e-03 3.856550000000013512e+01 1.054500000000003768e+00
-2.499999999999995559e-01 8.948799999999951638e+01 3.044499999999983686e+01 8.934999999999952536e+00 4.999999999999972999e-04 4.032699999999978502e+01 1.119499999999993944e+00
-1.499999999999994671e-01 9.413700000000032730e+01 3.153750000000011156e+01 9.347000000000033282e+00 1.000000000000003490e-03 4.189600000000015001e+01 1.239500000000004265e+00
-4.999999999999982236e-02 9.594250000000033651e+01 3.201250000000010942e+01 9.687000000000034916e+00 0.000000000000000000e+00 4.246300000000015018e+01 1.221000000000004304e+00
5.000000000000026645e-02 9.554799999999949023e+01 3.208549999999982560e+01 9.697999999999948884e+00 1.999999999999989200e-03 4.253599999999977399e+01 1.242499999999993276e+00
1.500000000000003553e-01 9.285500000000033083e+01 3.150400000000011147e+01 9.546000000000033126e+00 0.000000000000000000e+00 4.198500000000014865e+01 1.193000000000004279e+00
2.500000000000004441e-01 8.847799999999952547e+01 3.038249999999983686e+01 8.955499999999952720e+00 0.000000000000000000e+00 4.023899999999978405e+01 1.168999999999993822e+00
3.500000000000005329e-01 8.203700000000029036e+01 2.888250000000010331e+01 8.374000000000028976e+00 0.000000000000000000e+00 3.832900000000013563e+01 1.109500000000003928e+00
4.500000000000001776e-01 7.347700000000025966e+01 2.710550000000009518e+01 7.610000000000026965e+00 2.000000000000006981e-03 3.598700000000012977e+01 9.575000000000033484e-01
5.500000000000002665e-01 6.423099999999965348e+01 2.497549999999986525e+01 6.695499999999964480e+00 4.999999999999972999e-04 3.343699999999981998e+01 8.244999999999955698e-01
6.500000000000003553e-01 5.380700000000018690e+01 2.247100000000007824e+01 5.751500000000020485e+00 0.000000000000000000e+00 3.003850000000010567e+01 7.305000000000025917e-01
7.500000000000004441e-01 4.333649999999976643e+01 2.036349999999989180e+01 4.621999999999975017e+00 0.000000000000000000e+00 2.671499999999985775e+01 6.224999999999967226e-01
8.500000000000005329e-01 3.591200000000012693e+01 1.764250000000006224e+01 3.723500000000012911e+00 0.000000000000000000e+00 2.348950000000008131e+01 4.800000000000017031e-01
9.500000000000001776e-01 3.065450000000010888e+01 1.499350000000005245e+01 2.749000000000009880e+00 0.000000000000000000e+00 1.993800000000006989e+01 3.500000000000012546e-01
1.050000000000000266e+00 4.605399999999975336e+01 1.273249999999993243e+01 1.971999999999989539e+00 0.000000000000000000e+00 1.690049999999990860e+01 2.434999999999986897e-01
1.150000000000000355e+00 5.773000000000020293e+01 1.062000000000003830e+01 1.333000000000004626e+00 0.000000000000000000e+00 1.400650000000004880e+01 1.670000000000005924e-01
1.250000000000000444e+00 4.724699999999974409e+01 8.563999999999953872e+00 8.819999999999952323e-01 0.000000000000000000e+00 1.119849999999994061e+01 1.014999999999994518e-01
1.350000000000000533e+00 1.824400000000006372e+01 6.686000000000023924e+00 5.110000000000017861e-01 0.000000000000000000e+00 8.949500000000030653e+00 6.500000000000022427e-02
1.450000000000000178e+00 2.326500000000008228e+00 5.192000000000017934e+00 2.785000000000009690e-01 0.000000000000000000e+00 6.946500000000024322e+00 4.150000000000014788e-02
1.550000000000000266e+00 7.054999999999962412e-01 4.003499999999978520e+00 1.474999999999992151e-01 0.000000000000000000e+00 5.253999999999972026e+00 1.649999999999991057e-02
1.650000000000000355e+00 2.195000000000007778e-01 3.095000000000010854e+00 7.550000000000026135e-02 0.000000000000000000e+00 3.935000000000013820e+00 1.250000000000004406e-02
1.750000000000000444e+00 6.249999999999966693e-02 2.115499999999988834e+00 3.599999999999980993e-02 0.000000000000000000e+00 2.842499999999984706e+00 3.499999999999981425e-03
1.850000000000000533e+00 1.150000000000003970e-02 1.544500000000005535e+00 1.150000000000003970e-02 0.000000000000000000e+00 2.077000000000007507e+00 1.500000000000005235e-03
1.950000000000000178e+00 1.000000000000003490e-03 1.083000000000003737e+00 7.500000000000026611e-03 0.000000000000000000e+00 1.387500000000004841e+00 1.500000000000005235e-03
2.049999999999999822e+00 0.000000000000000000e+00 7.190000000000025260e-01 2.500000000000008726e-03 0.000000000000000000e+00 9.560000000000034026e-01 5.000000000000017451e-04
2.150000000000000355e+00 0.000000000000000000e+00 4.599999999999934697e-01 4.999999999999928547e-04 0.000000000000000000e+00 6.519999999999906981e-01 4.999999999999928547e-04
2.250000000000000888e+00 0.000000000000000000e+00 3.000000000000010436e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.125000000000014766e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 1.625000000000005607e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.380000000000008498e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.130000000000003918e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.295000000000004481e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 5.400000000000019368e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.200000000000025824e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 2.749999999999960809e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.949999999999943834e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.800000000000006456e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.950000000000006936e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.050000000000003708e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.300000000000004624e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en3.32_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 165.10285 60.6966 14.5353 0.0014 81.3139 1.88285
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 8.999999999999992381e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.649999999999998343e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.849999999999998174e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 2.249999999999997835e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.549999999999996908e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 5.900000000000020506e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.700000000000023992e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 9.749999999999990619e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.309999999999998943e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.639999999999998403e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.229999999999998095e-01 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 3.114999999999997216e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.699999999999996625e-01 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 4.429999999999996163e-01 9.999999999999991535e-04 0.000000000000000000e+00 6.029999999999994253e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 6.765000000000024327e-01 5.000000000000017451e-04 0.000000000000000000e+00 9.525000000000033440e-01 0.000000000000000000e+00
-1.949999999999999734e+00 2.999999999999984016e-03 1.022999999999994580e+00 3.999999999999978399e-03 0.000000000000000000e+00 1.398999999999992472e+00 4.999999999999972999e-04
-1.849999999999999645e+00 1.450000000000005104e-02 1.506000000000005334e+00 1.100000000000003926e-02 0.000000000000000000e+00 2.071500000000007446e+00 2.000000000000006981e-03
-1.750000000000000000e+00 6.550000000000022471e-02 2.047500000000007425e+00 3.050000000000010689e-02 0.000000000000000000e+00 2.931500000000010431e+00 3.000000000000010471e-03
-1.649999999999999911e+00 2.359999999999987386e-01 2.815999999999984738e+00 6.799999999999963018e-02 0.000000000000000000e+00 3.934499999999979014e+00 7.999999999999956798e-03
-1.549999999999999822e+00 1.223500000000004251e+00 3.820500000000013330e+00 1.440000000000005165e-01 0.000000000000000000e+00 5.291000000000019021e+00 2.100000000000007416e-02
-1.449999999999999734e+00 3.577999999999980751e+00 4.927499999999973568e+00 2.569999999999986184e-01 0.000000000000000000e+00 6.885999999999962817e+00 3.049999999999983627e-02
-1.349999999999999645e+00 1.770400000000006102e+01 6.338500000000022006e+00 4.740000000000016978e-01 0.000000000000000000e+00 8.783500000000030283e+00 5.950000000000021244e-02
-1.249999999999999556e+00 4.432899999999976615e+01 8.036999999999956401e+00 7.804999999999958638e-01 0.000000000000000000e+00 1.112699999999994027e+01 9.399999999999950062e-02
-1.149999999999999467e+00 5.725600000000019918e+01 1.003100000000003611e+01 1.237500000000004263e+00 0.000000000000000000e+00 1.375750000000004825e+01 1.625000000000005607e-01
-1.049999999999999822e+00 4.095100000000014262e+01 1.217450000000004273e+01 1.867000000000006654e+00 0.000000000000000000e+00 1.654900000000005988e+01 2.295000000000008145e-01
-9.499999999999997335e-01 3.322999999999981924e+01 1.447399999999992204e+01 2.554999999999986393e+00 0.000000000000000000e+00 1.955149999999989419e+01 3.279999999999982374e-01
-8.499999999999996447e-01 3.649300000000013000e+01 1.691300000000006065e+01 3.552000000000012481e+00 5.000000000000017451e-04 2.274050000000007898e+01 4.340000000000015512e-01
-7.499999999999995559e-01 4.572749999999975756e+01 1.964099999999989521e+01 4.465999999999976211e+00 4.999999999999972999e-04 2.666549999999985587e+01 5.799999999999968514e-01
-6.499999999999994671e-01 5.404900000000019133e+01 2.226100000000007739e+01 5.596000000000019625e+00 5.000000000000017451e-04 2.990800000000010428e+01 6.910000000000023901e-01
-5.499999999999998224e-01 6.346000000000022112e+01 2.439300000000008595e+01 6.628000000000023206e+00 1.500000000000005235e-03 3.271450000000011471e+01 8.210000000000028386e-01
-4.499999999999997335e-01 7.461899999999960187e+01 2.685299999999985587e+01 7.518499999999959549e+00 9.999999999999945998e-04 3.602249999999980901e+01 9.439999999999949543e-01
-3.499999999999996447e-01 8.236150000000029081e+01 2.872050000000010073e+01 8.395000000000029772e+00 5.000000000000017451e-04 3.843500000000013728e+01 1.056000000000003824e+00
-2.499999999999995559e-01 8.874449999999951899e+01 3.049999999999983658e+01 9.118999999999951811e+00 0.000000000000000000e+00 4.028799999999978354e+01 1.175999999999993717e+00
-1.499999999999994671e-01 9.319250000000032230e+01 3.140400000000011005e+01 9.435000000000032472e+00 1.500000000000005235e-03 4.200600000000014944e+01 1.238000000000004430e+00
-4.999999999999982236e-02 9.621300000000033492e+01 3.178550000000011266e+01 9.917000000000035342e+00 5.000000000000017451e-04 4.294300000000015416e+01 1.311000000000004606e+00
5.000000000000026645e-02 9.570449999999948432e+01 3.211849999999982685e+01 1.005949999999994660e+01 0.000000000000000000e+00 4.246599999999977371e+01 1.313499999999993006e+00
1.500000000000003553e-01 9.360450000000032844e+01 3.185300000000011167e+01 9.735000000000034959e+00 5.000000000000017451e-04 4.218150000000014899e+01 1.308500000000004659e+00
2.500000000000004441e-01 8.755699999999953320e+01 3.035099999999983922e+01 9.327999999999949665e+00 0.000000000000000000e+00 4.050549999999978468e+01 1.226999999999993429e+00
3.500000000000005329e-01 8.135550000000029058e+01 2.919650000000010337e+01 8.591500000000030113e+00 2.500000000000008726e-03 3.857700000000013318e+01 1.111000000000003984e+00
4.500000000000001776e-01 7.072550000000025250e+01 2.712700000000009481e+01 7.693500000000026873e+00 0.000000000000000000e+00 3.617450000000012977e+01 1.034500000000003750e+00
5.500000000000002665e-01 5.997149999999967918e+01 2.513749999999986429e+01 6.748499999999963528e+00 9.999999999999945998e-04 3.325399999999982015e+01 8.769999999999953388e-01
6.500000000000003553e-01 5.020800000000017604e+01 2.256300000000008055e+01 5.628500000000020265e+00 0.000000000000000000e+00 2.979250000000010346e+01 7.445000000000026041e-01
7.500000000000004441e-01 4.192049999999977672e+01 1.993199999999989203e+01 4.619999999999975238e+00 4.999999999999972999e-04 2.657349999999985712e+01 5.994999999999968132e-01
8.500000000000005329e-01 3.184150000000011360e+01 1.743050000000006250e+01 3.548000000000012477e+00 1.000000000000003490e-03 2.335500000000008214e+01 4.760000000000016995e-01
9.500000000000001776e-01 2.736050000000009774e+01 1.472600000000005238e+01 2.648500000000009180e+00 5.000000000000017451e-04 1.987350000000007100e+01 3.360000000000011866e-01
1.050000000000000266e+00 4.812349999999974415e+01 1.258749999999993285e+01 1.847999999999990095e+00 0.000000000000000000e+00 1.644999999999991047e+01 2.254999999999987847e-01
1.150000000000000355e+00 6.371300000000022123e+01 1.012300000000003486e+01 1.165500000000004199e+00 5.000000000000017451e-04 1.364900000000004887e+01 1.585000000000005571e-01
1.250000000000000444e+00 4.478049999999976194e+01 8.196499999999955932e+00 7.439999999999959979e-01 9.999999999999945998e-04 1.143549999999993894e+01 9.699999999999947553e-02
1.350000000000000533e+00 1.685750000000005855e+01 6.482000000000022411e+00 4.520000000000015672e-01 0.000000000000000000e+00 8.674000000000029686e+00 7.200000000000025824e-02
1.450000000000000178e+00 2.311000000000007937e+00 5.042500000000018190e+00 2.335000000000008180e-01 0.000000000000000000e+00 6.678500000000023640e+00 3.000000000000010644e-02
1.550000000000000266e+00 1.214999999999993419e+00 3.783999999999979824e+00 1.344999999999992868e-01 0.000000000000000000e+00 5.062999999999973078e+00 1.449999999999992267e-02
1.650000000000000355e+00 2.495000000000008877e-01 2.754500000000009496e+00 7.100000000000024347e-02 0.000000000000000000e+00 3.829500000000013671e+00 6.000000000000020942e-03
1.750000000000000444e+00 6.099999999999967254e-02 1.990999999999989445e+00 2.649999999999985700e-02 0.000000000000000000e+00 2.721499999999985597e+00 6.499999999999965007e-03
1.850000000000000533e+00 1.650000000000005976e-02 1.445500000000005114e+00 1.250000000000004406e-02 0.000000000000000000e+00 1.920000000000006812e+00 1.000000000000003490e-03
1.950000000000000178e+00 1.500000000000005235e-03 9.980000000000035509e-01 8.000000000000027922e-03 0.000000000000000000e+00 1.273500000000004517e+00 5.000000000000017451e-04
2.049999999999999822e+00 0.000000000000000000e+00 6.080000000000020943e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.705000000000030491e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 4.224999999999939915e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.819999999999917462e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 2.605000000000008975e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.570000000000012608e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 1.485000000000005205e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.095000000000007412e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.070000000000003726e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.190000000000004249e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 5.900000000000020506e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.500000000000026090e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 2.499999999999964403e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.699999999999961459e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.400000000000004886e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.950000000000006936e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.000000000000032280e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en4.3_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 160.5668 109.57095 27.25405 0.02785 132.79215 6.2988
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.499999999999994497e-03 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 6.499999999999994497e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.099999999999999069e-02 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.459999999999996190e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.649999999999996997e-02 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 5.449999999999995126e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.249999999999993949e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.009999999999999093e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.164999999999998953e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 1.749999999999998501e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.294999999999997875e-01 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 2.740000000000009650e-01 5.000000000000017451e-04 0.000000000000000000e+00 3.475000000000012523e-01 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 4.599999999999995759e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.854999999999994653e-01 9.999999999999991535e-04
-2.349999999999999645e+00 4.999999999999995767e-04 7.049999999999994049e-01 4.999999999999995767e-04 0.000000000000000000e+00 8.559999999999992060e-01 0.000000000000000000e+00
-2.250000000000000000e+00 2.999999999999997460e-03 1.076999999999999069e+00 2.999999999999997460e-03 0.000000000000000000e+00 1.308999999999998831e+00 2.499999999999997884e-03
-2.149999999999999467e+00 1.249999999999998855e-02 1.584999999999998632e+00 1.199999999999998984e-02 0.000000000000000000e+00 2.289499999999998092e+00 3.499999999999996603e-03
-2.049999999999999822e+00 5.950000000000021244e-02 2.179000000000007820e+00 2.450000000000008768e-02 0.000000000000000000e+00 2.615000000000009095e+00 7.500000000000026611e-03
-1.949999999999999734e+00 7.164999999999961400e-01 2.977499999999984048e+00 5.549999999999970235e-02 0.000000000000000000e+00 3.611499999999980837e+00 1.399999999999992570e-02
-1.849999999999999645e+00 1.215500000000004244e+00 4.035500000000014076e+00 1.185000000000004244e-01 0.000000000000000000e+00 4.857000000000017081e+00 2.650000000000009293e-02
-1.750000000000000000e+00 2.276500000000007962e+00 5.325000000000018829e+00 2.280000000000008131e-01 0.000000000000000000e+00 6.358500000000022467e+00 4.950000000000017580e-02
-1.649999999999999911e+00 1.579949999999991483e+01 7.151499999999962220e+00 4.159999999999977605e-01 4.999999999999972999e-04 8.309499999999955477e+00 9.349999999999950018e-02
-1.549999999999999822e+00 4.553050000000015984e+01 8.753000000000030312e+00 6.975000000000024514e-01 0.000000000000000000e+00 1.067600000000003746e+01 1.440000000000005165e-01
-1.449999999999999734e+00 5.525849999999970663e+01 1.154449999999993892e+01 1.148499999999993859e+00 1.499999999999992008e-03 1.335149999999992865e+01 2.354999999999987381e-01
-1.349999999999999645e+00 4.055600000000013949e+01 1.377150000000004937e+01 1.731000000000006089e+00 0.000000000000000000e+00 1.679850000000005750e+01 3.570000000000012608e-01
-1.249999999999999556e+00 2.535249999999986414e+01 1.670549999999991186e+01 2.490999999999986780e+00 2.999999999999984016e-03 2.025249999999989114e+01 5.299999999999971401e-01
-1.149999999999999467e+00 2.483100000000008833e+01 2.023400000000007282e+01 3.501000000000012324e+00 4.000000000000013961e-03 2.412700000000008416e+01 7.525000000000026112e-01
-1.049999999999999822e+00 2.867600000000010141e+01 2.369050000000008183e+01 4.795500000000016527e+00 4.000000000000013961e-03 2.819450000000010093e+01 1.022000000000003572e+00
-9.499999999999997335e-01 3.436099999999981947e+01 2.737649999999985440e+01 6.299999999999966072e+00 4.499999999999976241e-03 3.293949999999982481e+01 1.318499999999992900e+00
-8.499999999999996447e-01 3.941100000000013637e+01 3.146200000000010988e+01 7.705500000000027327e+00 8.500000000000030101e-03 3.762350000000013495e+01 1.673500000000005983e+00
-7.499999999999995559e-01 4.675799999999974688e+01 3.518849999999981293e+01 9.200499999999950163e+00 8.499999999999953773e-03 4.209549999999977388e+01 2.038499999999989321e+00
-6.499999999999994671e-01 5.332550000000018997e+01 3.917450000000013688e+01 1.061200000000003740e+01 1.050000000000003708e-02 4.684100000000016450e+01 2.391500000000008619e+00
-5.499999999999998224e-01 5.889150000000020668e+01 4.270050000000014734e+01 1.214900000000004354e+01 1.050000000000003708e-02 5.152250000000017849e+01 2.727000000000009639e+00
-4.499999999999997335e-01 6.376949999999965968e+01 4.612799999999975142e+01 1.334749999999992909e+01 9.999999999999946432e-03 5.548449999999970572e+01 3.034499999999983988e+00
-3.499999999999996447e-01 6.777700000000024261e+01 4.879850000000017474e+01 1.437400000000005029e+01 1.250000000000004406e-02 5.889950000000020935e+01 3.327500000000011671e+00
-2.499999999999995559e-01 7.032349999999962620e+01 5.172949999999972448e+01 1.543249999999991751e+01 1.649999999999991057e-02 6.179199999999966764e+01 3.602999999999980663e+00
-1.499999999999994671e-01 7.224750000000025807e+01 5.291700000000018633e+01 1.587250000000005556e+01 1.850000000000006500e-02 6.401550000000023033e+01 3.782000000000013351e+00
-4.999999999999982236e-02 7.293050000000025079e+01 5.389500000000018787e+01 1.610950000000005744e+01 2.000000000000006981e-02 6.478650000000023113e+01 3.948500000000013888e+00
5.000000000000026645e-02 7.298299999999960619e+01 5.343699999999971340e+01 1.623549999999991300e+01 2.049999999999988984e-02 6.516799999999965110e+01 3.769499999999979867e+00
1.500000000000003553e-01 7.134700000000025000e+01 5.290950000000018605e+01 1.591600000000005544e+01 1.050000000000003708e-02 6.451650000000022089e+01 3.761000000000013443e+00
2.500000000000004441e-01 6.902549999999962438e+01 5.107949999999972590e+01 1.524999999999991829e+01 1.849999999999990194e-02 6.249699999999966593e+01 3.594999999999980655e+00
3.500000000000005329e-01 6.580050000000022692e+01 4.888850000000017104e+01 1.445600000000005103e+01 1.700000000000006020e-02 5.951250000000020890e+01 3.389000000000011781e+00
4.500000000000001776e-01 6.133300000000021868e+01 4.575600000000016365e+01 1.339400000000004809e+01 1.200000000000004188e-02 5.589250000000019725e+01 3.157000000000011131e+00
5.500000000000002665e-01 5.604699999999969862e+01 4.235049999999977643e+01 1.211299999999993560e+01 2.149999999999988379e-02 5.191499999999972204e+01 2.876999999999984681e+00
6.500000000000003553e-01 5.002700000000017866e+01 3.867200000000013915e+01 1.067750000000003752e+01 8.500000000000030101e-03 4.758750000000016911e+01 2.546500000000008868e+00
7.500000000000004441e-01 4.304899999999977211e+01 3.514699999999981372e+01 9.142499999999950333e+00 1.099999999999994038e-02 4.264349999999977570e+01 2.157499999999988649e+00
8.500000000000005329e-01 3.608250000000012392e+01 3.126650000000011076e+01 7.794500000000027740e+00 7.000000000000024432e-03 3.817450000000013688e+01 1.755500000000006278e+00
9.500000000000001776e-01 3.062900000000010792e+01 2.719700000000009510e+01 6.225000000000021849e+00 8.000000000000027922e-03 3.337250000000011596e+01 1.470000000000005080e+00
1.050000000000000266e+00 2.586099999999986210e+01 2.330099999999987403e+01 4.768999999999974371e+00 2.999999999999984016e-03 2.905499999999984340e+01 1.102499999999994040e+00
1.150000000000000355e+00 2.025850000000007256e+01 1.985350000000007142e+01 3.498000000000012211e+00 2.000000000000006981e-03 2.423100000000008691e+01 7.930000000000028137e-01
1.250000000000000444e+00 1.993499999999989214e+01 1.645049999999991286e+01 2.477499999999986713e+00 1.499999999999992008e-03 2.047649999999989134e+01 5.654999999999970051e-01
1.350000000000000533e+00 4.167900000000014415e+01 1.356900000000004702e+01 1.698000000000005949e+00 2.000000000000006981e-03 1.652950000000005915e+01 3.815000000000013380e-01
1.450000000000000178e+00 5.866350000000020515e+01 1.088000000000003809e+01 1.103000000000003977e+00 1.000000000000003490e-03 1.364250000000004803e+01 2.395000000000008511e-01
1.550000000000000266e+00 4.751499999999974477e+01 8.699499999999954269e+00 6.629999999999964810e-01 4.999999999999972999e-04 1.059949999999994397e+01 1.549999999999991662e-01
1.650000000000000355e+00 1.193850000000004208e+01 6.783000000000024343e+00 4.020000000000014118e-01 1.000000000000003490e-03 8.395000000000029772e+00 9.100000000000031675e-02
1.750000000000000444e+00 1.851499999999990154e+00 5.153999999999972381e+00 2.039999999999989044e-01 0.000000000000000000e+00 6.406999999999965389e+00 4.649999999999974987e-02
1.850000000000000533e+00 1.206500000000004347e+00 4.005500000000013827e+00 1.025000000000003547e-01 0.000000000000000000e+00 4.852500000000016911e+00 2.500000000000008812e-02
1.950000000000000178e+00 2.675000000000009592e-01 2.824000000000010058e+00 5.250000000000018541e-02 0.000000000000000000e+00 3.557000000000012374e+00 1.650000000000005976e-02
2.049999999999999822e+00 7.050000000000024303e-02 2.555000000000009042e+00 2.450000000000008768e-02 0.000000000000000000e+00 2.548500000000009091e+00 8.000000000000027922e-03
2.150000000000000355e+00 1.349999999999980729e-02 1.485499999999978948e+00 1.049999999999985147e-02 0.000000000000000000e+00 1.869999999999973461e+00 1.499999999999978781e-03
2.250000000000000888e+00 1.000000000000003490e-03 1.021500000000003627e+00 4.500000000000016140e-03 0.000000000000000000e+00 1.270500000000004404e+00 0.000000000000000000e+00
2.350000000000000533e+00 5.000000000000017451e-04 6.880000000000023874e-01 1.000000000000003490e-03 0.000000000000000000e+00 8.770000000000031104e-01 1.000000000000003490e-03
2.450000000000000178e+00 0.000000000000000000e+00 4.395000000000015561e-01 5.000000000000017451e-04 0.000000000000000000e+00 5.265000000000018554e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 2.785000000000009690e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.490000000000012537e-01 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 1.719999999999975437e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.884999999999973086e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 8.450000000000029710e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.085000000000003878e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 5.450000000000019412e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.900000000000020506e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.650000000000012956e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.850000000000010164e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.950000000000006936e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 9.499999999999864456e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.149999999999983674e-02 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en4.3_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 161.048 110.8201 27.87175 0.028 135.213 6.4314
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 5.499999999999995344e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.400000000000004886e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 2.399999999999997968e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.849999999999996481e-02 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 5.249999999999994948e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.099999999999994316e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 8.499999999999992284e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.119999999999998913e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 1.664999999999998426e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.974999999999998146e-01 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 2.625000000000008993e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.505000000000012550e-01 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 4.459999999999996190e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.624999999999994449e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 6.714999999999994307e-01 1.499999999999998730e-03 0.000000000000000000e+00 8.354999999999992433e-01 4.999999999999995767e-04
-2.250000000000000000e+00 4.999999999999995767e-04 9.529999999999991811e-01 1.499999999999998730e-03 0.000000000000000000e+00 1.234999999999998987e+00 1.499999999999998730e-03
-2.149999999999999467e+00 9.499999999999991090e-03 1.409499999999998643e+00 7.499999999999992784e-03 0.000000000000000000e+00 1.776499999999998414e+00 1.999999999999998307e-03
-2.049999999999999822e+00 4.800000000000016753e-02 1.952500000000006786e+00 2.600000000000009248e-02 0.000000000000000000e+00 2.554000000000009152e+00 4.500000000000016140e-03
-1.949999999999999734e+00 1.734999999999990716e-01 2.808999999999985064e+00 4.499999999999976241e-02 0.000000000000000000e+00 3.565999999999980741e+00 1.049999999999994341e-02
-1.849999999999999645e+00 6.525000000000023004e-01 3.745500000000013152e+00 9.950000000000035205e-02 0.000000000000000000e+00 4.763000000000016776e+00 2.000000000000006981e-02
-1.750000000000000000e+00 2.630000000000009219e+00 5.051000000000017920e+00 1.940000000000006719e-01 0.000000000000000000e+00 6.389500000000022162e+00 5.100000000000017714e-02
-1.649999999999999911e+00 1.311099999999992960e+01 6.669999999999964402e+00 3.789999999999979496e-01 4.999999999999972999e-04 8.367999999999955918e+00 9.899999999999947731e-02
-1.549999999999999822e+00 3.423450000000011784e+01 8.481000000000030070e+00 6.525000000000023004e-01 1.500000000000005235e-03 1.076050000000003770e+01 1.475000000000005196e-01
-1.449999999999999734e+00 5.718749999999969447e+01 1.080549999999994171e+01 1.011499999999994515e+00 4.999999999999972999e-04 1.338449999999992812e+01 2.139999999999988578e-01
-1.349999999999999645e+00 3.438950000000011897e+01 1.338900000000004731e+01 1.591000000000005521e+00 5.000000000000017451e-04 1.664100000000005863e+01 3.580000000000012617e-01
-1.249999999999999556e+00 2.455799999999986838e+01 1.649699999999991107e+01 2.416999999999986937e+00 3.499999999999981425e-03 2.047849999999989024e+01 4.679999999999974736e-01
-1.149999999999999467e+00 2.088450000000007378e+01 1.980250000000006949e+01 3.456000000000012395e+00 2.000000000000006981e-03 2.455500000000008498e+01 7.670000000000026796e-01
-1.049999999999999822e+00 2.589450000000008956e+01 2.340150000000008390e+01 4.721000000000016961e+00 3.000000000000010471e-03 2.905950000000010292e+01 9.870000000000034301e-01
-9.499999999999997335e-01 3.143999999999983075e+01 2.746799999999985431e+01 5.959999999999967990e+00 4.999999999999973216e-03 3.378349999999981890e+01 1.360499999999992715e+00
-8.499999999999996447e-01 3.867900000000013705e+01 3.174650000000011119e+01 7.714000000000027057e+00 9.500000000000032724e-03 3.877150000000013819e+01 1.709000000000006070e+00
-7.499999999999995559e-01 4.628499999999975500e+01 3.566149999999981191e+01 9.275999999999950063e+00 1.099999999999994038e-02 4.373999999999976751e+01 2.074499999999988908e+00
-6.499999999999994671e-01 5.334250000000018588e+01 3.987000000000013955e+01 1.083750000000003766e+01 9.500000000000032724e-03 4.876900000000016888e+01 2.511500000000008725e+00
-5.499999999999998224e-01 6.065100000000021652e+01 4.335150000000015069e+01 1.267500000000004512e+01 8.500000000000030101e-03 5.325600000000018497e+01 2.836000000000010068e+00
-4.499999999999997335e-01 6.655449999999964916e+01 4.719449999999974921e+01 1.397099999999992548e+01 8.999999999999952482e-03 5.782999999999969276e+01 3.172999999999983167e+00
-3.499999999999996447e-01 7.007200000000024431e+01 5.055200000000017724e+01 1.513000000000005407e+01 1.100000000000003926e-02 6.121500000000021657e+01 3.451000000000012058e+00
-2.499999999999995559e-01 7.459699999999959630e+01 5.314099999999971402e+01 1.602349999999991326e+01 1.199999999999993607e-02 6.440249999999966235e+01 3.785999999999979604e+00
-1.499999999999994671e-01 7.673700000000026478e+01 5.459250000000019298e+01 1.697600000000005949e+01 1.950000000000006936e-02 6.656500000000023931e+01 3.904500000000013848e+00
-4.999999999999982236e-02 7.748300000000027410e+01 5.585600000000019349e+01 1.716350000000005949e+01 1.550000000000005540e-02 6.762250000000024386e+01 4.063500000000014545e+00
5.000000000000026645e-02 7.707549999999959311e+01 5.573399999999970333e+01 1.726649999999990825e+01 2.049999999999988984e-02 6.732349999999964041e+01 3.993999999999978456e+00
1.500000000000003553e-01 7.593100000000026739e+01 5.468450000000019173e+01 1.678000000000005798e+01 1.850000000000006500e-02 6.628750000000023590e+01 3.980500000000013916e+00
2.500000000000004441e-01 7.252699999999961733e+01 5.313399999999971612e+01 1.602649999999991337e+01 1.699999999999990755e-02 6.397949999999966053e+01 3.741499999999979842e+00
3.500000000000005329e-01 6.887450000000023920e+01 5.007400000000017570e+01 1.494250000000005230e+01 1.800000000000006456e-02 6.086600000000021282e+01 3.661000000000012911e+00
4.500000000000001776e-01 6.219950000000022072e+01 4.688700000000016388e+01 1.387950000000004813e+01 1.650000000000005976e-02 5.715200000000019998e+01 3.229500000000011362e+00
5.500000000000002665e-01 5.603149999999970277e+01 4.353499999999976922e+01 1.241949999999993359e+01 1.249999999999993304e-02 5.282399999999972096e+01 2.897499999999984421e+00
6.500000000000003553e-01 4.972800000000017207e+01 3.932350000000013779e+01 1.073950000000003868e+01 1.100000000000003926e-02 4.835700000000016985e+01 2.533000000000008800e+00
7.500000000000004441e-01 4.136299999999977928e+01 3.522499999999980957e+01 9.113499999999950418e+00 1.099999999999994038e-02 4.315849999999976916e+01 2.114499999999988500e+00
8.500000000000005329e-01 3.447000000000011966e+01 3.112950000000011030e+01 7.577500000000026326e+00 6.000000000000020942e-03 3.767600000000012983e+01 1.735500000000006038e+00
9.500000000000001776e-01 2.833350000000010027e+01 2.707950000000009538e+01 5.959000000000020947e+00 9.000000000000032280e-03 3.301500000000011426e+01 1.341500000000004800e+00
1.050000000000000266e+00 2.239349999999987872e+01 2.289399999999987756e+01 4.456499999999976147e+00 5.499999999999970191e-03 2.880699999999984584e+01 1.029999999999994476e+00
1.150000000000000355e+00 1.976350000000006801e+01 1.971500000000007091e+01 3.239500000000011593e+00 5.500000000000019630e-03 2.370700000000008245e+01 7.315000000000025926e-01
1.250000000000000444e+00 2.221649999999988268e+01 1.629749999999991417e+01 2.245999999999988006e+00 2.999999999999984016e-03 1.967649999999989419e+01 4.934999999999973852e-01
1.350000000000000533e+00 3.565600000000012670e+01 1.320400000000004681e+01 1.482500000000005258e+00 1.500000000000005235e-03 1.602600000000005664e+01 3.360000000000011866e-01
1.450000000000000178e+00 6.060300000000021470e+01 1.062500000000003730e+01 1.004000000000003556e+00 1.500000000000005235e-03 1.268150000000004418e+01 2.140000000000007452e-01
1.550000000000000266e+00 4.810749999999974591e+01 8.263499999999956103e+00 5.654999999999970051e-01 9.999999999999945998e-04 1.004049999999994647e+01 1.259999999999993348e-01
1.650000000000000355e+00 2.168900000000007466e+01 6.429000000000022474e+00 3.375000000000011879e-01 0.000000000000000000e+00 7.873000000000027754e+00 7.200000000000025824e-02
1.750000000000000444e+00 2.312999999999987732e+00 4.885499999999973753e+00 1.799999999999990496e-01 0.000000000000000000e+00 6.010999999999968146e+00 3.799999999999979783e-02
1.850000000000000533e+00 1.103000000000003977e+00 3.689000000000012935e+00 8.950000000000031541e-02 0.000000000000000000e+00 4.493500000000016037e+00 2.300000000000007941e-02
1.950000000000000178e+00 2.795000000000009699e-01 2.640000000000009450e+00 4.750000000000016709e-02 0.000000000000000000e+00 3.239500000000011593e+00 1.350000000000004842e-02
2.049999999999999822e+00 1.390000000000004843e-01 1.921500000000006869e+00 1.950000000000006936e-02 0.000000000000000000e+00 2.363000000000008427e+00 4.500000000000016140e-03
2.150000000000000355e+00 6.149999999999912481e-02 1.382499999999980300e+00 9.499999999999864456e-03 0.000000000000000000e+00 1.708499999999975705e+00 2.499999999999964490e-03
2.250000000000000888e+00 6.000000000000020942e-03 1.423500000000005095e+00 4.500000000000016140e-03 0.000000000000000000e+00 1.215000000000004299e+00 1.000000000000003490e-03
2.350000000000000533e+00 5.000000000000017451e-04 6.305000000000021698e-01 1.000000000000003490e-03 0.000000000000000000e+00 7.610000000000026743e-01 0.000000000000000000e+00
2.450000000000000178e+00 5.000000000000017451e-04 4.250000000000014877e-01 1.000000000000003490e-03 0.000000000000000000e+00 5.395000000000018670e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 2.355000000000008198e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.965000000000010405e-01 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 1.529999999999978322e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.779999999999974658e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 8.100000000000028011e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.650000000000029887e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 3.600000000000012912e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.700000000000016664e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.010000000000010445e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.950000000000010253e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.850000000000006500e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 3.999999999999942837e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.999999999999885675e-03 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en4.3_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 161.6158 114.427 28.86745 0.0264 139.7437 6.68705
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.499999999999995344e-03 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 2.549999999999997755e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.649999999999997496e-02 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 5.179999999999995719e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.699999999999994654e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 8.749999999999992506e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.649999999999990530e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 1.569999999999998619e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.789999999999998259e-01 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 2.530000000000008908e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.920000000000010365e-01 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 4.379999999999996119e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.854999999999995430e-01 4.999999999999995767e-04
-2.349999999999999645e+00 4.999999999999995767e-04 6.384999999999994014e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.009999999999992681e-01 0.000000000000000000e+00
-2.250000000000000000e+00 4.999999999999995767e-04 9.674999999999991385e-01 1.999999999999998307e-03 0.000000000000000000e+00 1.562999999999998613e+00 0.000000000000000000e+00
-2.149999999999999467e+00 7.999999999999993228e-03 1.388499999999998735e+00 6.499999999999994497e-03 0.000000000000000000e+00 1.725499999999998479e+00 0.000000000000000000e+00
-2.049999999999999822e+00 5.550000000000019501e-02 2.313500000000008328e+00 1.900000000000006545e-02 0.000000000000000000e+00 2.501500000000008939e+00 3.500000000000012216e-03
-1.949999999999999734e+00 2.889999999999984803e-01 2.755499999999985405e+00 4.099999999999977968e-02 0.000000000000000000e+00 3.442499999999981686e+00 9.999999999999946432e-03
-1.849999999999999645e+00 1.128500000000004055e+00 3.618500000000012928e+00 7.150000000000025779e-02 0.000000000000000000e+00 4.513500000000015611e+00 2.250000000000007896e-02
-1.750000000000000000e+00 3.541000000000012360e+00 5.070500000000017771e+00 1.845000000000006635e-01 0.000000000000000000e+00 6.126500000000021373e+00 4.800000000000016753e-02
-1.649999999999999911e+00 1.470499999999992191e+01 6.507999999999965368e+00 2.889999999999984803e-01 0.000000000000000000e+00 8.061999999999956756e+00 7.449999999999960820e-02
-1.549999999999999822e+00 3.156350000000011136e+01 8.466500000000030113e+00 5.775000000000020117e-01 1.000000000000003490e-03 1.029100000000003590e+01 1.240000000000004432e-01
-1.449999999999999734e+00 5.057349999999973278e+01 1.104449999999994070e+01 9.064999999999951985e-01 0.000000000000000000e+00 1.324249999999992866e+01 2.159999999999988596e-01
-1.349999999999999645e+00 4.051650000000014273e+01 1.348900000000004695e+01 1.464000000000005075e+00 5.000000000000017451e-04 1.649900000000005917e+01 3.125000000000011102e-01
-1.249999999999999556e+00 2.194049999999988287e+01 1.675549999999990902e+01 2.280499999999987981e+00 9.999999999999945998e-04 2.035549999999989268e+01 5.044999999999972840e-01
-1.149999999999999467e+00 1.989200000000007051e+01 1.999800000000007216e+01 3.313500000000011880e+00 2.000000000000006981e-03 2.461900000000008504e+01 6.955000000000024496e-01
-1.049999999999999822e+00 2.536250000000008953e+01 2.380500000000008498e+01 4.527500000000015845e+00 3.500000000000012216e-03 2.911200000000010135e+01 1.019500000000003626e+00
-9.499999999999997335e-01 3.087549999999983541e+01 2.786999999999985178e+01 6.114499999999967628e+00 4.499999999999976241e-03 3.403649999999981901e+01 1.317999999999992955e+00
-8.499999999999996447e-01 3.627450000000013119e+01 3.220600000000011676e+01 7.671500000000026631e+00 6.500000000000023120e-03 3.946350000000013836e+01 1.712000000000005961e+00
-7.499999999999995559e-01 4.469399999999976103e+01 3.672899999999980025e+01 9.330499999999950944e+00 6.499999999999965007e-03 4.470349999999976376e+01 2.123999999999988564e+00
-6.499999999999994671e-01 5.278300000000018599e+01 4.119250000000014467e+01 1.122250000000003922e+01 8.500000000000030101e-03 4.987600000000017531e+01 2.531000000000009020e+00
-5.499999999999998224e-01 5.968050000000020816e+01 4.497650000000015780e+01 1.286100000000004506e+01 1.250000000000004406e-02 5.463850000000019236e+01 2.920500000000010310e+00
-4.499999999999997335e-01 6.766649999999964393e+01 4.863649999999974227e+01 1.447699999999992215e+01 1.749999999999990799e-02 5.960649999999968429e+01 3.344499999999982265e+00
-3.499999999999996447e-01 7.295200000000025398e+01 5.217350000000018184e+01 1.581250000000005507e+01 1.600000000000005584e-02 6.355550000000022237e+01 3.613000000000012868e+00
-2.499999999999995559e-01 7.733449999999959346e+01 5.503549999999970765e+01 1.689399999999990953e+01 1.199999999999993607e-02 6.699249999999963734e+01 3.919999999999979057e+00
-1.499999999999994671e-01 8.091950000000028353e+01 5.681650000000019674e+01 1.789450000000006469e+01 1.400000000000004886e-02 6.971250000000024727e+01 4.218000000000015071e+00
-4.999999999999982236e-02 8.207650000000029422e+01 5.783000000000020435e+01 1.826050000000006435e+01 1.450000000000005104e-02 7.071850000000024750e+01 4.192000000000014381e+00
5.000000000000026645e-02 8.158049999999956015e+01 5.746699999999969322e+01 1.813099999999990430e+01 1.649999999999991057e-02 7.093199999999961847e+01 4.266999999999977256e+00
1.500000000000003553e-01 7.906100000000027705e+01 5.648550000000020077e+01 1.786150000000006344e+01 1.850000000000006500e-02 6.918850000000024636e+01 4.248000000000015319e+00
2.500000000000004441e-01 7.578899999999958936e+01 5.507649999999970447e+01 1.702199999999990965e+01 1.899999999999989891e-02 6.725549999999964257e+01 4.111499999999978172e+00
3.500000000000005329e-01 7.103200000000025227e+01 5.208150000000018309e+01 1.596400000000005548e+01 1.400000000000004886e-02 6.389800000000022351e+01 3.725000000000012967e+00
4.500000000000001776e-01 6.470650000000023283e+01 4.883550000000017377e+01 1.442900000000005001e+01 1.350000000000004842e-02 6.000350000000020856e+01 3.402000000000012125e+00
5.500000000000002665e-01 5.729349999999969612e+01 4.509949999999975745e+01 1.286599999999993038e+01 1.149999999999993909e-02 5.546749999999970271e+01 3.069999999999983409e+00
6.500000000000003553e-01 5.049150000000017968e+01 4.085450000000014370e+01 1.120100000000003959e+01 1.300000000000004624e-02 4.979900000000017712e+01 2.658500000000009411e+00
7.500000000000004441e-01 4.127999999999978087e+01 3.663199999999980605e+01 9.500999999999949708e+00 8.999999999999952482e-03 4.497999999999976239e+01 2.183999999999988173e+00
8.500000000000005329e-01 3.381700000000012096e+01 3.243550000000011124e+01 7.680000000000027249e+00 7.000000000000024432e-03 3.941850000000013665e+01 1.791500000000006310e+00
9.500000000000001776e-01 2.729700000000009652e+01 2.817350000000010013e+01 6.059000000000021480e+00 6.000000000000020942e-03 3.444300000000011863e+01 1.390500000000004954e+00
1.050000000000000266e+00 2.174699999999988265e+01 2.395599999999987162e+01 4.585999999999975429e+00 4.999999999999973216e-03 2.908949999999984470e+01 1.042499999999994431e+00
1.150000000000000355e+00 1.937950000000006767e+01 2.017000000000007276e+01 3.240000000000011315e+00 3.500000000000012216e-03 2.429650000000008703e+01 7.270000000000025331e-01
1.250000000000000444e+00 2.138799999999988444e+01 1.652999999999991232e+01 2.258499999999987740e+00 3.999999999999978399e-03 2.083349999999988711e+01 4.919999999999973839e-01
1.350000000000000533e+00 3.865050000000013597e+01 1.352950000000004849e+01 1.531500000000005413e+00 1.000000000000003490e-03 1.638700000000005730e+01 3.330000000000011839e-01
1.450000000000000178e+00 5.787900000000020384e+01 1.114150000000003971e+01 9.200000000000032596e-01 5.000000000000017451e-04 1.317450000000004628e+01 2.080000000000007399e-01
1.550000000000000266e+00 4.077149999999978291e+01 8.575499999999953715e+00 5.424999999999970957e-01 1.499999999999992008e-03 1.043399999999994421e+01 1.334999999999992859e-01
1.650000000000000355e+00 1.537950000000005346e+01 6.620000000000023199e+00 3.345000000000011853e-01 0.000000000000000000e+00 8.396000000000029218e+00 8.000000000000027922e-02
1.750000000000000444e+00 2.342999999999987537e+00 5.020499999999973539e+00 1.719999999999990703e-01 0.000000000000000000e+00 6.118999999999966910e+00 4.049999999999978617e-02
1.850000000000000533e+00 7.020000000000025109e-01 3.681000000000012928e+00 8.000000000000027922e-02 0.000000000000000000e+00 4.868500000000016925e+00 2.150000000000007461e-02
1.950000000000000178e+00 6.630000000000023652e-01 2.665500000000009528e+00 4.450000000000015749e-02 0.000000000000000000e+00 3.350500000000011802e+00 1.350000000000004842e-02
2.049999999999999822e+00 5.400000000000019368e-02 2.482500000000008811e+00 1.350000000000004842e-02 0.000000000000000000e+00 2.423500000000008647e+00 3.000000000000010471e-03
2.150000000000000355e+00 1.749999999999975187e-02 1.665499999999976222e+00 1.099999999999984324e-02 0.000000000000000000e+00 2.106999999999970008e+00 3.499999999999950200e-03
2.250000000000000888e+00 2.500000000000008726e-03 9.685000000000033582e-01 3.500000000000012216e-03 0.000000000000000000e+00 1.242500000000004379e+00 5.000000000000017451e-04
2.350000000000000533e+00 0.000000000000000000e+00 6.425000000000022915e-01 1.000000000000003490e-03 0.000000000000000000e+00 8.030000000000028226e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 4.115000000000014757e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.145000000000018447e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 2.700000000000009615e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.975000000000010414e-01 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 5.844999999999916929e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.884999999999973086e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 8.450000000000029710e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.030000000000003690e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 5.300000000000018585e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.350000000000018630e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.250000000000011213e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.200000000000007852e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.460000000000008569e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.250000000000004406e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 6.999999999999900399e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.499999999999907761e-03 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en6.4_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 154.05825 202.9781 50.3467 0.29525 230.42135 18.4321
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.499999999999998557e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.149999999999998093e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 3.499999999999996864e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.649999999999996997e-02 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 5.499999999999995171e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.194999999999997287e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 9.849999999999990707e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.739999999999995883e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.785000000000006304e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.455000000000022942e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 2.994999999999997109e-01 4.999999999999995767e-04 0.000000000000000000e+00 3.739999999999996660e-01 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 4.709999999999995857e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.804999999999994609e-01 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 6.769999999999993801e-01 1.999999999999998307e-03 0.000000000000000000e+00 1.387499999999998845e+00 9.999999999999991535e-04
-2.649999999999999467e+00 1.499999999999998730e-03 1.940499999999998337e+00 5.499999999999995344e-03 0.000000000000000000e+00 1.639999999999998570e+00 1.499999999999998730e-03
-2.549999999999999822e+00 1.600000000000005584e-02 1.558000000000005381e+00 1.100000000000003926e-02 0.000000000000000000e+00 1.809000000000006381e+00 5.000000000000017451e-03
-2.450000000000000178e+00 6.499999999999994671e-02 2.211499999999997801e+00 2.449999999999997666e-02 4.999999999999995767e-04 3.303499999999996994e+00 8.999999999999992381e-03
-2.349999999999999645e+00 1.964999999999998137e-01 3.052499999999997105e+00 4.399999999999996275e-02 4.999999999999995767e-04 3.531499999999996753e+00 1.799999999999998476e-02
-2.250000000000000000e+00 1.505999999999998673e+00 4.547999999999995602e+00 1.059999999999998999e-01 4.999999999999995767e-04 5.326999999999995516e+00 3.599999999999996952e-02
-2.149999999999999467e+00 2.256499999999997730e+00 5.532499999999995310e+00 1.654999999999998417e-01 9.999999999999991535e-04 6.409499999999994202e+00 6.099999999999994316e-02
-2.049999999999999822e+00 2.072350000000007242e+01 7.291500000000025850e+00 3.175000000000011147e-01 1.000000000000003490e-03 8.218500000000029004e+00 1.040000000000003699e-01
-1.949999999999999734e+00 3.377049999999982077e+01 9.643499999999948002e+00 5.344999999999970886e-01 9.999999999999945998e-04 1.062749999999994266e+01 1.644999999999991191e-01
-1.849999999999999645e+00 3.948100000000013665e+01 1.219800000000004303e+01 8.805000000000030580e-01 4.500000000000016140e-03 1.350600000000004819e+01 2.965000000000010405e-01
-1.750000000000000000e+00 2.164900000000007552e+01 1.528750000000005471e+01 1.438500000000004997e+00 6.000000000000020942e-03 1.708650000000006131e+01 4.810000000000017040e-01
-1.649999999999999911e+00 1.520449999999991952e+01 1.871299999999990149e+01 2.167499999999988436e+00 3.999999999999978399e-03 2.088249999999989015e+01 7.054999999999962412e-01
-1.549999999999999822e+00 1.547500000000005471e+01 2.231550000000007827e+01 3.290000000000011582e+00 1.400000000000004886e-02 2.523100000000009047e+01 1.082000000000003848e+00
-1.449999999999999734e+00 1.717599999999990956e+01 2.658249999999985747e+01 4.633499999999974861e+00 2.099999999999988681e-02 3.030449999999983746e+01 1.576999999999991520e+00
-1.349999999999999645e+00 1.989100000000006929e+01 3.148300000000011067e+01 6.292500000000021743e+00 2.650000000000009293e-02 3.568500000000012307e+01 2.156000000000007688e+00
-1.249999999999999556e+00 2.372899999999987486e+01 3.696449999999980207e+01 8.203999999999956216e+00 4.049999999999978617e-02 4.149499999999977717e+01 2.835499999999985032e+00
-1.149999999999999467e+00 2.852500000000010161e+01 4.222400000000014586e+01 1.032900000000003615e+01 5.500000000000019457e-02 4.795800000000016894e+01 3.514500000000012392e+00
-1.049999999999999822e+00 3.399500000000011823e+01 4.766550000000016496e+01 1.241800000000004367e+01 6.200000000000022160e-02 5.421000000000019270e+01 4.333500000000015007e+00
-9.499999999999997335e-01 3.852599999999979730e+01 5.361199999999971055e+01 1.442399999999992311e+01 7.299999999999960687e-02 6.067799999999967753e+01 5.164499999999972779e+00
-8.499999999999996447e-01 4.347900000000015552e+01 5.960200000000020992e+01 1.618300000000005667e+01 1.010000000000003534e-01 6.651100000000023726e+01 5.839000000000020840e+00
-7.499999999999995559e-01 4.693949999999974665e+01 6.463949999999965712e+01 1.797749999999990322e+01 1.019999999999994522e-01 7.263199999999960710e+01 6.425999999999965517e+00
-6.499999999999994671e-01 5.031200000000017525e+01 6.933300000000023999e+01 1.953250000000006992e+01 1.080000000000003874e-01 7.815050000000027808e+01 7.152000000000025004e+00
-5.499999999999998224e-01 5.219250000000018730e+01 7.384100000000026398e+01 2.086400000000007182e+01 1.350000000000004807e-01 8.305900000000029593e+01 7.701000000000027157e+00
-4.499999999999997335e-01 5.311999999999971322e+01 7.828799999999958459e+01 2.180949999999988265e+01 1.279999999999993088e-01 8.768399999999952854e+01 8.059499999999957254e+00
-3.499999999999996447e-01 5.334600000000018838e+01 8.149950000000028183e+01 2.276700000000008117e+01 1.365000000000004821e-01 9.173550000000032867e+01 8.392000000000029658e+00
-2.499999999999995559e-01 5.318449999999971567e+01 8.411899999999954503e+01 2.325299999999987577e+01 1.704999999999990967e-01 9.418899999999949557e+01 8.702499999999954383e+00
-1.499999999999994671e-01 5.377700000000019287e+01 8.547750000000030468e+01 2.345150000000008106e+01 1.500000000000005218e-01 9.610200000000034493e+01 8.850500000000030454e+00
-4.999999999999982236e-02 5.373050000000019111e+01 8.635650000000030957e+01 2.393450000000008515e+01 1.360000000000004816e-01 9.721100000000033958e+01 8.806000000000031136e+00
5.000000000000026645e-02 5.339049999999971163e+01 8.627549999999953911e+01 2.352349999999987418e+01 1.524999999999991918e-01 9.802449999999947750e+01 8.888499999999952550e+00
1.500000000000003553e-01 5.355150000000018906e+01 8.494750000000030354e+01 2.362750000000008299e+01 1.510000000000005227e-01 9.614900000000034197e+01 8.837500000000030553e+00
2.500000000000004441e-01 5.326399999999971868e+01 8.304049999999955389e+01 2.291649999999987841e+01 1.464999999999992142e-01 9.439449999999949625e+01 8.671499999999953801e+00
3.500000000000005329e-01 5.280400000000018679e+01 8.097900000000028342e+01 2.229850000000007881e+01 1.195000000000004253e-01 9.134400000000032094e+01 8.254500000000028592e+00
4.500000000000001776e-01 5.194400000000018025e+01 7.677850000000026398e+01 2.154600000000007753e+01 1.275000000000004463e-01 8.720500000000031093e+01 7.962000000000028166e+00
5.500000000000002665e-01 5.017149999999973176e+01 7.254149999999961551e+01 2.038799999999989154e+01 1.254999999999993343e-01 8.245599999999956253e+01 7.643499999999959549e+00
6.500000000000003553e-01 4.751150000000016860e+01 6.746450000000024261e+01 1.892700000000006710e+01 1.190000000000004249e-01 7.731700000000027728e+01 7.110500000000024912e+00
7.500000000000004441e-01 4.407699999999976370e+01 6.296249999999966462e+01 1.755099999999990601e+01 1.079999999999994298e-01 7.143849999999962108e+01 6.493499999999965411e+00
8.500000000000005329e-01 3.976050000000014251e+01 5.751500000000019952e+01 1.568150000000005484e+01 9.150000000000031719e-02 6.571100000000022590e+01 5.813000000000020151e+00
9.500000000000001776e-01 3.489700000000012636e+01 5.193150000000018451e+01 1.390100000000004954e+01 8.350000000000029621e-02 5.999450000000020822e+01 5.097500000000017906e+00
1.050000000000000266e+00 3.048099999999983822e+01 4.642749999999975330e+01 1.192999999999993577e+01 6.849999999999963063e-02 5.326249999999971863e+01 4.364499999999976509e+00
1.150000000000000355e+00 2.425350000000008421e+01 4.094700000000014484e+01 9.916500000000034731e+00 5.250000000000018541e-02 4.776450000000016871e+01 3.532000000000012463e+00
1.250000000000000444e+00 2.051949999999989060e+01 3.529599999999981463e+01 7.794499999999958462e+00 3.899999999999979178e-02 4.078199999999978331e+01 2.761999999999985356e+00
1.350000000000000533e+00 1.582900000000005569e+01 3.020450000000010604e+01 5.937500000000021316e+00 3.250000000000011213e-02 3.488200000000012579e+01 2.112000000000007649e+00
1.450000000000000178e+00 1.218850000000004208e+01 2.561500000000009081e+01 4.290000000000015135e+00 2.200000000000007852e-02 2.954950000000010490e+01 1.519500000000005402e+00
1.550000000000000266e+00 1.198999999999993626e+01 2.131349999999988754e+01 2.969499999999984041e+00 1.349999999999992872e-02 2.457399999999987017e+01 1.022499999999994635e+00
1.650000000000000355e+00 1.230450000000004351e+01 1.804700000000006455e+01 1.996000000000007102e+00 1.050000000000003708e-02 1.991850000000006915e+01 6.865000000000024416e-01
1.750000000000000444e+00 2.897599999999984632e+01 1.402949999999992592e+01 1.293499999999992989e+00 3.999999999999978399e-03 1.607749999999991530e+01 4.334999999999976650e-01
1.850000000000000533e+00 5.402750000000018815e+01 1.101400000000003843e+01 8.215000000000028946e-01 4.500000000000016140e-03 1.299600000000004663e+01 2.710000000000009623e-01
1.950000000000000178e+00 4.843300000000017036e+01 8.634500000000031150e+00 4.725000000000016409e-01 3.000000000000010471e-03 1.049450000000003769e+01 1.505000000000005222e-01
2.049999999999999822e+00 2.285400000000008092e+01 7.002000000000024649e+00 2.840000000000009739e-01 0.000000000000000000e+00 8.195500000000029317e+00 9.500000000000033418e-02
2.150000000000000355e+00 3.793999999999946304e+00 5.081999999999927908e+00 1.719999999999975437e-01 0.000000000000000000e+00 5.973499999999915211e+00 6.049999999999913780e-02
2.250000000000000888e+00 8.845000000000031726e-01 4.188000000000014822e+00 9.150000000000031719e-02 0.000000000000000000e+00 4.536500000000016186e+00 3.400000000000012040e-02
2.350000000000000533e+00 2.865000000000010316e-01 2.796000000000010033e+00 4.400000000000015704e-02 0.000000000000000000e+00 3.432000000000011930e+00 1.650000000000005976e-02
2.450000000000000178e+00 8.900000000000031497e-02 2.058000000000007379e+00 2.000000000000006981e-02 0.000000000000000000e+00 2.533000000000008800e+00 7.000000000000024432e-03
2.549999999999999822e+00 2.850000000000010164e-02 1.452500000000005009e+00 6.000000000000020942e-03 0.000000000000000000e+00 1.952500000000006786e+00 4.000000000000013961e-03
2.650000000000000355e+00 3.499999999999950200e-03 1.019499999999985418e+00 3.999999999999942837e-03 0.000000000000000000e+00 1.613499999999977064e+00 1.999999999999971419e-03
2.750000000000000888e+00 5.000000000000017451e-04 6.835000000000024389e-01 2.000000000000006981e-03 0.000000000000000000e+00 8.345000000000029061e-01 5.000000000000017451e-04
2.850000000000000533e+00 0.000000000000000000e+00 4.840000000000017066e-01 5.000000000000017451e-04 0.000000000000000000e+00 5.665000000000020020e-01 1.000000000000003490e-03
2.950000000000000178e+00 0.000000000000000000e+00 2.935000000000010378e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.480000000000026628e-01 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 4.965000000000017732e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.130000000000007443e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 3.244999999999954032e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.124999999999984068e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.650000000000019590e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.450000000000022382e-02 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 3.000000000000010644e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.200000000000011169e-02 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 1.300000000000004624e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.850000000000006500e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 7.999999999999885675e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.999999999999915123e-03 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en6.4_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 155.393 197.9508 49.24265 0.2904 225.54115 18.2009
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.599999999999998646e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.699999999999998387e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 2.499999999999997710e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.099999999999997202e-02 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.449999999999995626e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.799999999999994743e-02 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 9.499999999999991784e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.004999999999999089e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.485000000000005205e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.705000000000005955e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 2.449999999999997735e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.104999999999997207e-01 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 3.999999999999996336e-01 4.999999999999995767e-04 0.000000000000000000e+00 5.134999999999995124e-01 0.000000000000000000e+00
-2.750000000000000000e+00 4.999999999999995767e-04 6.134999999999994902e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.524999999999992806e-01 0.000000000000000000e+00
-2.649999999999999467e+00 2.499999999999997884e-03 9.259999999999991571e-01 2.999999999999997460e-03 0.000000000000000000e+00 1.532499999999998641e+00 4.999999999999995767e-04
-2.549999999999999822e+00 1.550000000000005540e-02 1.668000000000005922e+00 8.000000000000027922e-03 0.000000000000000000e+00 1.553000000000005487e+00 2.000000000000006981e-03
-2.450000000000000178e+00 6.249999999999994449e-02 1.894499999999998296e+00 1.599999999999998646e-02 0.000000000000000000e+00 2.584999999999997744e+00 7.499999999999992784e-03
-2.349999999999999645e+00 2.254999999999997840e-01 3.013499999999997403e+00 3.649999999999996997e-02 0.000000000000000000e+00 3.101499999999997037e+00 9.499999999999991090e-03
-2.250000000000000000e+00 1.213999999999998858e+00 3.554999999999996607e+00 7.049999999999993772e-02 0.000000000000000000e+00 4.242499999999996163e+00 3.199999999999997291e-02
-2.149999999999999467e+00 5.248499999999995502e+00 5.237499999999995381e+00 1.449999999999998790e-01 0.000000000000000000e+00 6.269499999999994522e+00 6.149999999999994360e-02
-2.049999999999999822e+00 1.791200000000006298e+01 6.313500000000022538e+00 2.630000000000008997e-01 5.000000000000017451e-04 7.429500000000025750e+00 8.650000000000029887e-02
-1.949999999999999734e+00 3.683249999999980417e+01 8.174999999999956302e+00 3.909999999999979048e-01 1.499999999999992008e-03 9.545999999999949637e+00 1.374999999999992617e-01
-1.849999999999999645e+00 5.289050000000018770e+01 1.151350000000004137e+01 7.065000000000024594e-01 2.000000000000006981e-03 1.271250000000004476e+01 2.425000000000008538e-01
-1.750000000000000000e+00 3.413600000000012358e+01 1.327450000000004593e+01 1.149500000000003963e+00 3.500000000000012216e-03 1.527000000000005464e+01 3.855000000000013416e-01
-1.649999999999999911e+00 1.417949999999992450e+01 1.670349999999990942e+01 1.828499999999990244e+00 6.999999999999962849e-03 1.904849999999989763e+01 5.924999999999968070e-01
-1.549999999999999822e+00 1.348950000000004756e+01 2.040300000000007330e+01 2.765000000000009894e+00 1.250000000000004406e-02 2.334050000000008396e+01 9.740000000000034186e-01
-1.449999999999999734e+00 1.496799999999992004e+01 2.524249999999986471e+01 3.995999999999978680e+00 2.149999999999988379e-02 2.860999999999984666e+01 1.363499999999992607e+00
-1.349999999999999645e+00 1.591500000000005599e+01 2.989650000000010621e+01 5.526000000000019341e+00 2.850000000000010164e-02 3.367600000000011562e+01 1.909000000000006692e+00
-1.249999999999999556e+00 1.949649999999989447e+01 3.479149999999981446e+01 7.293999999999961403e+00 3.999999999999978573e-02 3.963649999999978490e+01 2.590499999999986258e+00
-1.149999999999999467e+00 2.471150000000008617e+01 4.027650000000014074e+01 9.418500000000033623e+00 5.050000000000017669e-02 4.568400000000016092e+01 3.320500000000011553e+00
-1.049999999999999822e+00 2.935750000000010473e+01 4.622300000000016240e+01 1.145150000000004020e+01 6.050000000000021333e-02 5.235850000000018412e+01 4.201500000000014445e+00
-9.499999999999997335e-01 3.475699999999981316e+01 5.167399999999972238e+01 1.374699999999992706e+01 7.449999999999960820e-02 5.911999999999968480e+01 4.889999999999973923e+00
-8.499999999999996447e-01 3.965200000000014313e+01 5.766450000000020282e+01 1.553300000000005454e+01 1.035000000000003695e-01 6.527850000000023556e+01 5.745500000000020258e+00
-7.499999999999995559e-01 4.431499999999976325e+01 6.312049999999966587e+01 1.753049999999990760e+01 1.034999999999994535e-01 7.153799999999961301e+01 6.432499999999965468e+00
-6.499999999999994671e-01 4.835300000000017207e+01 6.885650000000023851e+01 1.916550000000006904e+01 1.250000000000004441e-01 7.735800000000027410e+01 7.011500000000024713e+00
-5.499999999999998224e-01 5.098000000000018161e+01 7.378000000000025693e+01 2.088050000000007245e+01 1.330000000000004790e-01 8.332150000000029877e+01 7.725000000000027178e+00
-4.499999999999997335e-01 5.377999999999970981e+01 7.863149999999957629e+01 2.209349999999988157e+01 1.194999999999993567e-01 8.822849999999952786e+01 8.280499999999955563e+00
-3.499999999999996447e-01 5.514500000000019497e+01 8.145950000000028979e+01 2.306500000000008299e+01 1.410000000000004861e-01 9.244350000000032708e+01 8.592500000000029559e+00
-2.499999999999995559e-01 5.564549999999969998e+01 8.453499999999954184e+01 2.383249999999987168e+01 1.454999999999992133e-01 9.568799999999949080e+01 8.812499999999952038e+00
-1.499999999999994671e-01 5.613150000000019446e+01 8.683650000000029934e+01 2.441900000000008575e+01 1.285000000000004472e-01 9.826350000000034868e+01 8.993000000000032301e+00
-4.999999999999982236e-02 5.581200000000019656e+01 8.712650000000030559e+01 2.437200000000008515e+01 1.450000000000005174e-01 9.869450000000034606e+01 9.290500000000033509e+00
5.000000000000026645e-02 5.558499999999970242e+01 8.693349999999954036e+01 2.460249999999986770e+01 1.609999999999991438e-01 9.825699999999947920e+01 9.037999999999952294e+00
1.500000000000003553e-01 5.501000000000019696e+01 8.574250000000030525e+01 2.419950000000008572e+01 1.465000000000005187e-01 9.702600000000033731e+01 8.998000000000031307e+00
2.500000000000004441e-01 5.434299999999971220e+01 8.346699999999955821e+01 2.363849999999987261e+01 1.339999999999992863e-01 9.458599999999950114e+01 8.769999999999953388e+00
3.500000000000005329e-01 5.300800000000018741e+01 7.991150000000028797e+01 2.264200000000008117e+01 1.225000000000004280e-01 9.167150000000032151e+01 8.522000000000030440e+00
4.500000000000001776e-01 5.109000000000018105e+01 7.584550000000027126e+01 2.146550000000007685e+01 1.225000000000004280e-01 8.675550000000031048e+01 8.041500000000027626e+00
5.500000000000002665e-01 4.849499999999974165e+01 7.183599999999961483e+01 2.033949999999989089e+01 1.094999999999994172e-01 8.209799999999955844e+01 7.568499999999959371e+00
6.500000000000003553e-01 4.504300000000015558e+01 6.675550000000023942e+01 1.845050000000006563e+01 1.250000000000004441e-01 7.620000000000027285e+01 7.057500000000024976e+00
7.500000000000004441e-01 4.094549999999978240e+01 6.113249999999967343e+01 1.704049999999990916e+01 1.239999999999993330e-01 7.014849999999962904e+01 6.362999999999965794e+00
8.500000000000005329e-01 3.617200000000012494e+01 5.601250000000019469e+01 1.499050000000005234e+01 9.300000000000033240e-02 6.375400000000022516e+01 5.684000000000019703e+00
9.500000000000001776e-01 3.119750000000011170e+01 4.996350000000017388e+01 1.309100000000004549e+01 8.050000000000027967e-02 5.722100000000020259e+01 4.952500000000017444e+00
1.050000000000000266e+00 2.626349999999985840e+01 4.386499999999976751e+01 1.092599999999994154e+01 6.799999999999963018e-02 5.086449999999972960e+01 4.053499999999978343e+00
1.150000000000000355e+00 2.123550000000007643e+01 3.891900000000013904e+01 8.916000000000030568e+00 5.700000000000020328e-02 4.475250000000016115e+01 3.294000000000011585e+00
1.250000000000000444e+00 1.767949999999990496e+01 3.317449999999982424e+01 6.921999999999963293e+00 4.449999999999976197e-02 3.890649999999979514e+01 2.495999999999986674e+00
1.350000000000000533e+00 1.379450000000004906e+01 2.821350000000009928e+01 5.068500000000017991e+00 3.050000000000010689e-02 3.248850000000011562e+01 1.901000000000006684e+00
1.450000000000000178e+00 1.336600000000004762e+01 2.403950000000008558e+01 3.729000000000012971e+00 1.450000000000005104e-02 2.722400000000009612e+01 1.299000000000004595e+00
1.550000000000000266e+00 1.354999999999992788e+01 1.959699999999989473e+01 2.462499999999987033e+00 1.249999999999993304e-02 2.318149999999987543e+01 8.659999999999953291e-01
1.650000000000000355e+00 1.690900000000005932e+01 1.611100000000005750e+01 1.653000000000005798e+00 5.000000000000017451e-03 1.843300000000006378e+01 5.785000000000020126e-01
1.750000000000000444e+00 3.531649999999981304e+01 1.267349999999993315e+01 1.049999999999994493e+00 1.999999999999989200e-03 1.514299999999991897e+01 3.529999999999980931e-01
1.850000000000000533e+00 6.087350000000021311e+01 9.866500000000034021e+00 6.525000000000023004e-01 2.000000000000006981e-03 1.165100000000004066e+01 1.995000000000007045e-01
1.950000000000000178e+00 5.533000000000019725e+01 8.181000000000029360e+00 3.935000000000014042e-01 1.000000000000003490e-03 9.415000000000032898e+00 1.210000000000004267e-01
2.049999999999999822e+00 2.856300000000010186e+01 6.453000000000022496e+00 2.295000000000008145e-01 1.000000000000003490e-03 7.114000000000024748e+00 7.150000000000025779e-02
2.150000000000000355e+00 3.471499999999950514e+00 4.870499999999930552e+00 1.344999999999980933e-01 0.000000000000000000e+00 5.330499999999924299e+00 3.999999999999943184e-02
2.250000000000000888e+00 1.011000000000003674e+00 3.596500000000012687e+00 7.050000000000024303e-02 0.000000000000000000e+00 3.997500000000014264e+00 2.350000000000008332e-02
2.350000000000000533e+00 3.250000000000011213e-01 2.549500000000008981e+00 2.900000000000010209e-02 5.000000000000017451e-04 3.231500000000011585e+00 1.450000000000005104e-02
2.450000000000000178e+00 9.900000000000035161e-02 1.829500000000006343e+00 1.500000000000005322e-02 0.000000000000000000e+00 2.125500000000007272e+00 5.500000000000019630e-03
2.549999999999999822e+00 2.000000000000006981e-02 1.252000000000004443e+00 3.000000000000010471e-03 0.000000000000000000e+00 1.596000000000005636e+00 4.500000000000016140e-03
2.650000000000000355e+00 3.999999999999942837e-03 8.604999999999877192e-01 2.999999999999957562e-03 0.000000000000000000e+00 1.506999999999978579e+00 1.999999999999971419e-03
2.750000000000000888e+00 5.000000000000017451e-04 5.865000000000020197e-01 5.000000000000017451e-04 0.000000000000000000e+00 7.480000000000026628e-01 1.000000000000003490e-03
2.850000000000000533e+00 5.000000000000017451e-04 3.485000000000012532e-01 5.000000000000017451e-04 0.000000000000000000e+00 4.665000000000016356e-01 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 2.100000000000007416e-01 5.000000000000017451e-04 0.000000000000000000e+00 2.915000000000010361e-01 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.400000000000004852e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.810000000000006326e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 8.699999999999875888e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.089999999999984454e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 4.250000000000014877e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.650000000000019590e-02 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 2.650000000000009293e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.520000000000012563e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 1.250000000000004406e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.800000000000006456e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 6.499999999999907761e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999879180e-03 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en6.4_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.9583 207.50095 51.6242 0.2992 235.1977 19.0851
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.049999999999999024e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.849999999999998174e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 2.199999999999998138e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.249999999999997335e-02 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.199999999999996098e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.949999999999994876e-02 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 7.599999999999992872e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.749999999999990619e-02 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.380000000000004834e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.555000000000005544e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 6.274999999999993916e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.004999999999997118e-01 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 3.979999999999996319e-01 4.999999999999995767e-04 0.000000000000000000e+00 4.874999999999995448e-01 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 5.829999999999995186e-01 9.999999999999991535e-04 0.000000000000000000e+00 1.008499999999999064e+00 9.999999999999991535e-04
-2.649999999999999467e+00 9.999999999999991535e-04 8.539999999999992042e-01 9.999999999999991535e-04 0.000000000000000000e+00 2.165499999999997982e+00 1.999999999999998307e-03
-2.549999999999999822e+00 8.500000000000030101e-03 1.257500000000004503e+00 2.500000000000008726e-03 0.000000000000000000e+00 1.939000000000006940e+00 3.000000000000010471e-03
-2.450000000000000178e+00 4.699999999999995848e-02 1.733499999999998487e+00 1.349999999999998770e-02 0.000000000000000000e+00 2.220499999999998142e+00 3.499999999999996603e-03
-2.349999999999999645e+00 2.114999999999997993e-01 2.473499999999997812e+00 3.249999999999997335e-02 0.000000000000000000e+00 3.288499999999996870e+00 1.299999999999998899e-02
-2.250000000000000000e+00 6.149999999999994360e-01 3.351499999999997037e+00 5.849999999999994788e-02 0.000000000000000000e+00 4.148999999999996469e+00 2.449999999999997666e-02
-2.149999999999999467e+00 3.882999999999996454e+00 4.833999999999995190e+00 1.274999999999998912e-01 0.000000000000000000e+00 5.757499999999994955e+00 4.899999999999995332e-02
-2.049999999999999822e+00 1.839550000000006591e+01 6.105500000000021465e+00 2.120000000000007434e-01 1.000000000000003490e-03 7.358000000000026297e+00 6.850000000000024125e-02
-1.949999999999999734e+00 4.044549999999978240e+01 8.923499999999952692e+00 3.549999999999980949e-01 1.499999999999992008e-03 9.897999999999946397e+00 1.304999999999993110e-01
-1.849999999999999645e+00 4.088800000000014734e+01 1.034300000000003728e+01 6.165000000000021574e-01 3.500000000000012216e-03 1.310450000000004600e+01 2.160000000000007747e-01
-1.750000000000000000e+00 2.309400000000008291e+01 1.306000000000004668e+01 1.055000000000003713e+00 2.000000000000006981e-03 1.537250000000005379e+01 3.485000000000012532e-01
-1.649999999999999911e+00 1.288349999999993045e+01 1.686149999999991067e+01 1.681999999999991058e+00 9.499999999999949457e-03 1.957199999999989615e+01 6.129999999999967697e-01
-1.549999999999999822e+00 1.223950000000004401e+01 2.024150000000007310e+01 2.586000000000009180e+00 1.250000000000004406e-02 2.374000000000008370e+01 8.815000000000030589e-01
-1.449999999999999734e+00 1.345149999999992829e+01 2.471249999999986713e+01 3.729499999999980275e+00 2.149999999999988379e-02 2.865849999999984732e+01 1.309499999999993003e+00
-1.349999999999999645e+00 1.557250000000005485e+01 2.970600000000010610e+01 5.257500000000018936e+00 2.950000000000010253e-02 3.465650000000012199e+01 1.931500000000006878e+00
-1.249999999999999556e+00 1.952599999999989677e+01 3.504249999999981213e+01 7.164999999999961844e+00 3.899999999999979178e-02 4.043649999999978206e+01 2.555999999999986283e+00
-1.149999999999999467e+00 2.418850000000008649e+01 4.080250000000014410e+01 9.228000000000031733e+00 6.350000000000022293e-02 4.719000000000016826e+01 3.347000000000011966e+00
-1.049999999999999822e+00 2.822300000000009845e+01 4.736750000000017025e+01 1.141750000000003951e+01 6.500000000000022427e-02 5.388250000000019213e+01 4.121000000000014651e+00
-9.499999999999997335e-01 3.328649999999981901e+01 5.330999999999971806e+01 1.370749999999992674e+01 8.849999999999952349e-02 6.101399999999967605e+01 5.079999999999972538e+00
-8.499999999999996447e-01 3.887000000000013955e+01 5.957650000000020896e+01 1.597350000000005643e+01 9.000000000000031586e-02 6.797050000000024284e+01 5.824000000000020272e+00
-7.499999999999995559e-01 4.413099999999976575e+01 6.613349999999964268e+01 1.808449999999990254e+01 1.029999999999994531e-01 7.499499999999959243e+01 6.757999999999963592e+00
-6.499999999999994671e-01 4.897600000000016962e+01 7.205450000000026023e+01 2.012050000000007088e+01 1.065000000000003721e-01 8.122250000000028081e+01 7.365000000000025970e+00
-5.499999999999998224e-01 5.287650000000018480e+01 7.760500000000027399e+01 2.174300000000007671e+01 1.190000000000004249e-01 8.746150000000031355e+01 8.142500000000028493e+00
-4.499999999999997335e-01 5.640849999999969810e+01 8.256049999999956412e+01 2.315599999999987801e+01 1.309999999999993114e-01 9.293949999999949796e+01 8.594499999999953843e+00
-3.499999999999996447e-01 5.861000000000020549e+01 8.668950000000030798e+01 2.469200000000008544e+01 1.445000000000005169e-01 9.784300000000034458e+01 9.154500000000032500e+00
-2.499999999999995559e-01 6.008549999999967639e+01 8.997649999999951831e+01 2.567199999999986204e+01 1.474999999999992151e-01 1.011769999999994525e+02 9.447999999999948884e+00
-1.499999999999994671e-01 6.125750000000021345e+01 9.232750000000032742e+01 2.631500000000009365e+01 1.435000000000005160e-01 1.034785000000003663e+02 9.780000000000034888e+00
-4.999999999999982236e-02 6.140700000000021674e+01 9.329000000000033310e+01 2.676300000000009405e+01 1.500000000000005218e-01 1.042035000000003606e+02 9.753000000000033864e+00
5.000000000000026645e-02 6.142549999999967270e+01 9.345749999999949864e+01 2.679299999999985715e+01 1.514999999999991909e-01 1.049209999999994380e+02 9.821999999999947661e+00
1.500000000000003553e-01 6.066600000000021709e+01 9.234500000000032571e+01 2.621300000000009334e+01 1.405000000000004856e-01 1.033325000000003655e+02 9.836000000000034049e+00
2.500000000000004441e-01 5.929099999999968418e+01 8.970599999999951990e+01 2.579349999999986309e+01 1.509999999999991904e-01 1.003024999999994691e+02 9.589999999999948344e+00
3.500000000000005329e-01 5.708950000000019998e+01 8.634100000000030661e+01 2.442450000000008714e+01 1.425000000000005151e-01 9.662200000000034095e+01 9.026500000000032387e+00
4.500000000000001776e-01 5.460200000000019571e+01 8.165300000000029002e+01 2.339100000000008350e+01 1.460000000000005183e-01 9.157650000000032264e+01 8.634000000000030539e+00
5.500000000000002665e-01 5.069299999999972783e+01 7.674649999999958538e+01 2.178649999999988296e+01 1.284999999999993092e-01 8.634949999999953718e+01 8.132999999999956486e+00
6.500000000000003553e-01 4.644650000000016377e+01 7.081100000000024863e+01 1.966350000000007014e+01 1.230000000000004284e-01 8.000000000000028422e+01 7.505500000000026262e+00
7.500000000000004441e-01 4.189849999999977825e+01 6.525949999999964746e+01 1.776699999999990354e+01 1.224999999999993455e-01 7.301499999999961688e+01 6.654499999999964110e+00
8.500000000000005329e-01 3.646750000000012903e+01 5.854550000000020304e+01 1.565650000000005448e+01 1.100000000000003891e-01 6.671500000000023078e+01 5.907000000000020457e+00
9.500000000000001776e-01 3.107700000000010832e+01 5.248900000000018196e+01 1.335000000000004761e+01 9.150000000000031719e-02 5.937250000000020833e+01 4.974000000000017963e+00
1.050000000000000266e+00 2.535099999999986409e+01 4.616949999999975063e+01 1.103849999999994047e+01 6.599999999999964229e-02 5.327499999999971436e+01 4.090999999999977987e+00
1.150000000000000355e+00 2.015300000000006975e+01 4.008550000000013824e+01 8.903000000000030667e+00 4.500000000000015793e-02 4.540900000000016234e+01 3.388000000000011891e+00
1.250000000000000444e+00 1.640249999999991104e+01 3.455149999999981247e+01 6.821999999999963649e+00 3.849999999999979133e-02 3.891299999999979065e+01 2.527999999999986702e+00
1.350000000000000533e+00 1.256450000000004508e+01 2.891750000000010346e+01 5.043500000000017636e+00 2.500000000000008812e-02 3.299400000000011346e+01 1.811500000000006327e+00
1.450000000000000178e+00 1.156450000000004152e+01 2.403200000000008529e+01 3.531500000000012296e+00 1.750000000000006065e-02 2.739450000000009666e+01 1.302500000000004654e+00
1.550000000000000266e+00 1.057399999999994300e+01 2.002799999999989211e+01 2.341999999999987647e+00 9.499999999999949457e-03 2.254949999999988108e+01 8.464999999999954783e-01
1.650000000000000355e+00 1.491550000000005305e+01 1.588250000000005535e+01 1.595000000000005524e+00 6.000000000000020942e-03 1.859300000000006392e+01 5.105000000000018412e-01
1.750000000000000444e+00 2.626649999999985852e+01 1.270149999999993184e+01 9.839999999999947677e-01 1.999999999999989200e-03 1.514249999999991836e+01 3.184999999999982845e-01
1.850000000000000533e+00 5.021250000000017621e+01 1.015300000000003600e+01 5.960000000000020837e-01 1.500000000000005235e-03 1.198900000000004162e+01 1.910000000000006692e-01
1.950000000000000178e+00 5.516200000000019088e+01 7.850000000000028066e+00 3.460000000000011955e-01 1.500000000000005235e-03 9.540000000000032898e+00 1.165000000000004088e-01
2.049999999999999822e+00 2.262950000000007833e+01 6.681000000000023142e+00 2.090000000000007407e-01 5.000000000000017451e-04 6.906500000000024286e+00 6.300000000000022249e-02
2.150000000000000355e+00 3.497499999999950315e+00 4.619999999999934381e+00 1.269999999999981977e-01 0.000000000000000000e+00 5.102999999999927816e+00 3.799999999999945782e-02
2.250000000000000888e+00 7.010000000000025100e-01 3.314000000000011603e+00 5.500000000000019457e-02 0.000000000000000000e+00 4.266500000000014836e+00 2.250000000000007896e-02
2.350000000000000533e+00 2.640000000000009561e-01 3.175000000000011369e+00 2.500000000000008812e-02 0.000000000000000000e+00 3.199000000000011390e+00 1.450000000000005104e-02
2.450000000000000178e+00 7.400000000000026001e-02 1.725000000000006084e+00 1.000000000000003490e-02 0.000000000000000000e+00 2.030500000000007077e+00 6.000000000000020942e-03
2.549999999999999822e+00 1.000000000000003490e-02 1.578500000000005565e+00 7.000000000000024432e-03 0.000000000000000000e+00 1.420000000000005036e+00 1.000000000000003490e-03
2.650000000000000355e+00 1.499999999999978781e-03 8.284999999999882458e-01 4.999999999999928547e-04 0.000000000000000000e+00 9.889999999999858904e-01 9.999999999999857093e-04
2.750000000000000888e+00 1.000000000000003490e-03 1.007000000000003448e+00 5.000000000000017451e-04 0.000000000000000000e+00 6.755000000000024318e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 7.670000000000026796e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.230000000000032623e-01 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 2.290000000000008140e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.640000000000009561e-01 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.185000000000004244e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.515000000000005231e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 6.749999999999904687e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.399999999999881173e-02 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 3.350000000000011996e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.550000000000015837e-02 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 2.150000000000007461e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.550000000000008857e-02 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 9.000000000000032280e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.000000000000032280e-03 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 4.999999999999928980e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928980e-03 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en7.73_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 154.89795 253.59265 61.95585 0.60195 284.55995 25.9453
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.499999999999991090e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 1.549999999999998601e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.199999999999998138e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.400000000000012040e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 5.799999999999994743e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.449999999999994627e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 4.549999999999995715e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.649999999999995803e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 6.239999999999994440e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.854999999999994653e-01 4.999999999999995767e-04
-3.149999999999999467e+00 0.000000000000000000e+00 3.214999999999997304e-01 4.999999999999995767e-04 0.000000000000000000e+00 3.564999999999996505e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 4.810000000000017040e-01 5.000000000000017451e-04 0.000000000000000000e+00 5.790000000000020686e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 7.349999999999993205e-01 4.999999999999995767e-04 0.000000000000000000e+00 8.174999999999992273e-01 0.000000000000000000e+00
-2.849999999999999645e+00 4.999999999999995767e-04 1.039499999999998980e+00 2.999999999999997460e-03 0.000000000000000000e+00 1.239499999999998936e+00 0.000000000000000000e+00
-2.750000000000000000e+00 1.299999999999998899e-02 1.549499999999998545e+00 8.999999999999992381e-03 0.000000000000000000e+00 1.725999999999998424e+00 3.999999999999996614e-03
-2.649999999999999467e+00 6.349999999999994538e-02 2.175499999999998213e+00 2.649999999999997496e-02 0.000000000000000000e+00 2.476999999999997648e+00 1.049999999999999024e-02
-2.549999999999999822e+00 2.330000000000008176e-01 3.442500000000012328e+00 4.300000000000014921e-02 0.000000000000000000e+00 3.434000000000012154e+00 1.750000000000006065e-02
-2.450000000000000178e+00 6.704999999999994298e-01 4.115499999999996383e+00 8.499999999999992284e-02 4.999999999999995767e-04 4.641999999999995907e+00 2.749999999999997585e-02
-2.349999999999999645e+00 2.759499999999997399e+00 5.363499999999994827e+00 1.474999999999998535e-01 9.999999999999991535e-04 6.095499999999994145e+00 5.999999999999994227e-02
-2.250000000000000000e+00 1.853499999999998238e+01 7.476499999999993484e+00 3.019999999999997131e-01 1.499999999999998730e-03 8.154499999999993420e+00 9.749999999999990619e-02
-2.149999999999999467e+00 4.312099999999995958e+01 9.212999999999992085e+00 4.959999999999995524e-01 3.999999999999996614e-03 1.156149999999998990e+01 1.814999999999998281e-01
-2.049999999999999822e+00 4.391350000000015541e+01 1.181750000000004164e+01 7.940000000000028146e-01 2.000000000000006981e-03 1.325900000000004653e+01 2.980000000000010418e-01
-1.949999999999999734e+00 2.266549999999987719e+01 1.484699999999992137e+01 1.281999999999993145e+00 5.999999999999968033e-03 1.690749999999991005e+01 4.824999999999974309e-01
-1.849999999999999645e+00 1.286700000000004529e+01 1.873600000000006460e+01 1.938500000000006773e+00 8.000000000000027922e-03 2.082050000000007373e+01 7.450000000000026601e-01
-1.750000000000000000e+00 1.136350000000003924e+01 2.246800000000007813e+01 3.031000000000010797e+00 1.900000000000006545e-02 2.533200000000008956e+01 1.131000000000004002e+00
-1.649999999999999911e+00 1.158499999999993868e+01 2.700599999999985457e+01 4.359999999999976339e+00 2.499999999999986608e-02 3.159249999999983061e+01 1.659999999999991038e+00
-1.549999999999999822e+00 1.442900000000005001e+01 3.244850000000011647e+01 5.984000000000021302e+00 5.000000000000017625e-02 3.629500000000012960e+01 2.331500000000008122e+00
-1.449999999999999734e+00 1.811349999999990246e+01 3.729299999999980031e+01 7.969499999999957396e+00 5.449999999999970840e-02 4.238949999999977081e+01 3.144499999999983419e+00
-1.349999999999999645e+00 2.194200000000007833e+01 4.303400000000014813e+01 1.016850000000003540e+01 8.600000000000029843e-02 4.879450000000016985e+01 3.991500000000014037e+00
-1.249999999999999556e+00 2.743249999999985178e+01 4.930599999999973448e+01 1.244749999999993406e+01 1.144999999999993939e-01 5.574349999999969896e+01 4.916999999999974058e+00
-1.149999999999999467e+00 3.230150000000011090e+01 5.573600000000019605e+01 1.457450000000005197e+01 1.220000000000004275e-01 6.246050000000022351e+01 5.849500000000020350e+00
-1.049999999999999822e+00 3.649700000000012778e+01 6.089250000000021146e+01 1.672150000000005932e+01 1.500000000000005218e-01 6.926300000000024681e+01 6.782500000000023732e+00
-9.499999999999997335e-01 4.041449999999978360e+01 6.665399999999964109e+01 1.856649999999990186e+01 1.694999999999990958e-01 7.547449999999959402e+01 7.516499999999959769e+00
-8.499999999999996447e-01 4.328800000000015302e+01 7.275050000000025818e+01 1.997300000000007003e+01 1.770000000000006291e-01 8.174050000000028149e+01 8.232500000000028351e+00
-7.499999999999995559e-01 4.551549999999975427e+01 7.733099999999959095e+01 2.138549999999988671e+01 2.239999999999988112e-01 8.744999999999953388e+01 8.863499999999952195e+00
-6.499999999999994671e-01 4.713300000000016610e+01 8.268400000000029593e+01 2.260600000000007981e+01 2.030000000000007077e-01 9.284750000000032344e+01 9.448000000000034149e+00
-5.499999999999998224e-01 4.764950000000016672e+01 8.592500000000030980e+01 2.344400000000008433e+01 2.365000000000008207e-01 9.728950000000034493e+01 9.902000000000034774e+00
-4.499999999999997335e-01 4.766549999999974574e+01 8.945449999999952695e+01 2.404249999999987253e+01 2.189999999999988345e-01 1.015709999999994579e+02 1.018149999999994648e+01
-3.499999999999996447e-01 4.760850000000016990e+01 9.227400000000032776e+01 2.471600000000008635e+01 2.505000000000008886e-01 1.043440000000003636e+02 1.032000000000003581e+01
-2.499999999999995559e-01 4.673299999999974830e+01 9.440249999999949182e+01 2.487399999999986733e+01 2.529999999999986704e-01 1.065489999999994239e+02 1.048099999999994481e+01
-1.499999999999994671e-01 4.586400000000016064e+01 9.636100000000034527e+01 2.479750000000008825e+01 2.680000000000009597e-01 1.079935000000003811e+02 1.068400000000003836e+01
-4.999999999999982236e-02 4.564450000000016416e+01 9.694550000000033663e+01 2.525000000000008882e+01 2.665000000000009583e-01 1.087695000000003773e+02 1.081650000000003864e+01
5.000000000000026645e-02 4.561749999999975813e+01 9.666399999999948989e+01 2.507649999999986434e+01 2.669999999999985718e-01 1.083334999999994182e+02 1.091599999999994175e+01
1.500000000000003553e-01 4.572800000000015785e+01 9.702300000000033720e+01 2.493250000000008626e+01 2.610000000000008979e-01 1.074780000000003781e+02 1.080000000000003801e+01
2.500000000000004441e-01 4.622499999999975273e+01 9.438549999999949591e+01 2.477099999999986935e+01 2.494999999999986673e-01 1.062799999999994327e+02 1.064549999999994334e+01
3.500000000000005329e-01 4.683150000000016178e+01 9.295500000000032514e+01 2.451450000000008700e+01 2.570000000000008944e-01 1.038300000000003678e+02 1.060300000000003706e+01
4.500000000000001776e-01 4.705650000000016320e+01 9.024400000000031241e+01 2.417300000000008353e+01 2.565000000000008940e-01 1.005910000000003492e+02 1.041400000000003701e+01
5.500000000000002665e-01 4.663599999999975410e+01 8.665749999999952990e+01 2.343449999999987554e+01 2.514999999999986691e-01 9.683749999999947988e+01 1.017149999999994492e+01
6.500000000000003553e-01 4.566250000000015774e+01 8.281850000000029866e+01 2.261100000000007881e+01 2.220000000000007800e-01 9.224800000000033151e+01 9.807500000000034746e+00
7.500000000000004441e-01 4.380999999999976779e+01 7.817399999999958027e+01 2.184449999999988279e+01 2.384999999999987130e-01 8.683599999999952956e+01 9.212999999999951228e+00
8.500000000000005329e-01 4.146900000000014330e+01 7.331350000000026057e+01 2.023650000000007054e+01 2.090000000000007407e-01 8.110250000000029047e+01 8.599500000000031008e+00
9.500000000000001776e-01 3.802300000000013114e+01 6.742550000000024113e+01 1.856900000000006656e+01 1.735000000000005982e-01 7.509850000000027137e+01 7.898000000000028109e+00
1.050000000000000266e+00 3.467949999999981259e+01 6.174599999999966826e+01 1.659049999999990987e+01 1.824999999999990241e-01 6.909099999999962449e+01 6.906999999999962725e+00
1.150000000000000355e+00 2.953450000000010434e+01 5.558900000000019759e+01 1.453200000000005154e+01 1.500000000000005218e-01 6.212100000000022249e+01 6.047500000000021636e+00
1.250000000000000444e+00 2.516599999999986537e+01 4.980849999999973221e+01 1.227749999999993413e+01 1.129999999999993926e-01 5.523499999999970811e+01 5.078999999999973092e+00
1.350000000000000533e+00 2.056300000000007344e+01 4.407750000000015689e+01 9.992500000000035243e+00 8.850000000000031453e-02 4.834350000000016934e+01 4.057000000000014595e+00
1.450000000000000178e+00 1.771300000000006136e+01 3.765500000000013614e+01 7.796000000000027796e+00 7.250000000000025868e-02 4.160850000000014859e+01 3.101000000000011081e+00
1.550000000000000266e+00 1.397599999999992448e+01 3.211549999999982674e+01 5.987499999999967848e+00 4.399999999999976152e-02 3.579549999999981225e+01 2.343999999999987427e+00
1.650000000000000355e+00 1.129900000000004034e+01 2.709800000000009490e+01 4.217500000000014460e+00 3.300000000000011952e-02 2.998950000000010618e+01 1.652500000000005853e+00
1.750000000000000444e+00 1.026749999999994500e+01 2.223049999999988202e+01 2.885499999999984411e+00 1.749999999999990799e-02 2.490749999999986741e+01 1.128999999999994008e+00
1.850000000000000533e+00 1.244350000000004464e+01 1.840400000000006386e+01 1.963500000000006906e+00 6.500000000000023120e-03 2.041800000000007032e+01 7.325000000000025935e-01
1.950000000000000178e+00 2.807700000000009766e+01 1.505500000000005301e+01 1.246500000000004382e+00 7.500000000000026611e-03 1.635550000000005610e+01 4.720000000000016405e-01
2.049999999999999822e+00 4.747900000000016973e+01 1.172550000000004111e+01 7.885000000000027542e-01 3.500000000000012216e-03 1.299350000000004535e+01 2.850000000000010303e-01
2.150000000000000355e+00 4.820349999999931612e+01 9.117999999999870653e+00 4.704999999999933125e-01 9.999999999999857093e-04 1.029699999999985316e+01 1.889999999999973090e-01
2.250000000000000888e+00 2.091450000000007492e+01 7.058500000000025310e+00 2.635000000000009557e-01 2.500000000000008726e-03 8.205500000000029104e+00 9.900000000000035161e-02
2.350000000000000533e+00 3.932500000000013873e+00 5.351500000000019241e+00 1.685000000000005937e-01 5.000000000000017451e-04 6.112000000000021416e+00 5.950000000000021244e-02
2.450000000000000178e+00 1.229500000000004256e+00 3.939500000000013991e+00 8.250000000000029532e-02 0.000000000000000000e+00 4.510000000000015774e+00 2.850000000000010164e-02
2.549999999999999822e+00 3.110000000000011089e-01 3.002500000000010605e+00 5.350000000000018630e-02 5.000000000000017451e-04 3.403000000000012015e+00 1.150000000000003970e-02
2.650000000000000355e+00 8.549999999999878530e-02 2.100999999999970225e+00 2.349999999999966699e-02 0.000000000000000000e+00 2.497999999999964693e+00 7.499999999999893037e-03
2.750000000000000888e+00 1.900000000000006545e-02 1.926000000000006818e+00 9.000000000000032280e-03 0.000000000000000000e+00 2.092000000000007187e+00 2.500000000000008726e-03
2.850000000000000533e+00 4.500000000000016140e-03 1.035000000000003695e+00 3.000000000000010471e-03 0.000000000000000000e+00 1.260500000000004395e+00 2.000000000000006981e-03
2.950000000000000178e+00 5.000000000000017451e-04 6.900000000000023892e-01 2.000000000000006981e-03 0.000000000000000000e+00 8.540000000000029790e-01 1.500000000000005235e-03
3.049999999999999822e+00 0.000000000000000000e+00 4.410000000000015574e-01 2.500000000000008726e-03 0.000000000000000000e+00 5.410000000000019238e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 2.799999999999960298e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.564999999999949321e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 1.710000000000005960e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.115000000000007430e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 8.450000000000029710e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.765000000000017000e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 3.650000000000012956e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.750000000000020373e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 2.699999999999961459e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.899999999999944483e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.550000000000005540e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.800000000000006456e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999978781e-03 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en7.73_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.2354 256.9956 62.86245 0.63505 286.8015 26.74095
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 3.299999999999996825e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.999999999999992381e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 1.299999999999998899e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.399999999999998641e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 1.900000000000006545e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.150000000000007461e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 4.099999999999996009e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.099999999999995509e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 8.049999999999993272e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.799999999999992550e-02 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 1.489999999999998548e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.619999999999998663e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 2.309999999999997888e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.799999999999997491e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 3.805000000000013372e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.465000000000015623e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 5.869999999999994111e-01 4.999999999999995767e-04 0.000000000000000000e+00 6.954999999999993410e-01 0.000000000000000000e+00
-2.849999999999999645e+00 3.999999999999996614e-03 1.239999999999998881e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.044499999999999096e+00 9.999999999999991535e-04
-2.750000000000000000e+00 1.099999999999999069e-02 1.346499999999998698e+00 2.999999999999997460e-03 0.000000000000000000e+00 1.512499999999998623e+00 9.999999999999991535e-04
-2.649999999999999467e+00 6.499999999999994671e-02 1.924999999999998268e+00 1.249999999999998855e-02 0.000000000000000000e+00 2.180499999999998106e+00 3.999999999999996614e-03
-2.549999999999999822e+00 2.050000000000007094e-01 3.318000000000011607e+00 2.500000000000008812e-02 0.000000000000000000e+00 2.959500000000010456e+00 1.100000000000003926e-02
-2.450000000000000178e+00 6.024999999999994804e-01 3.520999999999996799e+00 5.649999999999994610e-02 0.000000000000000000e+00 4.367499999999996163e+00 3.049999999999997158e-02
-2.349999999999999645e+00 3.058999999999997055e+00 4.854999999999995985e+00 1.124999999999998918e-01 0.000000000000000000e+00 5.867999999999994998e+00 4.999999999999995420e-02
-2.250000000000000000e+00 1.980299999999998306e+01 6.327999999999994074e+00 2.279999999999997862e-01 9.999999999999991535e-04 7.103999999999993875e+00 8.149999999999991973e-02
-2.149999999999999467e+00 3.628949999999996834e+01 9.095499999999992369e+00 3.534999999999997033e-01 9.999999999999991535e-04 9.215499999999991587e+00 1.499999999999998557e-01
-2.049999999999999822e+00 3.809750000000013159e+01 1.104500000000003901e+01 6.145000000000021556e-01 2.500000000000008726e-03 1.210450000000004245e+01 2.175000000000007760e-01
-1.949999999999999734e+00 2.667549999999985744e+01 1.390099999999992519e+01 9.724999999999948130e-01 9.499999999999949457e-03 1.549999999999991651e+01 4.034999999999978604e-01
-1.849999999999999645e+00 1.142650000000003985e+01 1.733650000000006131e+01 1.624500000000005828e+00 1.050000000000003708e-02 1.881150000000006628e+01 6.305000000000021698e-01
-1.750000000000000000e+00 1.125700000000004053e+01 2.079400000000007154e+01 2.439500000000008662e+00 1.600000000000005584e-02 2.362650000000008177e+01 9.685000000000033582e-01
-1.649999999999999911e+00 1.203349999999993614e+01 2.566749999999986187e+01 3.738499999999980172e+00 2.349999999999987516e-02 2.825499999999984979e+01 1.456499999999992134e+00
-1.549999999999999822e+00 1.212950000000004280e+01 3.095600000000010965e+01 5.263500000000018275e+00 4.100000000000014744e-02 3.406350000000011846e+01 2.121000000000007546e+00
-1.449999999999999734e+00 1.608799999999991570e+01 3.626749999999980645e+01 7.067499999999962590e+00 6.399999999999965439e-02 4.008399999999978291e+01 2.854999999999984883e+00
-1.349999999999999645e+00 1.907100000000006546e+01 4.232850000000014745e+01 9.282500000000032614e+00 9.250000000000033196e-02 4.695000000000016627e+01 3.764000000000013113e+00
-1.249999999999999556e+00 2.405199999999987170e+01 4.875249999999974193e+01 1.169699999999993700e+01 1.109999999999994047e-01 5.383199999999970942e+01 4.719999999999974882e+00
-1.149999999999999467e+00 2.896000000000010033e+01 5.486250000000019611e+01 1.397600000000004883e+01 1.465000000000005187e-01 6.099500000000021771e+01 5.712000000000020172e+00
-1.049999999999999822e+00 3.348650000000012028e+01 6.147750000000021942e+01 1.628400000000005576e+01 1.540000000000005531e-01 6.849350000000023897e+01 6.774500000000023725e+00
-9.499999999999997335e-01 3.789899999999979485e+01 6.799149999999963256e+01 1.842249999999989996e+01 1.869999999999990004e-01 7.513349999999960005e+01 7.681499999999958916e+00
-8.499999999999996447e-01 4.179700000000014626e+01 7.436300000000025534e+01 2.036650000000007310e+01 2.100000000000007416e-01 8.213100000000028444e+01 8.465000000000030056e+00
-7.499999999999995559e-01 4.491999999999976012e+01 7.957549999999957890e+01 2.220749999999988233e+01 2.294999999999987605e-01 8.876599999999952217e+01 9.350499999999950518e+00
-6.499999999999994671e-01 4.720500000000016882e+01 8.477050000000029684e+01 2.354450000000008458e+01 2.410000000000008524e-01 9.462550000000032924e+01 1.002050000000003571e+01
-5.499999999999998224e-01 4.887450000000017525e+01 8.970550000000031332e+01 2.454550000000008581e+01 2.520000000000008900e-01 1.000265000000003539e+02 1.047600000000003639e+01
-4.499999999999997335e-01 4.960499999999973397e+01 9.370599999999950569e+01 2.534599999999986508e+01 2.654999999999985705e-01 1.052144999999994326e+02 1.087599999999994260e+01
-3.499999999999996447e-01 4.971250000000017621e+01 9.733600000000033958e+01 2.610600000000009047e+01 2.565000000000008940e-01 1.082595000000003864e+02 1.111150000000003857e+01
-2.499999999999995559e-01 5.017049999999973409e+01 1.000139999999994700e+02 2.648449999999985849e+01 2.749999999999985234e-01 1.114414999999994080e+02 1.144699999999993878e+01
-1.499999999999994671e-01 4.950800000000017320e+01 1.020875000000003610e+02 2.699350000000009686e+01 2.585000000000008957e-01 1.130275000000004013e+02 1.161850000000004179e+01
-4.999999999999982236e-02 4.894350000000017076e+01 1.023195000000003603e+02 2.710800000000009646e+01 2.690000000000009606e-01 1.145505000000003974e+02 1.169200000000004103e+01
5.000000000000026645e-02 4.970949999999973556e+01 1.020934999999994517e+02 2.715499999999985548e+01 2.644999999999985696e-01 1.144354999999993936e+02 1.161549999999993865e+01
1.500000000000003553e-01 4.930250000000017252e+01 1.012275000000003615e+02 2.698500000000009535e+01 2.735000000000009646e-01 1.134320000000004001e+02 1.166500000000004178e+01
2.500000000000004441e-01 4.965799999999973124e+01 9.910349999999947102e+01 2.696599999999985542e+01 2.574999999999986189e-01 1.112454999999994101e+02 1.145199999999993956e+01
3.500000000000005329e-01 4.922700000000017440e+01 9.708200000000034890e+01 2.600350000000009132e+01 2.555000000000008931e-01 1.087400000000003786e+02 1.132300000000003948e+01
4.500000000000001776e-01 4.846000000000017138e+01 9.386100000000033106e+01 2.545000000000008811e+01 2.575000000000008948e-01 1.046080000000003736e+02 1.103700000000003811e+01
5.500000000000002665e-01 4.768299999999974403e+01 8.942899999999951888e+01 2.450549999999986994e+01 2.499999999999986677e-01 9.991849999999946874e+01 1.058149999999994328e+01
6.500000000000003553e-01 4.552400000000015723e+01 8.495950000000030400e+01 2.341850000000008336e+01 2.540000000000008917e-01 9.487700000000033640e+01 9.894000000000035655e+00
7.500000000000004441e-01 4.304899999999977211e+01 7.919049999999957379e+01 2.200499999999988177e+01 2.349999999999987377e-01 8.829749999999953047e+01 9.417999999999949523e+00
8.500000000000005329e-01 3.970100000000014262e+01 7.347550000000025250e+01 2.012450000000007222e+01 2.150000000000007461e-01 8.275550000000029627e+01 8.760000000000029985e+00
9.500000000000001776e-01 3.538800000000012602e+01 6.726350000000023499e+01 1.818100000000006489e+01 1.900000000000006684e-01 7.521550000000026159e+01 7.846500000000027342e+00
1.050000000000000266e+00 3.101299999999983470e+01 6.141099999999967451e+01 1.615599999999991354e+01 1.939999999999989511e-01 6.890299999999963632e+01 7.004999999999962590e+00
1.150000000000000355e+00 2.653850000000009501e+01 5.456250000000019185e+01 1.375350000000004869e+01 1.590000000000005576e-01 6.113850000000021367e+01 6.037500000000020961e+00
1.250000000000000444e+00 2.201799999999988344e+01 4.819049999999974432e+01 1.157449999999993828e+01 1.274999999999993083e-01 5.375299999999971590e+01 4.993499999999973404e+00
1.350000000000000533e+00 1.703150000000006159e+01 4.180200000000014882e+01 9.224500000000032784e+00 8.950000000000031541e-02 4.719450000000016843e+01 3.917000000000014026e+00
1.450000000000000178e+00 1.417350000000005039e+01 3.620650000000012625e+01 7.142500000000024940e+00 7.850000000000027789e-02 4.019000000000013983e+01 2.946000000000010388e+00
1.550000000000000266e+00 1.016399999999994641e+01 3.073749999999983729e+01 5.116499999999972736e+00 4.599999999999975636e-02 3.397199999999981657e+01 2.168499999999988326e+00
1.650000000000000355e+00 9.408000000000033225e+00 2.550450000000008899e+01 3.579000000000012616e+00 2.950000000000010253e-02 2.853950000000009979e+01 1.437000000000005162e+00
1.750000000000000444e+00 9.939999999999946212e+00 2.068949999999988876e+01 2.474499999999986599e+00 2.449999999999986910e-02 2.341299999999987591e+01 9.954999999999947224e-01
1.850000000000000533e+00 1.029800000000003557e+01 1.684150000000006031e+01 1.574000000000005617e+00 1.250000000000004406e-02 1.922400000000006770e+01 6.355000000000022853e-01
1.950000000000000178e+00 2.780500000000009919e+01 1.348050000000004722e+01 9.320000000000032703e-01 9.000000000000032280e-03 1.526950000000005403e+01 3.990000000000014091e-01
2.049999999999999822e+00 4.654900000000016291e+01 1.052200000000003755e+01 6.005000000000021432e-01 4.500000000000016140e-03 1.241100000000004400e+01 2.540000000000008917e-01
2.150000000000000355e+00 5.417999999999923233e+01 8.333499999999881780e+00 3.609999999999948805e-01 3.499999999999950200e-03 9.434499999999866660e+00 1.419999999999979889e-01
2.250000000000000888e+00 2.945000000000010232e+01 6.704000000000023718e+00 2.240000000000007818e-01 2.000000000000006981e-03 7.228500000000025238e+00 9.250000000000033196e-02
2.350000000000000533e+00 2.919000000000010253e+00 5.136000000000017884e+00 1.180000000000004101e-01 5.000000000000017451e-04 6.257000000000021878e+00 5.650000000000019590e-02
2.450000000000000178e+00 8.255000000000028981e-01 3.529000000000012349e+00 7.250000000000025868e-02 0.000000000000000000e+00 4.105000000000014637e+00 2.700000000000009684e-02
2.549999999999999822e+00 2.840000000000009739e-01 2.573000000000009280e+00 2.700000000000009684e-02 0.000000000000000000e+00 3.506000000000012218e+00 1.150000000000003970e-02
2.650000000000000355e+00 8.549999999999878530e-02 2.991499999999957637e+00 1.399999999999980080e-02 4.999999999999928547e-04 3.038999999999956625e+00 5.499999999999921618e-03
2.750000000000000888e+00 1.500000000000005322e-02 1.338000000000004741e+00 5.500000000000019630e-03 0.000000000000000000e+00 1.596000000000005636e+00 1.500000000000005235e-03
2.850000000000000533e+00 3.500000000000012216e-03 9.415000000000033342e-01 2.000000000000006981e-03 0.000000000000000000e+00 1.128500000000004055e+00 1.500000000000005235e-03
2.950000000000000178e+00 0.000000000000000000e+00 1.066000000000003833e+00 5.000000000000017451e-04 0.000000000000000000e+00 7.435000000000026033e-01 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 3.940000000000014047e-01 5.000000000000017451e-04 0.000000000000000000e+00 5.000000000000017764e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 2.544999999999963958e-01 4.999999999999928547e-04 0.000000000000000000e+00 3.329999999999952442e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 1.495000000000005214e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.850000000000006639e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 8.700000000000031319e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.075000000000003730e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 4.800000000000016753e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.425000000000011924e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 2.449999999999965053e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.999999999999957215e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.400000000000004886e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.1_en7.73_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.4169 254.0606 62.0406 0.6367 283.18745 26.5622
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.349999999999998770e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 4.375000000000015543e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 3.349999999999996730e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.349999999999996231e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 8.249999999999992062e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.199999999999991518e-02 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 1.389999999999998737e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.529999999999998583e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 2.324999999999997902e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.389999999999994573e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 3.355000000000011862e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.310000000000014930e-01 5.000000000000017451e-04
-2.950000000000000178e+00 9.999999999999991535e-04 1.487999999999998657e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.028999999999999027e+00 0.000000000000000000e+00
-2.849999999999999645e+00 3.499999999999996603e-03 7.939999999999992619e-01 9.999999999999991535e-04 0.000000000000000000e+00 9.479999999999991767e-01 4.999999999999995767e-04
-2.750000000000000000e+00 9.499999999999991090e-03 1.488499999999998602e+00 3.499999999999996603e-03 0.000000000000000000e+00 1.703499999999998460e+00 2.499999999999997884e-03
-2.649999999999999467e+00 6.499999999999994671e-02 1.739999999999998437e+00 6.499999999999994497e-03 0.000000000000000000e+00 2.728499999999997705e+00 3.499999999999996603e-03
-2.549999999999999822e+00 2.415000000000008529e-01 2.418000000000008587e+00 1.900000000000006545e-02 0.000000000000000000e+00 3.531000000000012573e+00 9.500000000000032724e-03
-2.450000000000000178e+00 1.107999999999998986e+00 3.226499999999997037e+00 5.249999999999994948e-02 0.000000000000000000e+00 3.739999999999996660e+00 2.199999999999998138e-02
-2.349999999999999645e+00 3.821499999999996344e+00 4.377999999999995673e+00 9.599999999999991873e-02 0.000000000000000000e+00 5.374999999999994671e+00 3.999999999999996614e-02
-2.250000000000000000e+00 1.928649999999998244e+01 6.170999999999994046e+00 1.829999999999998295e-01 2.499999999999997884e-03 6.550999999999993939e+00 6.749999999999993505e-02
-2.149999999999999467e+00 4.067949999999996180e+01 7.883499999999992625e+00 3.109999999999997211e-01 1.499999999999998730e-03 8.830499999999991800e+00 1.249999999999998890e-01
-2.049999999999999822e+00 4.140200000000014313e+01 9.923500000000034404e+00 4.905000000000017124e-01 2.500000000000008726e-03 1.094400000000003814e+01 1.980000000000007032e-01
-1.949999999999999734e+00 2.772149999999985326e+01 1.279349999999993237e+01 1.265499999999993186e+00 2.999999999999984016e-03 1.405249999999992561e+01 3.524999999999980926e-01
-1.849999999999999645e+00 1.480850000000005195e+01 1.568050000000005539e+01 1.331500000000004791e+00 7.500000000000026611e-03 1.771350000000006375e+01 5.620000000000019424e-01
-1.750000000000000000e+00 1.236750000000004412e+01 1.924250000000006722e+01 2.141000000000007564e+00 1.200000000000004188e-02 2.152900000000007452e+01 8.530000000000029781e-01
-1.649999999999999911e+00 1.064799999999994284e+01 2.359549999999987335e+01 3.122999999999983345e+00 2.399999999999987213e-02 2.658299999999985630e+01 1.297999999999993159e+00
-1.549999999999999822e+00 1.268500000000004491e+01 2.846100000000010155e+01 4.517500000000016058e+00 3.500000000000012129e-02 3.186750000000011340e+01 1.839000000000006407e+00
-1.449999999999999734e+00 1.479199999999992166e+01 3.402749999999981867e+01 6.265499999999966541e+00 4.599999999999975636e-02 3.817449999999979582e+01 2.613499999999985945e+00
-1.349999999999999645e+00 1.755350000000006361e+01 3.982300000000014251e+01 8.306500000000029971e+00 7.150000000000025779e-02 4.419500000000015660e+01 3.422500000000011866e+00
-1.249999999999999556e+00 2.150899999999988665e+01 4.623249999999975302e+01 1.057349999999994417e+01 1.004999999999994648e-01 5.132399999999972806e+01 4.407999999999976382e+00
-1.149999999999999467e+00 2.604050000000009035e+01 5.278450000000018605e+01 1.294650000000004475e+01 1.355000000000004812e-01 5.827700000000020708e+01 5.432500000000018758e+00
-1.049999999999999822e+00 3.085750000000010829e+01 5.919450000000021106e+01 1.525750000000005357e+01 1.595000000000005580e-01 6.577450000000023067e+01 6.449500000000022659e+00
-9.499999999999997335e-01 3.514449999999980889e+01 6.592699999999965144e+01 1.746449999999990510e+01 1.964999999999989533e-01 7.343749999999960210e+01 7.484999999999960352e+00
-8.499999999999996447e-01 3.892750000000013699e+01 7.245450000000025170e+01 1.965850000000006759e+01 2.150000000000007461e-01 8.045100000000027762e+01 8.395000000000029772e+00
-7.499999999999995559e-01 4.212049999999977246e+01 7.912999999999958334e+01 2.146999999999988518e+01 2.314999999999987623e-01 8.745499999999952934e+01 9.155999999999950845e+00
-6.499999999999994671e-01 4.532900000000015694e+01 8.515300000000030423e+01 2.315550000000008168e+01 2.535000000000008913e-01 9.408150000000033231e+01 9.873000000000034859e+00
-5.499999999999998224e-01 4.816900000000016746e+01 9.030700000000031480e+01 2.478600000000008663e+01 2.645000000000009566e-01 9.978000000000035641e+01 1.077350000000003760e+01
-4.499999999999997335e-01 4.980199999999973670e+01 9.473949999999949512e+01 2.600899999999986179e+01 2.544999999999986162e-01 1.048369999999994349e+02 1.121699999999994013e+01
-3.499999999999996447e-01 5.079200000000017923e+01 9.904050000000034970e+01 2.678000000000009351e+01 2.920000000000010365e-01 1.094040000000003801e+02 1.154600000000004023e+01
-2.499999999999995559e-01 5.127649999999972863e+01 1.012944999999994593e+02 2.766299999999985104e+01 2.684999999999985731e-01 1.127294999999994047e+02 1.186449999999993743e+01
-1.499999999999994671e-01 5.176700000000018065e+01 1.040695000000003603e+02 2.801200000000009993e+01 2.935000000000010378e-01 1.151135000000003998e+02 1.204500000000004256e+01
-4.999999999999982236e-02 5.195300000000018059e+01 1.050635000000003743e+02 2.818600000000009942e+01 2.850000000000010303e-01 1.166805000000004071e+02 1.204350000000004250e+01
5.000000000000026645e-02 5.231399999999972295e+01 1.051229999999994362e+02 2.817999999999985050e+01 2.719999999999985207e-01 1.163649999999993838e+02 1.205099999999993621e+01
1.500000000000003553e-01 5.177900000000018110e+01 1.041030000000003639e+02 2.816150000000009967e+01 2.865000000000010316e-01 1.155850000000004059e+02 1.202550000000004182e+01
2.500000000000004441e-01 5.148599999999972709e+01 1.019719999999994542e+02 2.770899999999985042e+01 2.809999999999984732e-01 1.135699999999993963e+02 1.207249999999993584e+01
3.500000000000005329e-01 5.109500000000018360e+01 9.918150000000035504e+01 2.684600000000009601e+01 2.875000000000010325e-01 1.102910000000003947e+02 1.157750000000004142e+01
4.500000000000001776e-01 4.940950000000017184e+01 9.533800000000033492e+01 2.613900000000009172e+01 2.665000000000009583e-01 1.059540000000003772e+02 1.128850000000003995e+01
5.500000000000002665e-01 4.797449999999974324e+01 9.062099999999951194e+01 2.476149999999986662e+01 2.459999999999986919e-01 1.010669999999994531e+02 1.065449999999994368e+01
6.500000000000003553e-01 4.523500000000016286e+01 8.501150000000029650e+01 2.334650000000008063e+01 2.510000000000008891e-01 9.486700000000033128e+01 1.012800000000003564e+01
7.500000000000004441e-01 4.193349999999977484e+01 7.928199999999957015e+01 2.170099999999988327e+01 2.389999999999987135e-01 8.873599999999952104e+01 9.534999999999948628e+00
8.500000000000005329e-01 3.779050000000013654e+01 7.283500000000026375e+01 1.970450000000007051e+01 2.155000000000007465e-01 8.164850000000028274e+01 8.524000000000029331e+00
9.500000000000001776e-01 3.342300000000011551e+01 6.618350000000023670e+01 1.760350000000006077e+01 2.020000000000007068e-01 7.422850000000026682e+01 7.685500000000026866e+00
1.050000000000000266e+00 2.872549999999984749e+01 5.963849999999968077e+01 1.530149999999991905e+01 1.804999999999990223e-01 6.680099999999964666e+01 6.478499999999965731e+00
1.150000000000000355e+00 2.433400000000008490e+01 5.335000000000018616e+01 1.291150000000004638e+01 1.265000000000004454e-01 5.984100000000021424e+01 5.525000000000019895e+00
1.250000000000000444e+00 1.968949999999989586e+01 4.644599999999974926e+01 1.050249999999994444e+01 1.194999999999993567e-01 5.203349999999971942e+01 4.448999999999975863e+00
1.350000000000000533e+00 1.563900000000005441e+01 4.002550000000014307e+01 8.226000000000029289e+00 7.950000000000027878e-02 4.516150000000016007e+01 3.566500000000012438e+00
1.450000000000000178e+00 1.302800000000004665e+01 3.391100000000012216e+01 6.162000000000022126e+00 5.950000000000021244e-02 3.835000000000013642e+01 2.604500000000009141e+00
1.550000000000000266e+00 1.001799999999994562e+01 2.850899999999984757e+01 4.522999999999975707e+00 3.749999999999979738e-02 3.218399999999982697e+01 1.932999999999989615e+00
1.650000000000000355e+00 9.225000000000033396e+00 2.355650000000008149e+01 3.116500000000010928e+00 2.350000000000008332e-02 2.661600000000009203e+01 1.292000000000004478e+00
1.750000000000000444e+00 8.405499999999955563e+00 1.945549999999989765e+01 2.091499999999988813e+00 1.299999999999993001e-02 2.175549999999988415e+01 8.264999999999955715e-01
1.850000000000000533e+00 1.115150000000003949e+01 1.541300000000005355e+01 1.315000000000004610e+00 8.000000000000027922e-03 1.755200000000006355e+01 4.980000000000017746e-01
1.950000000000000178e+00 3.368950000000011613e+01 1.229000000000004356e+01 7.815000000000027480e-01 6.000000000000020942e-03 1.403250000000004860e+01 3.205000000000011173e-01
2.049999999999999822e+00 5.198850000000018667e+01 9.559500000000033637e+00 5.180000000000017923e-01 4.500000000000016140e-03 1.101200000000003953e+01 1.930000000000006710e-01
2.150000000000000355e+00 5.874899999999916389e+01 7.421499999999894293e+00 3.104999999999956128e-01 4.499999999999936343e-03 8.534999999999879350e+00 1.244999999999982371e-01
2.250000000000000888e+00 2.079150000000007381e+01 5.552500000000019753e+00 1.840000000000006353e-01 1.500000000000005235e-03 6.858500000000024244e+00 7.700000000000027656e-02
2.350000000000000533e+00 4.215500000000014680e+00 4.294500000000015305e+00 1.195000000000004253e-01 5.000000000000017451e-04 4.909000000000017572e+00 3.950000000000013917e-02
2.450000000000000178e+00 8.270000000000029550e-01 3.146000000000011010e+00 7.300000000000025913e-02 0.000000000000000000e+00 4.007000000000013884e+00 3.200000000000011169e-02
2.549999999999999822e+00 2.760000000000009668e-01 2.995500000000010488e+00 2.600000000000009248e-02 0.000000000000000000e+00 2.767500000000009841e+00 1.050000000000003708e-02
2.650000000000000355e+00 7.849999999999889011e-02 2.224999999999968558e+00 1.049999999999985147e-02 0.000000000000000000e+00 1.985499999999971843e+00 5.999999999999915123e-03
2.750000000000000888e+00 1.100000000000003926e-02 1.168000000000004146e+00 4.000000000000013961e-03 0.000000000000000000e+00 1.433500000000005103e+00 3.500000000000012216e-03
2.850000000000000533e+00 4.000000000000013961e-03 8.170000000000028351e-01 5.000000000000017451e-04 0.000000000000000000e+00 1.011500000000003618e+00 2.000000000000006981e-03
2.950000000000000178e+00 5.000000000000017451e-04 5.685000000000020037e-01 5.000000000000017451e-04 0.000000000000000000e+00 6.635000000000023102e-01 5.000000000000017451e-04
3.049999999999999822e+00 0.000000000000000000e+00 3.240000000000011204e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.595000000000027285e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 2.164999999999969171e-01 4.999999999999928547e-04 0.000000000000000000e+00 3.089999999999956115e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 1.230000000000004284e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.535000000000005527e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 7.250000000000025868e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.650000000000029887e-02 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 3.600000000000012912e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.900000000000013872e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 1.749999999999975187e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.249999999999967998e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.185000000000014819e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en12.39_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 154.36045 364.8188 83.92355 2.01525 398.6757 42.3418
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 2.999999999999984016e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999973216e-03 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.699999999999990755e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.799999999999990496e-02 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 3.150000000000011124e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.400000000000012040e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 6.199999999999994404e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.199999999999993905e-02 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.019999999999999102e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.064999999999992175e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 1.869999999999998330e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.434999999999997722e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 3.179999999999997273e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.724999999999991651e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 4.895000000000017115e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.330000000000022276e-01 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.175999999999998824e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.294999999999991047e-01 0.000000000000000000e+00
-3.349999999999999645e+00 9.999999999999991535e-04 1.143999999999999018e+00 2.499999999999997884e-03 0.000000000000000000e+00 1.399499999999998634e+00 1.999999999999998307e-03
-3.250000000000000000e+00 1.199999999999998984e-02 2.210499999999997911e+00 6.499999999999994497e-03 0.000000000000000000e+00 1.976499999999998147e+00 2.999999999999997460e-03
-3.149999999999999467e+00 4.349999999999996231e-02 2.192999999999997840e+00 1.399999999999998641e-02 0.000000000000000000e+00 2.760999999999997456e+00 5.999999999999994921e-03
-3.049999999999999822e+00 1.940000000000006719e-01 3.195500000000011109e+00 3.450000000000012085e-02 0.000000000000000000e+00 3.999500000000014044e+00 1.400000000000004886e-02
-2.950000000000000178e+00 5.729999999999995097e-01 4.297499999999995879e+00 6.349999999999994538e-02 0.000000000000000000e+00 4.891999999999995907e+00 3.199999999999997291e-02
-2.849999999999999645e+00 1.546499999999998654e+00 6.090499999999994252e+00 1.279999999999998916e-01 0.000000000000000000e+00 6.933499999999993335e+00 6.899999999999993638e-02
-2.750000000000000000e+00 1.270899999999998897e+01 8.089499999999992141e+00 2.444999999999997731e-01 0.000000000000000000e+00 8.704999999999992966e+00 1.104999999999999039e-01
-2.649999999999999467e+00 3.612349999999996442e+01 9.812499999999991118e+00 4.054999999999996385e-01 2.999999999999997460e-03 1.173999999999998956e+01 1.949999999999998124e-01
-2.549999999999999822e+00 4.030800000000014194e+01 1.378700000000004877e+01 7.050000000000025135e-01 7.500000000000026611e-03 1.512550000000005390e+01 3.135000000000011111e-01
-2.450000000000000178e+00 2.079399999999998272e+01 1.634349999999998460e+01 1.137499999999999067e+00 9.499999999999991090e-03 1.814699999999998425e+01 5.139999999999995683e-01
-2.349999999999999645e+00 9.397499999999991971e+00 2.062599999999997991e+01 1.846499999999998254e+00 1.799999999999998476e-02 2.292699999999997829e+01 7.819999999999992513e-01
-2.250000000000000000e+00 8.850999999999991985e+00 2.582299999999997553e+01 2.752999999999997449e+00 2.649999999999997496e-02 2.708199999999997587e+01 1.189499999999998892e+00
-2.149999999999999467e+00 9.765999999999991132e+00 2.925399999999997291e+01 4.083499999999996355e+00 3.699999999999996347e-02 3.234099999999997266e+01 1.821999999999998288e+00
-2.049999999999999822e+00 1.160850000000004023e+01 3.471500000000012420e+01 5.823000000000020826e+00 6.500000000000022427e-02 3.941700000000013659e+01 2.618500000000009376e+00
-1.949999999999999734e+00 1.392449999999992549e+01 4.006999999999978712e+01 7.812999999999957979e+00 8.999999999999952482e-02 4.541549999999975995e+01 3.552499999999981117e+00
-1.849999999999999645e+00 1.721150000000006131e+01 4.695850000000016422e+01 1.022600000000003639e+01 1.270000000000004459e-01 5.360600000000018639e+01 4.720500000000016350e+00
-1.750000000000000000e+00 2.173150000000007509e+01 5.337400000000018707e+01 1.282500000000004547e+01 1.830000000000006344e-01 5.984400000000021436e+01 6.073000000000021714e+00
-1.649999999999999911e+00 2.550649999999986406e+01 6.062699999999967559e+01 1.527049999999991847e+01 2.264999999999987856e-01 6.765049999999963859e+01 7.172499999999961240e+00
-1.549999999999999822e+00 3.005000000000010729e+01 6.625900000000022771e+01 1.794500000000006423e+01 2.750000000000009659e-01 7.400650000000025841e+01 8.423500000000029075e+00
-1.449999999999999734e+00 3.370549999999982305e+01 7.292949999999960653e+01 1.992399999999989291e+01 3.294999999999982387e-01 8.055949999999957356e+01 9.629999999999949267e+00
-1.349999999999999645e+00 3.727200000000013347e+01 7.897000000000028308e+01 2.196600000000007569e+01 3.725000000000013300e-01 8.697250000000030923e+01 1.059450000000003733e+01
-1.249999999999999556e+00 3.982399999999978490e+01 8.379349999999955401e+01 2.353399999999987457e+01 4.109999999999978115e-01 9.212349999999950967e+01 1.132999999999993967e+01
-1.149999999999999467e+00 4.099000000000014410e+01 8.816100000000031400e+01 2.428300000000008652e+01 4.450000000000015610e-01 9.730850000000033617e+01 1.190450000000004138e+01
-1.049999999999999822e+00 4.138400000000014245e+01 9.206900000000032946e+01 2.494500000000008910e+01 5.120000000000017870e-01 1.007390000000003596e+02 1.222900000000004361e+01
-9.499999999999997335e-01 4.056449999999978218e+01 9.534549999999948966e+01 2.525649999999986406e+01 5.139999999999972369e-01 1.043224999999994367e+02 1.245049999999993418e+01
-8.499999999999996447e-01 3.932800000000013796e+01 9.667500000000033822e+01 2.512500000000008882e+01 5.645000000000020002e-01 1.061580000000003707e+02 1.266950000000004550e+01
-7.499999999999995559e-01 3.734449999999979752e+01 9.771699999999947295e+01 2.469899999999986662e+01 5.979999999999967564e-01 1.063469999999994258e+02 1.252949999999993302e+01
-6.499999999999994671e-01 3.484050000000011948e+01 9.823700000000035004e+01 2.400200000000008416e+01 6.480000000000022409e-01 1.069520000000003819e+02 1.230400000000004290e+01
-5.499999999999998224e-01 3.242450000000011556e+01 9.785150000000034254e+01 2.310300000000007969e+01 6.700000000000023714e-01 1.063300000000003678e+02 1.202900000000004255e+01
-4.499999999999997335e-01 2.975849999999984163e+01 9.855399999999947624e+01 2.254499999999988091e+01 6.509999999999964704e-01 1.053304999999994322e+02 1.176649999999993668e+01
-3.499999999999996447e-01 2.806850000000009970e+01 9.812800000000034117e+01 2.154550000000007515e+01 7.380000000000026539e-01 1.045945000000003660e+02 1.150700000000004053e+01
-2.499999999999995559e-01 2.588949999999986318e+01 9.696649999999948477e+01 2.162449999999988393e+01 7.719999999999959117e-01 1.063719999999994315e+02 1.160849999999993720e+01
-1.499999999999994671e-01 2.491750000000008924e+01 9.581650000000033174e+01 2.083550000000007429e+01 8.305000000000029026e-01 1.050520000000003762e+02 1.119100000000003980e+01
-4.999999999999982236e-02 2.424350000000008620e+01 9.560600000000033560e+01 2.059300000000007103e+01 7.990000000000028191e-01 1.028180000000003673e+02 1.166300000000004111e+01
5.000000000000026645e-02 2.404949999999987043e+01 9.602849999999948238e+01 2.033049999999989055e+01 8.034999999999956621e-01 1.030189999999994512e+02 1.115199999999994063e+01
1.500000000000003553e-01 2.436700000000008615e+01 9.658350000000034186e+01 2.069050000000007117e+01 8.035000000000028786e-01 1.033730000000003599e+02 1.114100000000003909e+01
2.500000000000004441e-01 2.568749999999986144e+01 9.672699999999947806e+01 2.088899999999988921e+01 7.434999999999960529e-01 1.044744999999994377e+02 1.120549999999994029e+01
3.500000000000005329e-01 2.739000000000009649e+01 9.647350000000034242e+01 2.139900000000007552e+01 7.005000000000024540e-01 1.050580000000003764e+02 1.191050000000004161e+01
4.500000000000001776e-01 2.881400000000010309e+01 9.656500000000033879e+01 2.194000000000007589e+01 6.490000000000022418e-01 1.043885000000003629e+02 1.167600000000004101e+01
5.500000000000002665e-01 3.069949999999983703e+01 9.702399999999947511e+01 2.296649999999987557e+01 6.859999999999962794e-01 1.043954999999994442e+02 1.194899999999993589e+01
6.500000000000003553e-01 3.314200000000011670e+01 9.666900000000033799e+01 2.326700000000008117e+01 6.200000000000022160e-01 1.064305000000003787e+02 1.207550000000004253e+01
7.500000000000004441e-01 3.530999999999981043e+01 9.705399999999947624e+01 2.390799999999987335e+01 5.909999999999968612e-01 1.040699999999994390e+02 1.217349999999993493e+01
8.500000000000005329e-01 3.715650000000012909e+01 9.500150000000033401e+01 2.444450000000008671e+01 5.835000000000020171e-01 1.022720000000003608e+02 1.237900000000004397e+01
9.500000000000001776e-01 3.818350000000013722e+01 9.385850000000033333e+01 2.440000000000008740e+01 5.200000000000017941e-01 1.017375000000003524e+02 1.230300000000004346e+01
1.050000000000000266e+00 3.862699999999979639e+01 9.053799999999951353e+01 2.412799999999987222e+01 5.154999999999972937e-01 9.800499999999946965e+01 1.207549999999993595e+01
1.150000000000000355e+00 3.794250000000013046e+01 8.731600000000030093e+01 2.343550000000008282e+01 4.940000000000017155e-01 9.481500000000033879e+01 1.173150000000004134e+01
1.250000000000000444e+00 3.662499999999980105e+01 8.284049999999955105e+01 2.273699999999987753e+01 4.654999999999975269e-01 9.000349999999951933e+01 1.117999999999994110e+01
1.350000000000000533e+00 3.424600000000012301e+01 7.733500000000027796e+01 2.118050000000007316e+01 4.195000000000014828e-01 8.502900000000029479e+01 1.041250000000003695e+01
1.450000000000000178e+00 3.100250000000010786e+01 7.213350000000025375e+01 1.946050000000006719e+01 3.695000000000013274e-01 7.826550000000027296e+01 9.536500000000033950e+00
1.550000000000000266e+00 2.745749999999985391e+01 6.515749999999965780e+01 1.714849999999990970e+01 3.134999999999983356e-01 7.155349999999961597e+01 8.387499999999954881e+00
1.650000000000000355e+00 2.338250000000008200e+01 6.033600000000021168e+01 1.487200000000005318e+01 2.615000000000008984e-01 6.566350000000022646e+01 7.211500000000025778e+00
1.750000000000000444e+00 1.921849999999989578e+01 5.314399999999971413e+01 1.232799999999993368e+01 2.054999999999989058e-01 5.821099999999968588e+01 5.928499999999968573e+00
1.850000000000000533e+00 1.538450000000005424e+01 4.629500000000016513e+01 9.913000000000035783e+00 1.725000000000005973e-01 5.068450000000017752e+01 4.682000000000016371e+00
1.950000000000000178e+00 1.208150000000004276e+01 4.000450000000014228e+01 7.509000000000026098e+00 1.260000000000004450e-01 4.420900000000015240e+01 3.620500000000012708e+00
2.049999999999999822e+00 1.102250000000003816e+01 3.389100000000011903e+01 5.574500000000019995e+00 7.100000000000024347e-02 3.850800000000013767e+01 2.631000000000009109e+00
2.150000000000000355e+00 8.641499999999878057e+00 2.853049999999959496e+01 3.997999999999943377e+00 4.099999999999941885e-02 3.184399999999954645e+01 1.792499999999974447e+00
2.250000000000000888e+00 8.752500000000031477e+00 2.379600000000008464e+01 2.729000000000009418e+00 3.100000000000011080e-02 2.702950000000009467e+01 1.236000000000004428e+00
2.350000000000000533e+00 1.388900000000004908e+01 1.908700000000006725e+01 1.838500000000006462e+00 1.850000000000006500e-02 2.167000000000007631e+01 7.840000000000028058e-01
2.450000000000000178e+00 3.301100000000011647e+01 1.608300000000005525e+01 1.190500000000004110e+00 1.100000000000003926e-02 1.739100000000006219e+01 4.780000000000017013e-01
2.549999999999999822e+00 5.247950000000018633e+01 1.304300000000004545e+01 6.770000000000023777e-01 7.500000000000026611e-03 1.457850000000005153e+01 2.985000000000010423e-01
2.650000000000000355e+00 4.775849999999932294e+01 1.012099999999985656e+01 4.309999999999938880e-01 3.999999999999942837e-03 1.112449999999984129e+01 1.924999999999972566e-01
2.750000000000000888e+00 1.286950000000004479e+01 8.644000000000030326e+00 2.420000000000008533e-01 1.500000000000005235e-03 9.577000000000033708e+00 1.145000000000004070e-01
2.850000000000000533e+00 2.222000000000007969e+00 6.298000000000022247e+00 1.440000000000005165e-01 5.000000000000017451e-04 6.681500000000023753e+00 7.100000000000024347e-02
2.950000000000000178e+00 8.935000000000031806e-01 4.616500000000016257e+00 8.400000000000029665e-02 0.000000000000000000e+00 5.126500000000017820e+00 3.400000000000012040e-02
3.049999999999999822e+00 2.985000000000010423e-01 3.624000000000012989e+00 4.300000000000014921e-02 0.000000000000000000e+00 3.826000000000013390e+00 2.000000000000006981e-02
3.150000000000000355e+00 7.199999999999898148e-02 2.738999999999961243e+00 1.799999999999974537e-02 0.000000000000000000e+00 2.751499999999960977e+00 5.499999999999921618e-03
3.250000000000000888e+00 1.850000000000006500e-02 2.470000000000008633e+00 7.500000000000026611e-03 0.000000000000000000e+00 2.372500000000008491e+00 7.500000000000026611e-03
3.350000000000000533e+00 2.000000000000006981e-03 1.232000000000004425e+00 2.500000000000008726e-03 0.000000000000000000e+00 1.970500000000007024e+00 2.000000000000006981e-03
3.450000000000000178e+00 5.000000000000017451e-04 8.000000000000028200e-01 1.000000000000003490e-03 0.000000000000000000e+00 1.275500000000004519e+00 5.000000000000017451e-04
3.550000000000000711e+00 0.000000000000000000e+00 5.019999999999928963e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.789999999999889235e-01 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 3.640000000000012670e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.560000000000016263e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.940000000000006719e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.540000000000008917e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 4.515000000000015667e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.470000000000005191e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 4.505000000000015659e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.950000000000027878e-02 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 3.749999999999946432e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.549999999999949724e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.750000000000009728e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 1.050000000000003708e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en12.39_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 152.70655 377.22575 86.1285 2.02905 408.2444 44.3296
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 4.999999999999973216e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.499999999999976241e-03 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.749999999999990799e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.899999999999989891e-02 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 3.250000000000011213e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.450000000000012085e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 5.399999999999995082e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.799999999999993050e-02 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 8.399999999999992195e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.354999999999998705e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 2.649999999999997358e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.479999999999995652e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 6.564999999999994174e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.964999999999994751e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 4.675000000000016365e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.025000000000031886e-01 5.000000000000017451e-04
-3.450000000000000178e+00 9.999999999999991535e-04 1.088999999999999080e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.069999999999991402e-01 4.999999999999995767e-04
-3.349999999999999645e+00 3.499999999999996603e-03 1.384499999999998732e+00 9.999999999999991535e-04 0.000000000000000000e+00 1.357499999999998819e+00 1.999999999999998307e-03
-3.250000000000000000e+00 8.999999999999992381e-03 1.485499999999998710e+00 1.999999999999998307e-03 0.000000000000000000e+00 2.219499999999997808e+00 2.999999999999997460e-03
-3.149999999999999467e+00 7.499999999999992784e-02 2.479499999999997595e+00 1.349999999999998770e-02 0.000000000000000000e+00 3.127499999999997282e+00 6.999999999999993207e-03
-3.049999999999999822e+00 2.670000000000009588e-01 3.242000000000011539e+00 2.650000000000009293e-02 0.000000000000000000e+00 3.758500000000013053e+00 1.300000000000004624e-02
-2.950000000000000178e+00 7.419999999999993268e-01 3.954499999999996351e+00 6.799999999999993550e-02 0.000000000000000000e+00 4.789499999999995872e+00 3.249999999999997335e-02
-2.849999999999999645e+00 1.781999999999998474e+00 5.804999999999994387e+00 9.849999999999990707e-02 0.000000000000000000e+00 6.302499999999993996e+00 4.949999999999995376e-02
-2.750000000000000000e+00 1.256799999999998896e+01 7.168999999999993378e+00 2.014999999999998181e-01 4.999999999999995767e-04 7.994999999999993001e+00 8.049999999999993272e-02
-2.649999999999999467e+00 3.490849999999996811e+01 9.144499999999991857e+00 3.239999999999997327e-01 3.499999999999996603e-03 1.003599999999999071e+01 1.499999999999998557e-01
-2.549999999999999822e+00 4.592650000000016064e+01 1.141900000000003956e+01 5.875000000000020206e-01 5.000000000000017451e-03 1.362800000000004808e+01 2.490000000000008873e-01
-2.450000000000000178e+00 2.754499999999997328e+01 1.481749999999998657e+01 9.579999999999990745e-01 6.499999999999994497e-03 1.726949999999998298e+01 3.814999999999996727e-01
-2.349999999999999645e+00 1.186449999999998894e+01 1.849249999999998195e+01 1.460499999999998577e+00 1.249999999999998855e-02 2.053499999999998238e+01 6.619999999999993667e-01
-2.250000000000000000e+00 1.002799999999999159e+01 2.240749999999998110e+01 2.327999999999998071e+00 1.699999999999998387e-02 2.484649999999997760e+01 1.042999999999999039e+00
-2.149999999999999467e+00 8.424499999999992994e+00 2.703099999999997394e+01 3.446499999999996788e+00 3.949999999999996569e-02 3.010199999999997189e+01 1.643499999999998407e+00
-2.049999999999999822e+00 9.682500000000034746e+00 3.272400000000011744e+01 4.984000000000017749e+00 6.600000000000023903e-02 3.682800000000013085e+01 2.344500000000008466e+00
-1.949999999999999734e+00 1.161099999999993848e+01 3.965999999999979053e+01 6.954499999999963045e+00 9.099999999999951183e-02 4.274149999999977467e+01 3.192499999999983018e+00
-1.849999999999999645e+00 1.505100000000005345e+01 4.535450000000015791e+01 9.100500000000032230e+00 1.250000000000004441e-01 4.986800000000017263e+01 4.398000000000015675e+00
-1.750000000000000000e+00 1.849900000000006628e+01 5.138000000000018019e+01 1.163000000000004164e+01 1.795000000000006313e-01 5.657750000000019952e+01 5.644500000000020279e+00
-1.649999999999999911e+00 2.221399999999988140e+01 5.869599999999968531e+01 1.428599999999992320e+01 2.484999999999986664e-01 6.486049999999964655e+01 6.835999999999963883e+00
-1.549999999999999822e+00 2.621250000000009095e+01 6.605150000000023169e+01 1.680900000000005790e+01 2.870000000000010321e-01 7.185250000000024784e+01 8.132500000000028706e+00
-1.449999999999999734e+00 3.020849999999983737e+01 7.293299999999960903e+01 1.914849999999989905e+01 3.544999999999980944e-01 7.890899999999957970e+01 9.353499999999950631e+00
-1.349999999999999645e+00 3.408550000000011693e+01 7.876500000000027057e+01 2.107650000000007395e+01 4.200000000000014833e-01 8.609400000000030673e+01 1.044950000000003598e+01
-1.249999999999999556e+00 3.607099999999980611e+01 8.396699999999955821e+01 2.299549999999987548e+01 4.604999999999975224e-01 9.305249999999949750e+01 1.137899999999993916e+01
-1.149999999999999467e+00 3.805300000000013227e+01 8.981100000000031969e+01 2.449700000000008515e+01 5.095000000000018403e-01 9.820550000000034174e+01 1.218650000000004319e+01
-1.049999999999999822e+00 3.931150000000013733e+01 9.463400000000032719e+01 2.529550000000008936e+01 5.385000000000018661e-01 1.024390000000003624e+02 1.269350000000004464e+01
-9.499999999999997335e-01 3.910599999999978849e+01 9.720749999999948443e+01 2.571449999999986247e+01 5.549999999999970512e-01 1.067319999999994309e+02 1.316049999999992970e+01
-8.499999999999996447e-01 3.867950000000013944e+01 1.011265000000003624e+02 2.576300000000009049e+01 5.800000000000020695e-01 1.087825000000003826e+02 1.341750000000004661e+01
-7.499999999999995559e-01 3.763299999999979661e+01 1.026384999999994534e+02 2.592749999999985988e+01 6.064999999999967084e-01 1.108094999999994030e+02 1.329449999999992826e+01
-6.499999999999994671e-01 3.574500000000012534e+01 1.029665000000003658e+02 2.553550000000009135e+01 6.050000000000020917e-01 1.113600000000003973e+02 1.314100000000004620e+01
-5.499999999999998224e-01 3.424400000000012056e+01 1.044325000000003740e+02 2.479950000000008714e+01 6.405000000000022897e-01 1.117925000000003877e+02 1.312200000000004607e+01
-4.499999999999997335e-01 3.251899999999982782e+01 1.041294999999994388e+02 2.427799999999987079e+01 6.609999999999964793e-01 1.119649999999994066e+02 1.282799999999993190e+01
-3.499999999999996447e-01 3.030700000000010519e+01 1.051220000000003694e+02 2.387550000000008410e+01 6.825000000000024380e-01 1.125490000000003903e+02 1.272750000000004533e+01
-2.499999999999995559e-01 2.871749999999984482e+01 1.066094999999994286e+02 2.319599999999987716e+01 7.199999999999961986e-01 1.116284999999994056e+02 1.244749999999993406e+01
-1.499999999999994671e-01 2.784800000000009845e+01 1.052315000000003664e+02 2.271600000000007924e+01 6.560000000000023590e-01 1.123505000000003946e+02 1.244050000000004452e+01
-4.999999999999982236e-02 2.703050000000009589e+01 1.055910000000003777e+02 2.259500000000008058e+01 7.205000000000025828e-01 1.122925000000004019e+02 1.236350000000004279e+01
5.000000000000026645e-02 2.705649999999985411e+01 1.044464999999994461e+02 2.279949999999987753e+01 7.134999999999961373e-01 1.115234999999994017e+02 1.227049999999993446e+01
1.500000000000003553e-01 2.787400000000009825e+01 1.051920000000003768e+02 2.294050000000008183e+01 7.140000000000025215e-01 1.118170000000003910e+02 1.241200000000004344e+01
2.500000000000004441e-01 2.865349999999984831e+01 1.055579999999994385e+02 2.368249999999987310e+01 6.889999999999962821e-01 1.121959999999994011e+02 1.253699999999993331e+01
3.500000000000005329e-01 3.008350000000010738e+01 1.044925000000003621e+02 2.379900000000008475e+01 6.880000000000023874e-01 1.126570000000003944e+02 1.269900000000004425e+01
4.500000000000001776e-01 3.209550000000011494e+01 1.045265000000003681e+02 2.413750000000008455e+01 6.805000000000024363e-01 1.121095000000003949e+02 1.291800000000004545e+01
5.500000000000002665e-01 3.401049999999981566e+01 1.055699999999994390e+02 2.476499999999986912e+01 6.659999999999964837e-01 1.110744999999994036e+02 1.311949999999992933e+01
6.500000000000003553e-01 3.535600000000012244e+01 1.043640000000003738e+02 2.543000000000008853e+01 6.740000000000023750e-01 1.124500000000004007e+02 1.325800000000004708e+01
7.500000000000004441e-01 3.709899999999980480e+01 1.037804999999994493e+02 2.589799999999986113e+01 6.254999999999966143e-01 1.095624999999994174e+02 1.332899999999992957e+01
8.500000000000005329e-01 3.792000000000013671e+01 1.005710000000003532e+02 2.582100000000009032e+01 5.995000000000021423e-01 1.080500000000003809e+02 1.341900000000004667e+01
9.500000000000001776e-01 3.856250000000013500e+01 9.860600000000034981e+01 2.561750000000008853e+01 6.040000000000020908e-01 1.053480000000003685e+02 1.335750000000004789e+01
1.050000000000000266e+00 3.798949999999979354e+01 9.401449999999950080e+01 2.505699999999986716e+01 5.884999999999968034e-01 1.020899999999994492e+02 1.293899999999993078e+01
1.150000000000000355e+00 3.624900000000013023e+01 9.001500000000031321e+01 2.424400000000008504e+01 5.525000000000019895e-01 9.744750000000034618e+01 1.240500000000004377e+01
1.250000000000000444e+00 3.404099999999981918e+01 8.543049999999954025e+01 2.295849999999987645e+01 5.059999999999973408e-01 9.177549999999951069e+01 1.173599999999993670e+01
1.350000000000000533e+00 3.115800000000011138e+01 7.943250000000027455e+01 2.115250000000007446e+01 4.690000000000016378e-01 8.609200000000029718e+01 1.090150000000003772e+01
1.450000000000000178e+00 2.793350000000009814e+01 7.259650000000026182e+01 1.913200000000006895e+01 4.035000000000014131e-01 8.007600000000027762e+01 9.693000000000033367e+00
1.550000000000000266e+00 2.384799999999987108e+01 6.685449999999964632e+01 1.663549999999991158e+01 3.784999999999980047e-01 7.186349999999961824e+01 8.555999999999954753e+00
1.650000000000000355e+00 2.007500000000007034e+01 5.958750000000021174e+01 1.420400000000005036e+01 2.860000000000010312e-01 6.464950000000023067e+01 7.048000000000024912e+00
1.750000000000000444e+00 1.592649999999991550e+01 5.219999999999971863e+01 1.158299999999993801e+01 2.159999999999988596e-01 5.801149999999969253e+01 5.780999999999969496e+00
1.850000000000000533e+00 1.262950000000004458e+01 4.538000000000015888e+01 9.058000000000031804e+00 1.530000000000005522e-01 4.929300000000017690e+01 4.502500000000015490e+00
1.950000000000000178e+00 1.009250000000003489e+01 3.857650000000013790e+01 6.815500000000024095e+00 1.190000000000004249e-01 4.252550000000015018e+01 3.436000000000011934e+00
2.049999999999999822e+00 8.662000000000031008e+00 3.318250000000011823e+01 4.996000000000017316e+00 6.200000000000022160e-02 3.625350000000013040e+01 2.476500000000008583e+00
2.150000000000000355e+00 7.584499999999891884e+00 2.715049999999961372e+01 3.470999999999950791e+00 4.549999999999935346e-02 3.140149999999955455e+01 1.677999999999976177e+00
2.250000000000000888e+00 7.585000000000026610e+00 2.303350000000008180e+01 2.401000000000008683e+00 3.050000000000010689e-02 2.481550000000008893e+01 1.148500000000004073e+00
2.350000000000000533e+00 1.247100000000004449e+01 1.915300000000006619e+01 1.530000000000005356e+00 1.700000000000006020e-02 2.095250000000007518e+01 7.390000000000026548e-01
2.450000000000000178e+00 2.951800000000010371e+01 1.509650000000005399e+01 9.970000000000035500e-01 1.050000000000003708e-02 1.745350000000006219e+01 4.460000000000015619e-01
2.549999999999999822e+00 5.109750000000018133e+01 1.219400000000004347e+01 6.190000000000022151e-01 4.000000000000013961e-03 1.392600000000004989e+01 2.570000000000008944e-01
2.650000000000000355e+00 4.257649999999939183e+01 9.097499999999870468e+00 3.569999999999949325e-01 2.999999999999957562e-03 1.117999999999984162e+01 1.529999999999978322e-01
2.750000000000000888e+00 1.747700000000006071e+01 7.838500000000027335e+00 2.325000000000008171e-01 0.000000000000000000e+00 8.552000000000029800e+00 8.750000000000031364e-02
2.850000000000000533e+00 3.095500000000011021e+00 5.952500000000020997e+00 1.290000000000004476e-01 5.000000000000017451e-04 7.329000000000025494e+00 5.750000000000020373e-02
2.950000000000000178e+00 8.755000000000030536e-01 4.790000000000016911e+00 6.200000000000022160e-02 0.000000000000000000e+00 5.382500000000018936e+00 3.050000000000010689e-02
3.049999999999999822e+00 3.595000000000012630e-01 3.616500000000012705e+00 3.900000000000013872e-02 0.000000000000000000e+00 3.492500000000012150e+00 2.000000000000006981e-02
3.150000000000000355e+00 1.104999999999984328e-01 2.672499999999962128e+00 1.799999999999974537e-02 0.000000000000000000e+00 2.897499999999958664e+00 9.499999999999864456e-03
3.250000000000000888e+00 2.200000000000007852e-02 2.043000000000007255e+00 7.500000000000026611e-03 0.000000000000000000e+00 2.211000000000007848e+00 3.000000000000010471e-03
3.350000000000000533e+00 3.500000000000012216e-03 1.129500000000003945e+00 1.500000000000005235e-03 0.000000000000000000e+00 1.990000000000007097e+00 1.500000000000005235e-03
3.450000000000000178e+00 5.000000000000017451e-04 1.204500000000004345e+00 5.000000000000017451e-04 0.000000000000000000e+00 9.470000000000032836e-01 1.000000000000003490e-03
3.550000000000000711e+00 0.000000000000000000e+00 1.103999999999984327e+00 4.999999999999928547e-04 0.000000000000000000e+00 9.094999999999870965e-01 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 3.545000000000012585e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.925000000000027578e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 4.885000000000017106e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.425000000000008538e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.145000000000004070e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.450000000000005174e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 2.290000000000008140e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.950000000000027878e-02 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 3.249999999999953620e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.399999999999937295e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 2.100000000000007416e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 1.250000000000004406e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.350000000000004842e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en12.39_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 151.48373684210526 405.01015789473684 92.41368421052631 2.1875263157894738 436.9934736842105 48.48668421052631
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.105263157894744601e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 8.421052631578902076e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.210526315789467108e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 8.947368421052663903e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.894736842105269881e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 2.052631578947357316e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.578947368421038652e-02 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 2.842105263157904821e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.789473684210543425e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 5.578947368421047909e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.410526315789471075e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.021052631578946573e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.342105263157893635e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 1.805263157894735349e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.147368421052629761e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 2.894736842105260499e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.921052631578944014e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 6.963157894736866638e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.286315789473688742e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.059999999999999165e+00 1.052631578947367530e-03 0.000000000000000000e+00 1.733157894736840676e+00 0.000000000000000000e+00
-3.349999999999999645e+00 2.105263157894735060e-03 1.381578947368419907e+00 1.052631578947367530e-03 0.000000000000000000e+00 1.772105263157893296e+00 5.263157894736837650e-04
-3.250000000000000000e+00 8.947368421052624005e-03 1.874210526315787995e+00 4.736842105263153885e-03 0.000000000000000000e+00 2.394210526315787568e+00 2.631578947368418825e-03
-3.149999999999999467e+00 6.421052631578942627e-02 2.453684210526313692e+00 6.842105263157888945e-03 0.000000000000000000e+00 3.472105263157891919e+00 9.999999999999991535e-03
-3.049999999999999822e+00 2.047368421052638832e-01 3.230000000000011529e+00 2.631578947368430621e-02 0.000000000000000000e+00 4.537894736842121191e+00 1.421052631578952410e-02
-2.950000000000000178e+00 5.089473684210522597e-01 4.875789473684206676e+00 5.473684210526311156e-02 0.000000000000000000e+00 5.223157894736838003e+00 2.052631578947366683e-02
-2.849999999999999645e+00 1.785263157894735331e+00 5.681052631578942247e+00 9.526315789473675799e-02 0.000000000000000000e+00 6.586315789473678350e+00 5.263157894736837650e-02
-2.750000000000000000e+00 6.833157894736836546e+00 7.040526315789468192e+00 1.694736842105261654e-01 5.263157894736837650e-04 7.966842105263150842e+00 8.315789473684204181e-02
-2.649999999999999467e+00 3.308578947368418000e+01 9.469999999999991758e+00 3.078947368421049990e-01 2.105263157894735060e-03 1.095263157894735961e+01 1.526315789473682849e-01
-2.549999999999999822e+00 3.550947368421065420e+01 1.265578947368425666e+01 5.126315789473702145e-01 5.789473684210547436e-03 1.315315789473688923e+01 2.694736842105273089e-01
-2.450000000000000178e+00 2.068315789473682642e+01 1.632789473684209014e+01 8.678947368421044972e-01 1.052631578947367530e-02 1.661526315789472363e+01 4.336842105263154501e-01
-2.349999999999999645e+00 7.847368421052625109e+00 1.874526315789472264e+01 1.431578947368419952e+00 9.999999999999991535e-03 2.149315789473682514e+01 7.173684210526309890e-01
-2.250000000000000000e+00 7.733684210526309499e+00 2.391421052631577027e+01 2.290526315789471745e+00 3.315789473684208066e-02 2.625052631578945039e+01 1.096315789473683244e+00
-2.149999999999999467e+00 7.779999999999993143e+00 2.858421052631576487e+01 3.493157894736839353e+00 4.105263157894733367e-02 3.184894736842102603e+01 1.723157894736840667e+00
-2.049999999999999822e+00 7.772631578947396314e+00 3.420736842105275599e+01 4.978947368421070330e+00 8.052631578947397339e-02 3.730473684210539886e+01 2.420526315789482297e+00
-1.949999999999999734e+00 9.751052631578895458e+00 4.135631578947346298e+01 6.973684210526278626e+00 1.121052631578941389e-01 4.441684210526291565e+01 3.486315789473665383e+00
-1.849999999999999645e+00 1.356421052631583812e+01 4.842789473684227630e+01 9.329473684210560336e+00 1.594736842105268781e-01 5.147684210526334425e+01 4.615263157894753832e+00
-1.750000000000000000e+00 1.708263157894743145e+01 5.482157894736861437e+01 1.204000000000004356e+01 2.526315789473693174e-01 5.919052631578968970e+01 6.124210526315811087e+00
-1.649999999999999911e+00 2.113947368421041162e+01 6.231842105263124409e+01 1.482157894736834081e+01 2.699999999999985190e-01 6.746052631578911019e+01 7.448947368421012349e+00
-1.549999999999999822e+00 2.526894736842114497e+01 6.997736842105288702e+01 1.754631578947374848e+01 3.457894736842117567e-01 7.504894736842132374e+01 8.820000000000032259e+00
-1.449999999999999734e+00 2.969263157894720706e+01 7.731684210526273660e+01 1.992473684210515472e+01 3.915789473684189170e-01 8.334789473684165273e+01 1.009157894736836703e+01
-1.349999999999999645e+00 3.344947368421064482e+01 8.507526315789503712e+01 2.244000000000007944e+01 4.826315789473701323e-01 9.095210526315821653e+01 1.143000000000004057e+01
-1.249999999999999556e+00 3.696315789473664637e+01 9.192105263157844774e+01 2.455526315789460412e+01 4.631578947368396038e-01 9.829736842105209860e+01 1.250684210526309137e+01
-1.149999999999999467e+00 3.909105263157908894e+01 9.757210526315824950e+01 2.612894736842114796e+01 5.363157894736861886e-01 1.042115789473687926e+02 1.324578947368425830e+01
-1.049999999999999822e+00 4.089263157894751544e+01 1.032694736842108938e+02 2.746315789473694124e+01 5.589473684210546356e-01 1.093436842105267033e+02 1.398684210526320726e+01
-9.499999999999997335e-01 4.182999999999977803e+01 1.086657894736836312e+02 2.821315789473668900e+01 5.726315789473653828e-01 1.136152631578941197e+02 1.423105263157887101e+01
-8.499999999999996447e-01 4.178473684210540995e+01 1.112426315789477655e+02 2.844736842105273311e+01 6.215789473684232291e-01 1.177121052631583211e+02 1.465947368421057817e+01
-7.499999999999995559e-01 4.115368421052609449e+01 1.129131578947362300e+02 2.854052631578932164e+01 6.142105263157862094e-01 1.206289473684203983e+02 1.484105263157886689e+01
-6.499999999999994671e-01 3.958210526315803435e+01 1.145889473684214579e+02 2.846052631578957559e+01 6.510526315789496588e-01 1.229831578947372890e+02 1.480105263157900097e+01
-5.499999999999998224e-01 3.749157894736855212e+01 1.163100000000004144e+02 2.768684210526325629e+01 6.742105263157919248e-01 1.235957894736846612e+02 1.462368421052636869e+01
-4.499999999999997335e-01 3.539578947368401884e+01 1.169568421052625240e+02 2.759684210526300774e+01 7.089473684210487736e-01 1.242552631578940634e+02 1.459105263157886867e+01
-3.499999999999996447e-01 3.405684210526327860e+01 1.180963157894741045e+02 2.695210526315799271e+01 7.400000000000026557e-01 1.249900000000004496e+02 1.438894736842110511e+01
-2.499999999999995559e-01 3.210105263157877431e+01 1.179447368421046320e+02 2.652315789473669838e+01 7.936842105263115510e-01 1.249299999999993247e+02 1.429894736842097558e+01
-1.499999999999994671e-01 3.115894736842116330e+01 1.170831578947372691e+02 2.618473684210535879e+01 7.705263157894765014e-01 1.248863157894741391e+02 1.421684210526320946e+01
-4.999999999999982236e-02 3.049000000000010857e+01 1.182136842105267363e+02 2.567842105263166985e+01 7.926315789473712403e-01 1.247073684210530757e+02 1.404789473684215650e+01
5.000000000000026645e-02 3.038473684210509873e+01 1.174926315789467424e+02 2.573684210526301896e+01 8.531578947368375632e-01 1.237794736842098615e+02 1.405736842105255668e+01
1.500000000000003553e-01 3.052052631578958497e+01 1.160426315789477911e+02 2.588947368421061768e+01 7.847368421052659526e-01 1.247689473684215073e+02 1.435631578947373654e+01
2.500000000000004441e-01 3.163947368421035478e+01 1.162899999999993668e+02 2.621894736842090978e+01 7.705263157894695070e-01 1.245136842105256392e+02 1.424999999999992362e+01
3.500000000000005329e-01 3.296157894736853677e+01 1.160721052631583063e+02 2.694684210526325430e+01 7.631578947368448107e-01 1.242547368421057143e+02 1.441578947368426178e+01
4.500000000000001776e-01 3.417736842105275485e+01 1.158600000000004115e+02 2.701000000000009749e+01 7.231578947368446642e-01 1.229731578947372839e+02 1.469052631578952628e+01
5.500000000000002665e-01 3.585473684210506917e+01 1.147468421052625445e+02 2.730368421052616767e+01 7.289473684210486804e-01 1.230873684210519627e+02 1.470842105263150046e+01
6.500000000000003553e-01 3.765105263157908411e+01 1.127657894736846202e+02 2.787157894736852271e+01 6.605263157894760706e-01 1.205505263157899094e+02 1.477368421052636904e+01
7.500000000000004441e-01 3.855052631578926281e+01 1.109242105263151927e+02 2.770421052631564152e+01 6.663157894736806419e-01 1.191852631578940986e+02 1.481789473684202463e+01
8.500000000000005329e-01 3.914157894736856491e+01 1.072157894736845947e+02 2.754157894736852086e+01 6.389473684210549287e-01 1.167184210526319958e+02 1.461315789473689541e+01
9.500000000000001776e-01 3.926578947368435024e+01 1.038747368421056336e+02 2.684789473684220340e+01 6.463157894736865083e-01 1.126410526315793561e+02 1.426263157894742051e+01
1.050000000000000266e+00 3.794263157894716443e+01 9.934473684210472300e+01 2.623842105263143765e+01 5.826315789473652806e-01 1.074852631578941526e+02 1.371473684210518940e+01
1.150000000000000355e+00 3.625684210526328854e+01 9.352210526315822392e+01 2.486947368421061455e+01 5.578947368421072195e-01 1.023663157894740579e+02 1.322000000000004682e+01
1.250000000000000444e+00 3.359105263157876919e+01 8.775842105263110682e+01 2.337578947368408322e+01 5.089473684210499282e-01 9.564105263157843240e+01 1.227473684210519700e+01
1.350000000000000533e+00 3.035210526315800195e+01 8.187368421052660494e+01 2.145473684210534060e+01 5.131578947368439225e-01 8.897315789473715597e+01 1.118894736842109339e+01
1.450000000000000178e+00 2.664526315789483135e+01 7.427578947368448326e+01 1.915421052631585752e+01 4.063157894736856846e-01 8.233000000000029672e+01 1.003473684210529981e+01
1.550000000000000266e+00 2.244368421052619667e+01 6.700052631578911644e+01 1.641894736842096592e+01 3.905263157894715564e-01 7.364421052631539055e+01 8.692105263157847261e+00
1.650000000000000355e+00 1.846105263157901533e+01 6.024368421052653133e+01 1.378315789473689179e+01 3.047368421052642495e-01 6.676736842105286485e+01 7.215789473684236732e+00
1.750000000000000444e+00 1.466789473684202605e+01 5.244368421052603679e+01 1.134894736842099228e+01 2.189473684210514470e-01 5.834578947368389379e+01 5.753157894736810718e+00
1.850000000000000533e+00 1.119842105263161969e+01 4.558789473684226579e+01 8.762631578947399191e+00 1.647368421052637366e-01 5.001263157894754841e+01 4.408421052631594783e+00
1.950000000000000178e+00 8.695789473684241599e+00 3.865842105263171646e+01 6.484736842105286669e+00 1.089473684210530285e-01 4.301263157894751998e+01 3.366315789473696363e+00
2.049999999999999822e+00 6.798947368421076831e+00 3.223157894736853990e+01 4.608421052631595849e+00 7.842105263157922446e-02 3.714526315789486688e+01 2.331052631578955925e+00
2.150000000000000355e+00 7.582631578947260031e+00 2.689368421052593305e+01 3.215263157894690860e+00 4.473684210526251981e-02 3.077789473684166666e+01 1.632105263157871411e+00
2.250000000000000888e+00 7.053157894736867384e+00 2.202421052631586917e+01 2.167368421052639160e+00 2.684210526315798997e-02 2.558947368421061697e+01 1.033157894736845828e+00
2.350000000000000533e+00 8.501052631578977170e+00 1.806105263157901319e+01 1.394736842105268160e+00 1.421052631578952410e-02 2.043789473684217839e+01 6.505263157894760617e-01
2.450000000000000178e+00 2.677736842105272785e+01 1.444894736842110383e+01 8.247368421052660992e-01 8.421052631578978404e-03 1.646736842105269005e+01 4.005263157894751180e-01
2.549999999999999822e+00 4.642421052631595302e+01 1.162315789473688454e+01 5.052631578947386348e-01 5.789473684210547436e-03 1.279631578947373072e+01 2.368421052631587420e-01
2.650000000000000355e+00 4.114894736842046541e+01 9.177368421052500835e+00 3.042105263157851569e-01 5.263157894736767393e-03 1.196684210526298742e+01 1.273684210526297711e-01
2.750000000000000888e+00 1.517684210526321209e+01 6.775789473684234565e+00 1.931578947368428056e-01 5.263157894736861502e-04 7.937368421052660494e+00 7.947368421052659893e-02
2.850000000000000533e+00 2.177368421052639391e+00 5.166842105263176776e+00 1.021052631578951014e-01 1.578947368421058234e-03 7.080526315789499314e+00 5.631578947368441612e-02
2.950000000000000178e+00 6.900000000000025002e-01 3.793684210526329537e+00 5.947368421052653259e-02 1.052631578947372300e-03 5.011578947368438897e+00 2.526315789473693174e-02
3.049999999999999822e+00 2.515789473684219568e-01 3.336315789473696114e+00 3.052631578947379368e-02 0.000000000000000000e+00 3.436842105263170133e+00 1.315789473684215311e-02
3.150000000000000355e+00 7.473684210526208849e-02 2.708947368421013913e+00 1.263157894736824036e-02 0.000000000000000000e+00 2.944736842105221353e+00 6.842105263157797004e-03
3.250000000000000888e+00 1.631578947368426957e-02 1.439473684210531568e+00 4.210526315789489202e-03 0.000000000000000000e+00 2.232631578947376294e+00 4.736842105263174701e-03
3.350000000000000533e+00 2.105263157894744601e-03 1.034736842105266952e+00 2.631578947368430534e-03 0.000000000000000000e+00 2.343157894736850544e+00 2.105263157894744601e-03
3.450000000000000178e+00 5.263157894736861502e-04 9.821052631578982561e-01 5.263157894736861502e-04 0.000000000000000000e+00 9.889473684210561277e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 7.889473684210414062e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.747368421052535314e-01 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 2.873684210526326055e-01 5.263157894736861502e-04 0.000000000000000000e+00 4.215789473684225519e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.621052631578953074e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.410526315789493390e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.021052631578951014e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.336842105263162661e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 5.473684210526335442e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.157894736842127459e-02 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 2.263157894736810005e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.263157894736795628e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.421052631578952410e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.052631578947375704e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 7.368421052631605669e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.736842105263174701e-03 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 3.684210526315802835e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.157894736842116468e-03 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.105263157894744601e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.052631578947353435e-03 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.263157894736767177e-04 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en17.3_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 151.0872 492.628 109.44585 4.49825 524.67445 63.3799
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 1.999999999999989200e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999986608e-03 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 6.999999999999962849e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.499999999999959824e-03 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.250000000000004406e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.450000000000005104e-02 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.150000000000007461e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.350000000000008332e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 4.399999999999976152e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999973216e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 7.150000000000025779e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.900000000000027833e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.339999999999992863e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.574999999999991684e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 1.945000000000006724e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.480000000000008864e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 3.444999999999996954e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.524999999999995692e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 5.724999999999994538e-01 4.999999999999995767e-04 0.000000000000000000e+00 6.699999999999993738e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 7.854999999999993099e-01 1.999999999999998307e-03 0.000000000000000000e+00 1.049999999999998934e+00 0.000000000000000000e+00
-3.649999999999999467e+00 4.499999999999996191e-03 1.386999999999998678e+00 3.499999999999996603e-03 0.000000000000000000e+00 1.837999999999998302e+00 1.499999999999998730e-03
-3.549999999999999822e+00 2.800000000000009773e-02 1.697500000000006004e+00 8.500000000000030101e-03 0.000000000000000000e+00 2.087000000000007294e+00 2.500000000000008726e-03
-3.450000000000000178e+00 1.109999999999999043e-01 2.606499999999997819e+00 1.899999999999998218e-02 0.000000000000000000e+00 3.180499999999997218e+00 1.099999999999999069e-02
-3.349999999999999645e+00 3.774999999999996692e-01 3.648499999999996746e+00 3.849999999999996481e-02 0.000000000000000000e+00 4.273999999999996469e+00 2.449999999999997666e-02
-3.250000000000000000e+00 1.139499999999999069e+00 4.804999999999995275e+00 8.349999999999992151e-02 4.999999999999995767e-04 5.287999999999994927e+00 3.749999999999996392e-02
-3.149999999999999467e+00 3.343999999999996753e+00 5.919499999999994877e+00 1.479999999999998539e-01 4.999999999999995767e-04 7.266499999999993520e+00 6.849999999999993594e-02
-3.049999999999999822e+00 1.784200000000006270e+01 8.327000000000030155e+00 2.530000000000008908e-01 4.500000000000016140e-03 8.730500000000031235e+00 1.115000000000003905e-01
-2.950000000000000178e+00 4.069799999999996487e+01 1.037349999999999106e+01 4.004999999999996341e-01 5.499999999999995344e-03 1.139649999999998897e+01 1.989999999999998159e-01
-2.849999999999999645e+00 2.986449999999997118e+01 1.298949999999998894e+01 6.789999999999993818e-01 5.499999999999995344e-03 1.473499999999998700e+01 3.114999999999997216e-01
-2.750000000000000000e+00 1.858499999999998309e+01 1.752399999999998315e+01 1.105499999999999039e+00 9.499999999999991090e-03 1.913799999999998391e+01 5.014999999999995017e-01
-2.649999999999999467e+00 8.322499999999992681e+00 2.108149999999998059e+01 1.661499999999998423e+00 2.199999999999998138e-02 2.283649999999997959e+01 8.119999999999992779e-01
-2.549999999999999822e+00 7.762000000000027100e+00 2.592250000000009180e+01 2.984500000000010367e+00 3.850000000000013828e-02 2.771050000000009916e+01 1.293500000000004535e+00
-2.450000000000000178e+00 6.948999999999993626e+00 3.175899999999997192e+01 3.808999999999996611e+00 5.449999999999995126e-02 3.375499999999996703e+01 1.946999999999998288e+00
-2.349999999999999645e+00 7.975499999999993150e+00 3.786549999999996885e+01 5.524999999999995026e+00 8.249999999999992062e-02 4.062349999999996442e+01 2.853499999999997261e+00
-2.250000000000000000e+00 9.800499999999990663e+00 4.487449999999996209e+01 7.651999999999993030e+00 1.399999999999998745e-01 4.864999999999995595e+01 3.908999999999996255e+00
-2.149999999999999467e+00 1.255549999999998789e+01 5.195149999999995316e+01 1.026799999999999002e+01 2.054999999999998217e-01 5.634849999999995163e+01 5.389499999999995516e+00
-2.049999999999999822e+00 1.663600000000005963e+01 6.140300000000021896e+01 1.304800000000004623e+01 2.845000000000010298e-01 6.512000000000023192e+01 6.985000000000024301e+00
-1.949999999999999734e+00 2.048349999999988924e+01 6.815849999999963416e+01 1.598199999999991405e+01 3.694999999999980522e-01 7.312249999999960437e+01 8.530999999999954397e+00
-1.849999999999999645e+00 2.480850000000008748e+01 7.655900000000026751e+01 1.911200000000006582e+01 4.830000000000017057e-01 8.259100000000029240e+01 1.021450000000003655e+01
-1.750000000000000000e+00 2.865000000000010161e+01 8.449950000000029604e+01 2.195550000000007884e+01 5.870000000000020757e-01 9.083950000000031366e+01 1.197150000000004155e+01
-1.649999999999999911e+00 3.248599999999982657e+01 9.209349999999950853e+01 2.475899999999986889e+01 7.114999999999962466e-01 9.850099999999947897e+01 1.332949999999992841e+01
-1.549999999999999822e+00 3.530450000000012523e+01 9.957000000000034845e+01 2.686350000000009430e+01 7.350000000000025402e-01 1.051770000000003762e+02 1.455550000000005184e+01
-1.449999999999999734e+00 3.709499999999979991e+01 1.051059999999994403e+02 2.815049999999984820e+01 8.294999999999955742e-01 1.111819999999994053e+02 1.546899999999991770e+01
-1.349999999999999645e+00 3.830200000000013461e+01 1.099970000000003836e+02 2.916800000000010229e+01 8.795000000000030571e-01 1.159635000000004084e+02 1.615250000000005670e+01
-1.249999999999999556e+00 3.821999999999979281e+01 1.140009999999993937e+02 2.972049999999984138e+01 9.284999999999949960e-01 1.191079999999993646e+02 1.633699999999991448e+01
-1.149999999999999467e+00 3.749350000000013239e+01 1.160290000000004085e+02 2.976350000000010354e+01 9.985000000000034959e-01 1.219820000000004256e+02 1.689150000000006102e+01
-1.049999999999999822e+00 3.567500000000012506e+01 1.180765000000004221e+02 2.910000000000010090e+01 1.056000000000003824e+00 1.244875000000004377e+02 1.654150000000005960e+01
-9.499999999999997335e-01 3.412749999999982009e+01 1.173054999999993697e+02 2.851999999999984681e+01 1.075499999999994349e+00 1.237054999999993328e+02 1.644199999999991135e+01
-8.499999999999996447e-01 3.159800000000011266e+01 1.183640000000004164e+02 2.749550000000009575e+01 1.183000000000004270e+00 1.236420000000004364e+02 1.614650000000005647e+01
-7.499999999999995559e-01 2.912549999999984607e+01 1.167899999999993810e+02 2.656499999999985917e+01 1.202999999999993630e+00 1.234254999999993458e+02 1.572599999999991560e+01
-6.499999999999994671e-01 2.689400000000009427e+01 1.160475000000004115e+02 2.598450000000009297e+01 1.281000000000004579e+00 1.227895000000004302e+02 1.527250000000005414e+01
-5.499999999999998224e-01 2.459200000000008757e+01 1.141765000000004022e+02 2.490800000000008652e+01 1.386000000000004784e+00 1.198220000000004291e+02 1.541800000000005433e+01
-4.499999999999997335e-01 2.264899999999988012e+01 1.118309999999994062e+02 2.394799999999987250e+01 1.411499999999992427e+00 1.181969999999993632e+02 1.456299999999992245e+01
-3.499999999999996447e-01 2.130900000000007566e+01 1.115395000000003876e+02 2.316500000000008086e+01 1.515000000000005231e+00 1.187225000000004229e+02 1.444500000000005002e+01
-2.499999999999995559e-01 2.009799999999989240e+01 1.084149999999994236e+02 2.228149999999988040e+01 1.568999999999991513e+00 1.169039999999993711e+02 1.424849999999992356e+01
-1.499999999999994671e-01 1.939950000000006725e+01 1.096775000000003928e+02 2.186750000000007788e+01 1.547000000000005482e+00 1.146195000000004001e+02 1.428400000000005043e+01
-4.999999999999982236e-02 1.902600000000006730e+01 1.093865000000003818e+02 2.153750000000007603e+01 1.577000000000005508e+00 1.147555000000004100e+02 1.405250000000004995e+01
5.000000000000026645e-02 1.886999999999989797e+01 1.080239999999994183e+02 2.161999999999988376e+01 1.580499999999991578e+00 1.143474999999993855e+02 1.396949999999992542e+01
1.500000000000003553e-01 1.923950000000006710e+01 1.087445000000003859e+02 2.217800000000007898e+01 1.522500000000005294e+00 1.159600000000004059e+02 1.441650000000005072e+01
2.500000000000004441e-01 2.014099999999989166e+01 1.107744999999994064e+02 2.240549999999987918e+01 1.497499999999992060e+00 1.152479999999993794e+02 1.427249999999992447e+01
3.500000000000005329e-01 2.144100000000007711e+01 1.116930000000003957e+02 2.274500000000007915e+01 1.380000000000004778e+00 1.176965000000004125e+02 1.449250000000005123e+01
4.500000000000001776e-01 2.239600000000007896e+01 1.131775000000003928e+02 2.332100000000008322e+01 1.346500000000004693e+00 1.195375000000004206e+02 1.489250000000005336e+01
5.500000000000002665e-01 2.442149999999987031e+01 1.143529999999993834e+02 2.437899999999986989e+01 1.330499999999992911e+00 1.210904999999993521e+02 1.497349999999991965e+01
6.500000000000003553e-01 2.613400000000009271e+01 1.141970000000004006e+02 2.538200000000009027e+01 1.291000000000004588e+00 1.223565000000004375e+02 1.525800000000005419e+01
7.500000000000004441e-01 2.820449999999985025e+01 1.162779999999993805e+02 2.677499999999985647e+01 1.236499999999993493e+00 1.234459999999993443e+02 1.582549999999991464e+01
8.500000000000005329e-01 3.038500000000010814e+01 1.169725000000004087e+02 2.724250000000009564e+01 1.227500000000004254e+00 1.240100000000004314e+02 1.614050000000005625e+01
9.500000000000001776e-01 3.260650000000011772e+01 1.191625000000004206e+02 2.823100000000010112e+01 1.179000000000004045e+00 1.253830000000004361e+02 1.651050000000005724e+01
1.050000000000000266e+00 3.456299999999981765e+01 1.168634999999993767e+02 2.902599999999984348e+01 1.098499999999994037e+00 1.243264999999993421e+02 1.685799999999990817e+01
1.150000000000000355e+00 3.567300000000012261e+01 1.149775000000004042e+02 2.924300000000010158e+01 1.093000000000003746e+00 1.231645000000004302e+02 1.694050000000006051e+01
1.250000000000000444e+00 3.668799999999980344e+01 1.130234999999994017e+02 2.950999999999984169e+01 1.046999999999994380e+00 1.201784999999993602e+02 1.684199999999990993e+01
1.350000000000000533e+00 3.650200000000013034e+01 1.099575000000003939e+02 2.907400000000010110e+01 9.750000000000034195e-01 1.165785000000004175e+02 1.631400000000005690e+01
1.450000000000000178e+00 3.573400000000012255e+01 1.045865000000003704e+02 2.797850000000009985e+01 9.330000000000032712e-01 1.121300000000003934e+02 1.585300000000005660e+01
1.550000000000000266e+00 3.367149999999981702e+01 9.889649999999947738e+01 2.668899999999985795e+01 7.889999999999958158e-01 1.063124999999994316e+02 1.480399999999992033e+01
1.650000000000000355e+00 3.103450000000010789e+01 9.133650000000032776e+01 2.473900000000008603e+01 7.430000000000026583e-01 9.858700000000034436e+01 1.356800000000004758e+01
1.750000000000000444e+00 2.758099999999985386e+01 8.593299999999953798e+01 2.201899999999988111e+01 6.229999999999966676e-01 9.115699999999951331e+01 1.214399999999993440e+01
1.850000000000000533e+00 2.367100000000008464e+01 7.694050000000027012e+01 1.917050000000006804e+01 5.390000000000019220e-01 8.302750000000028763e+01 1.055400000000003757e+01
1.950000000000000178e+00 1.951500000000006807e+01 6.897900000000024079e+01 1.594300000000005646e+01 4.005000000000014104e-01 7.403400000000026182e+01 8.747500000000030695e+00
2.049999999999999822e+00 1.567900000000005534e+01 6.055700000000021532e+01 1.310150000000004589e+01 3.180000000000011151e-01 6.524100000000022703e+01 7.033500000000024954e+00
2.150000000000000355e+00 1.240699999999982417e+01 5.255749999999925137e+01 1.028299999999985381e+01 2.294999999999967344e-01 5.616149999999920084e+01 5.503999999999921400e+00
2.250000000000000888e+00 9.866000000000035186e+00 4.451500000000015689e+01 7.775500000000027612e+00 1.550000000000005540e-01 4.900800000000017320e+01 4.131000000000014438e+00
2.350000000000000533e+00 8.092000000000028948e+00 3.795450000000013091e+01 5.699500000000019995e+00 1.100000000000003891e-01 4.099700000000014199e+01 2.951500000000010449e+00
2.450000000000000178e+00 7.498500000000026589e+00 3.252500000000011227e+01 3.997000000000014097e+00 5.700000000000020328e-02 3.530100000000012272e+01 2.085500000000007237e+00
2.549999999999999822e+00 7.695000000000026930e+00 2.575050000000009121e+01 2.683500000000009322e+00 4.500000000000015793e-02 2.809500000000009834e+01 1.371000000000004881e+00
2.650000000000000355e+00 8.938999999999872159e+00 2.110049999999970183e+01 1.762499999999974865e+00 2.199999999999968647e-02 2.434849999999965320e+01 8.674999999999877254e-01
2.750000000000000888e+00 1.831400000000006401e+01 1.671600000000005792e+01 1.168500000000004091e+00 1.700000000000006020e-02 1.886100000000006816e+01 5.535000000000019904e-01
2.850000000000000533e+00 4.031000000000014438e+01 1.395350000000004975e+01 7.320000000000025375e-01 8.000000000000027922e-03 1.467600000000005167e+01 3.610000000000012643e-01
2.950000000000000178e+00 3.884950000000013404e+01 1.038100000000003575e+01 4.560000000000016263e-01 5.500000000000019630e-03 1.185600000000004250e+01 2.275000000000008127e-01
3.049999999999999822e+00 1.950550000000006889e+01 8.788000000000030454e+00 2.575000000000008948e-01 2.500000000000008726e-03 9.610000000000033182e+00 1.255000000000004445e-01
3.150000000000000355e+00 4.125499999999941103e+00 6.294999999999910223e+00 1.619999999999977014e-01 4.999999999999928547e-04 7.375499999999894918e+00 6.699999999999904643e-02
3.250000000000000888e+00 1.123500000000003940e+00 4.605500000000016136e+00 8.650000000000029887e-02 5.000000000000017451e-04 5.544500000000019746e+00 4.950000000000017580e-02
3.350000000000000533e+00 4.645000000000016338e-01 3.384000000000011887e+00 4.900000000000017536e-02 0.000000000000000000e+00 4.335500000000015675e+00 2.400000000000008377e-02
3.450000000000000178e+00 1.535000000000005527e-01 2.855000000000010196e+00 2.500000000000008812e-02 0.000000000000000000e+00 3.263500000000011614e+00 1.350000000000004842e-02
3.550000000000000711e+00 3.849999999999945133e-02 1.801499999999974344e+00 8.499999999999879180e-03 0.000000000000000000e+00 2.338999999999966661e+00 4.999999999999928980e-03
3.650000000000001243e+00 7.000000000000024432e-03 1.213000000000004297e+00 1.000000000000003490e-03 0.000000000000000000e+00 2.017500000000007176e+00 1.500000000000005235e-03
3.750000000000000888e+00 5.000000000000017451e-04 1.014000000000003565e+00 2.000000000000006981e-03 0.000000000000000000e+00 1.261500000000004507e+00 5.000000000000017451e-04
3.850000000000000533e+00 0.000000000000000000e+00 6.010000000000020881e-01 5.000000000000017451e-04 0.000000000000000000e+00 8.595000000000030393e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 3.695000000000013274e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.109500000000003928e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 2.224999999999968392e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.809999999999960307e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.370000000000004825e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.600000000000005584e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 6.800000000000024081e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000033418e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 4.050000000000014005e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.850000000000016798e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 3.450000000000012085e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.800000000000009773e-02 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.099999999999984324e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.699999999999975836e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en17.3_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 151.5844375 512.541125 113.340875 4.39325 545.79525 66.9675625
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.249999999999966520e-04 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.250000000000021814e-04 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 6.250000000000021814e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.250000000000004363e-03 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 6.249999999999966520e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999986608e-03 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 3.750000000000013305e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.625000000000019741e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 2.499999999999986608e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999946432e-03 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 9.375000000000032613e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.437500000000005093e-02 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.781250000000010103e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.625000000000009270e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 4.999999999999973216e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.999999999999967859e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 7.000000000000024258e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.687500000000034972e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.418749999999992240e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.824999999999990241e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 2.425000000000008538e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.287500000000011524e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 3.493749999999997136e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.406249999999994227e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 5.549999999999994937e-01 6.249999999999994709e-04 0.000000000000000000e+00 7.887499999999992850e-01 6.249999999999994709e-04
-3.750000000000000000e+00 1.874999999999998413e-03 8.562499999999992895e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.407499999999998863e+00 6.249999999999994709e-04
-3.649999999999999467e+00 4.374999999999996080e-03 1.403749999999998721e+00 3.124999999999997138e-03 0.000000000000000000e+00 2.174999999999998046e+00 3.749999999999996825e-03
-3.549999999999999822e+00 2.375000000000008354e-02 1.728125000000006128e+00 6.250000000000022031e-03 0.000000000000000000e+00 2.429375000000008722e+00 5.000000000000017451e-03
-3.450000000000000178e+00 1.056249999999999134e-01 2.724374999999997549e+00 2.374999999999997946e-02 0.000000000000000000e+00 2.731874999999997833e+00 1.312499999999998911e-02
-3.349999999999999645e+00 3.574999999999997069e-01 3.148124999999997176e+00 3.937499999999996558e-02 0.000000000000000000e+00 4.222499999999996589e+00 2.499999999999997710e-02
-3.250000000000000000e+00 1.534999999999998588e+00 4.503749999999996589e+00 7.812499999999993061e-02 0.000000000000000000e+00 5.737499999999995381e+00 4.624999999999995781e-02
-3.149999999999999467e+00 4.261249999999995985e+00 6.781874999999994102e+00 1.337499999999998967e-01 6.249999999999994709e-04 6.761874999999994529e+00 6.562499999999994726e-02
-3.049999999999999822e+00 1.670875000000005883e+01 8.425625000000030340e+00 2.218750000000007938e-01 3.750000000000013305e-03 9.010625000000031193e+00 1.212500000000004269e-01
-2.950000000000000178e+00 4.255999999999996675e+01 9.926874999999991900e+00 3.537499999999996758e-01 7.499999999999993651e-03 1.148312499999999048e+01 1.893749999999998490e-01
-2.849999999999999645e+00 3.934749999999996817e+01 1.267312499999998998e+01 5.849999999999995204e-01 8.749999999999992159e-03 1.458249999999998714e+01 2.806249999999997358e-01
-2.750000000000000000e+00 1.726062499999998678e+01 1.587687499999998586e+01 9.293749999999991740e-01 1.062499999999999035e-02 1.778062499999998636e+01 4.887499999999995737e-01
-2.649999999999999467e+00 8.474999999999992539e+00 2.026937499999998238e+01 1.528124999999998623e+00 1.249999999999998855e-02 2.181249999999998224e+01 7.681249999999993916e-01
-2.549999999999999822e+00 7.455000000000026716e+00 2.474562500000008924e+01 2.285000000000008136e+00 2.875000000000010186e-02 2.684562500000009422e+01 1.211875000000004254e+00
-2.450000000000000178e+00 7.023749999999994387e+00 2.955999999999997385e+01 3.458749999999997105e+00 4.749999999999995892e-02 3.280124999999997470e+01 1.833124999999998339e+00
-2.349999999999999645e+00 7.591874999999993712e+00 3.687374999999996561e+01 5.061874999999996128e+00 8.562499999999992339e-02 3.940062499999996959e+01 2.626874999999997851e+00
-2.250000000000000000e+00 8.631874999999991971e+00 4.284374999999996447e+01 7.026249999999993889e+00 1.387499999999998734e-01 4.810249999999995651e+01 3.839999999999996749e+00
-2.149999999999999467e+00 1.092687499999999012e+01 5.009374999999995737e+01 9.271874999999992539e+00 2.237499999999998102e-01 5.482124999999995651e+01 5.106249999999995737e+00
-2.049999999999999822e+00 1.426562500000005151e+01 5.866625000000021117e+01 1.206625000000004277e+01 2.918750000000010503e-01 6.398250000000022908e+01 6.849375000000024194e+00
-1.949999999999999734e+00 1.781499999999990536e+01 6.679812499999964359e+01 1.492999999999991978e+01 3.993749999999978706e-01 7.340687499999960153e+01 8.366874999999954099e+00
-1.849999999999999645e+00 2.150937500000007674e+01 7.540375000000027228e+01 1.822562500000006480e+01 4.725000000000016964e-01 8.148937500000029388e+01 1.020187500000003666e+01
-1.750000000000000000e+00 2.561875000000009095e+01 8.350437500000029445e+01 2.140812500000007645e+01 6.312500000000021982e-01 9.063687500000031605e+01 1.197312500000004221e+01
-1.649999999999999911e+00 2.922499999999984155e+01 9.188874999999950433e+01 2.394312499999987054e+01 7.212499999999960609e-01 9.900374999999947079e+01 1.360374999999992696e+01
-1.549999999999999822e+00 3.219187500000011681e+01 9.914500000000035129e+01 2.630437500000009265e+01 7.806250000000027889e-01 1.078818750000003774e+02 1.494187500000005286e+01
-1.449999999999999734e+00 3.474562499999981213e+01 1.061031249999994230e+02 2.829249999999984766e+01 8.899999999999952394e-01 1.138924999999993872e+02 1.648937499999991019e+01
-1.349999999999999645e+00 3.616437500000012761e+01 1.118862500000004019e+02 2.957625000000010473e+01 9.012500000000032152e-01 1.200775000000004269e+02 1.680312500000005826e+01
-1.249999999999999556e+00 3.672999999999980503e+01 1.169399999999993724e+02 3.030812499999983700e+01 9.699999999999947553e-01 1.245662499999993287e+02 1.756999999999990436e+01
-1.149999999999999467e+00 3.648062500000013131e+01 1.204537500000004258e+02 3.027000000000010616e+01 1.046250000000003677e+00 1.276606250000004508e+02 1.768375000000006381e+01
-1.049999999999999822e+00 3.581937500000012875e+01 1.215237500000004331e+02 3.057375000000010701e+01 1.092500000000003801e+00 1.307487500000004559e+02 1.780625000000006253e+01
-9.499999999999997335e-01 3.455999999999981043e+01 1.240631249999993315e+02 3.006187499999983714e+01 1.116249999999993969e+00 1.317993749999992872e+02 1.752187499999990550e+01
-8.499999999999996447e-01 3.280062500000011738e+01 1.250037500000004371e+02 2.960625000000010587e+01 1.181250000000004130e+00 1.315543750000004763e+02 1.741625000000006196e+01
-7.499999999999995559e-01 3.083187499999983316e+01 1.246924999999993275e+02 2.866687499999984468e+01 1.177499999999993552e+00 1.308737499999992906e+02 1.721312499999990564e+01
-6.499999999999994671e-01 2.854500000000010118e+01 1.236550000000004417e+02 2.797375000000009848e+01 1.219375000000004317e+00 1.299212500000004695e+02 1.688687500000006025e+01
-5.499999999999998224e-01 2.716125000000009493e+01 1.242481250000004422e+02 2.696562500000009521e+01 1.248125000000004370e+00 1.285106250000004593e+02 1.656250000000006040e+01
-4.499999999999997335e-01 2.516687499999986244e+01 1.223131249999993457e+02 2.629937499999985917e+01 1.306249999999993028e+00 1.289324999999992940e+02 1.610999999999991417e+01
-3.499999999999996447e-01 2.359687500000008242e+01 1.214450000000004337e+02 2.542875000000008967e+01 1.324375000000004743e+00 1.273125000000004547e+02 1.577250000000005592e+01
-2.499999999999995559e-01 2.269562499999987892e+01 1.198462499999993582e+02 2.460499999999986542e+01 1.408749999999992397e+00 1.249099999999993287e+02 1.569187499999991608e+01
-1.499999999999994671e-01 2.184000000000007802e+01 1.197931250000004297e+02 2.470187500000008640e+01 1.391250000000004983e+00 1.242750000000004462e+02 1.556250000000005507e+01
-4.999999999999982236e-02 2.132500000000007745e+01 1.212587500000004326e+02 2.439250000000008711e+01 1.458125000000005222e+00 1.251043750000004451e+02 1.564312500000005635e+01
5.000000000000026645e-02 2.143499999999988503e+01 1.223287499999993457e+02 2.457624999999986670e+01 1.472499999999992149e+00 1.245412499999993230e+02 1.543499999999991701e+01
1.500000000000003553e-01 2.157250000000007617e+01 1.201450000000004223e+02 2.493625000000008995e+01 1.467500000000005134e+00 1.244393750000004388e+02 1.560000000000005471e+01
2.500000000000004441e-01 2.295874999999987764e+01 1.208912499999993457e+02 2.470249999999986557e+01 1.394999999999992468e+00 1.253224999999993230e+02 1.570124999999991466e+01
3.500000000000005329e-01 2.345562500000008299e+01 1.217575000000004337e+02 2.560625000000009166e+01 1.320000000000004725e+00 1.291412500000004684e+02 1.612437500000005741e+01
4.500000000000001776e-01 2.492875000000008967e+01 1.226981250000004309e+02 2.647750000000009507e+01 1.400000000000005018e+00 1.278800000000004502e+02 1.629250000000005727e+01
5.500000000000002665e-01 2.637187499999985718e+01 1.231331249999993389e+02 2.683124999999985505e+01 1.248749999999993365e+00 1.300049999999992849e+02 1.669062499999990834e+01
6.500000000000003553e-01 2.903000000000010417e+01 1.249443750000004485e+02 2.780312500000009734e+01 1.282500000000004636e+00 1.303931250000004525e+02 1.672937500000005784e+01
7.500000000000004441e-01 3.061562499999983444e+01 1.257543749999993139e+02 2.875937499999984581e+01 1.203749999999993436e+00 1.317143749999992792e+02 1.708937499999990806e+01
8.500000000000005329e-01 3.266250000000011511e+01 1.257650000000004411e+02 2.960375000000010459e+01 1.180000000000004157e+00 1.323243750000004582e+02 1.759375000000006395e+01
9.500000000000001776e-01 3.455375000000012164e+01 1.249550000000004388e+02 3.019250000000010559e+01 1.179375000000004281e+00 1.315206250000004786e+02 1.787625000000006281e+01
1.050000000000000266e+00 3.589812499999980844e+01 1.231249999999993321e+02 3.068562499999983473e+01 1.085624999999994067e+00 1.320931249999992758e+02 1.798312499999990166e+01
1.150000000000000355e+00 3.665187500000013188e+01 1.203893750000004275e+02 3.082687500000011127e+01 1.070625000000003713e+00 1.283712500000004582e+02 1.797000000000006281e+01
1.250000000000000444e+00 3.665812499999979934e+01 1.178074999999993651e+02 3.041124999999983558e+01 1.027499999999994529e+00 1.245331249999993304e+02 1.780124999999990365e+01
1.350000000000000533e+00 3.579562500000012903e+01 1.132893750000004047e+02 2.951750000000010488e+01 9.418750000000033484e-01 1.212418750000004337e+02 1.716687500000006139e+01
1.450000000000000178e+00 3.412000000000011823e+01 1.078118750000003843e+02 2.838437500000010161e+01 8.918750000000031930e-01 1.152618750000004155e+02 1.642062500000005798e+01
1.550000000000000266e+00 3.183937499999982634e+01 9.993249999999946453e+01 2.630312499999985931e+01 8.662499999999953015e-01 1.075106249999994219e+02 1.508687499999991921e+01
1.650000000000000355e+00 2.859437500000010246e+01 9.294687500000033253e+01 2.402500000000008384e+01 7.475000000000026068e-01 1.009506250000003575e+02 1.376250000000004903e+01
1.750000000000000444e+00 2.506687499999986457e+01 8.523124999999953388e+01 2.141562499999988489e+01 6.512499999999964428e-01 9.219437499999949637e+01 1.220812499999993328e+01
1.850000000000000533e+00 2.088937500000007574e+01 7.615562500000027057e+01 1.840250000000006381e+01 5.300000000000019140e-01 8.313437500000028990e+01 1.055625000000003766e+01
1.950000000000000178e+00 1.702250000000006125e+01 6.743125000000023306e+01 1.522312500000005464e+01 4.275000000000015454e-01 7.343875000000025466e+01 8.587500000000030553e+00
2.049999999999999822e+00 1.317437500000004746e+01 5.879500000000020776e+01 1.218375000000004249e+01 3.137500000000011391e-01 6.486062500000022624e+01 6.766875000000023732e+00
2.150000000000000355e+00 1.069312499999984745e+01 5.042062499999928349e+01 9.374999999999866773e+00 2.312499999999967082e-01 5.645437499999919595e+01 5.240624999999925926e+00
2.250000000000000888e+00 8.032500000000029061e+00 4.337625000000015518e+01 7.025625000000024656e+00 1.506250000000005362e-01 4.716812500000016684e+01 3.870000000000013873e+00
2.350000000000000533e+00 6.959375000000024514e+00 3.689750000000012875e+01 4.971875000000017586e+00 9.250000000000033196e-02 4.101187500000014552e+01 2.751250000000009965e+00
2.450000000000000178e+00 6.840625000000024158e+00 3.167125000000011426e+01 3.446250000000012026e+00 7.750000000000027700e-02 3.316625000000011880e+01 1.822500000000006448e+00
2.549999999999999822e+00 7.499375000000026326e+00 2.457687500000008640e+01 2.233125000000007798e+00 3.125000000000011102e-02 2.716625000000009749e+01 1.241250000000004405e+00
2.650000000000000355e+00 8.839374999999874305e+00 2.048687499999970996e+01 1.453124999999979350e+00 1.999999999999971592e-02 2.217874999999968466e+01 7.656249999999891198e-01
2.750000000000000888e+00 1.938500000000006906e+01 1.632125000000005954e+01 9.487500000000034239e-01 1.187500000000004177e-02 1.771125000000006366e+01 4.912500000000017408e-01
2.850000000000000533e+00 3.458250000000012392e+01 1.264812500000004469e+01 6.168750000000021716e-01 7.500000000000026611e-03 1.458062500000005102e+01 3.043750000000010614e-01
2.950000000000000178e+00 4.461937500000016144e+01 1.019812500000003652e+01 3.668750000000012834e-01 5.625000000000019741e-03 1.171500000000004249e+01 1.637500000000005895e-01
3.049999999999999822e+00 1.905937500000006679e+01 7.905625000000028102e+00 2.350000000000008471e-01 2.500000000000008726e-03 8.529375000000030127e+00 1.206250000000004263e-01
3.150000000000000355e+00 3.133749999999955627e+00 5.996874999999914913e+00 1.206249999999982891e-01 1.874999999999973259e-03 7.413124999999894271e+00 7.124999999999898082e-02
3.250000000000000888e+00 1.013750000000003704e+00 5.012500000000017941e+00 7.437500000000026035e-02 0.000000000000000000e+00 4.902500000000017621e+00 4.625000000000016598e-02
3.350000000000000533e+00 3.743750000000013456e-01 3.501250000000012630e+00 4.437500000000015737e-02 6.250000000000021814e-04 3.963125000000013998e+00 2.812500000000010131e-02
3.450000000000000178e+00 1.243750000000004435e-01 2.323125000000008100e+00 1.500000000000005322e-02 0.000000000000000000e+00 2.778750000000009823e+00 1.250000000000004406e-02
3.550000000000000711e+00 2.812499999999960171e-02 1.888749999999973062e+00 4.999999999999928980e-03 0.000000000000000000e+00 2.545624999999963833e+00 6.249999999999911009e-03
3.650000000000001243e+00 3.750000000000013305e-03 1.411250000000005000e+00 2.500000000000008726e-03 0.000000000000000000e+00 1.496875000000005285e+00 1.250000000000004363e-03
3.750000000000000888e+00 1.250000000000004363e-03 1.116875000000004059e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.348125000000004681e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 5.462500000000019007e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.431250000000033218e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 3.943750000000014189e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.575000000000016276e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 3.537499999999949574e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.793749999999960432e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.412500000000005140e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.693750000000006084e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 8.062500000000027978e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.000000000000031586e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 3.562500000000012879e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.062500000000017680e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 2.437500000000008757e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.687500000000009673e-02 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.374999999999980405e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.312499999999981390e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 6.875000000000024321e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.750000000000030323e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 1.250000000000004363e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.750000000000013305e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 6.250000000000021814e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.875000000000006653e-03 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 6.250000000000021814e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en17.3_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 151.4909 540.1525 118.85375 4.68345 575.0846 70.84625
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 9.999999999999945998e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 5.499999999999970191e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.784999999999990483e-01 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.250000000000004406e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.150000000000007461e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.600000000000009248e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 2.699999999999985745e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.899999999999973821e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 5.800000000000020417e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.775000000000013345e-01 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.114999999999994051e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.749999999999985234e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 1.830000000000006344e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.740000000000016978e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 3.209999999999997300e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.294999999999996043e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 4.819999999999995399e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.294999999999991047e-01 9.999999999999991535e-04
-3.750000000000000000e+00 0.000000000000000000e+00 1.026999999999999025e+00 1.499999999999998730e-03 0.000000000000000000e+00 9.469999999999991758e-01 1.499999999999998730e-03
-3.649999999999999467e+00 3.499999999999996603e-03 1.121499999999999053e+00 1.999999999999998307e-03 0.000000000000000000e+00 1.483999999999998654e+00 1.499999999999998730e-03
-3.549999999999999822e+00 2.550000000000008857e-02 1.536500000000005306e+00 5.500000000000019630e-03 0.000000000000000000e+00 1.926500000000006763e+00 5.000000000000017451e-03
-3.450000000000000178e+00 9.099999999999991429e-02 2.181499999999997996e+00 9.499999999999991090e-03 0.000000000000000000e+00 2.644999999999997797e+00 7.999999999999993228e-03
-3.349999999999999645e+00 3.289999999999996816e-01 3.372999999999997112e+00 3.249999999999997335e-02 0.000000000000000000e+00 4.090999999999996639e+00 2.199999999999998138e-02
-3.250000000000000000e+00 7.644999999999992912e-01 4.441999999999995730e+00 6.199999999999994404e-02 4.999999999999995767e-04 4.995499999999995389e+00 3.699999999999996347e-02
-3.149999999999999467e+00 3.064999999999997282e+00 5.523999999999994692e+00 1.189999999999998975e-01 4.999999999999995767e-04 6.513499999999994294e+00 5.449999999999995126e-02
-3.049999999999999822e+00 1.697400000000006060e+01 7.353500000000026127e+00 1.850000000000006639e-01 3.500000000000012216e-03 8.252500000000029701e+00 9.700000000000033595e-02
-2.950000000000000178e+00 3.477749999999996788e+01 9.651499999999991530e+00 2.824999999999997513e-01 6.499999999999994497e-03 1.113349999999998907e+01 1.584999999999998632e-01
-2.849999999999999645e+00 3.233099999999996754e+01 1.287199999999998745e+01 5.314999999999995284e-01 1.049999999999999024e-02 1.366099999999998715e+01 2.589999999999997859e-01
-2.750000000000000000e+00 1.518299999999998562e+01 1.630649999999998556e+01 8.454999999999992522e-01 9.499999999999991090e-03 1.751649999999998286e+01 4.674999999999995826e-01
-2.649999999999999467e+00 8.608499999999992269e+00 1.979499999999998039e+01 1.332999999999998852e+00 1.399999999999998641e-02 2.156999999999997897e+01 6.924999999999993383e-01
-2.549999999999999822e+00 6.222500000000022347e+00 2.429700000000008586e+01 2.122500000000007603e+00 2.800000000000009773e-02 2.673950000000009553e+01 1.181500000000004214e+00
-2.450000000000000178e+00 5.991499999999994941e+00 3.024599999999997380e+01 3.258999999999997232e+00 5.199999999999995598e-02 3.341199999999997061e+01 1.834999999999998410e+00
-2.349999999999999645e+00 7.054999999999993499e+00 3.646849999999997038e+01 4.804999999999995275e+00 8.649999999999992417e-02 3.940499999999996561e+01 2.651999999999997470e+00
-2.250000000000000000e+00 8.027499999999992752e+00 4.371099999999996299e+01 6.660499999999993648e+00 1.404999999999998750e-01 4.693999999999995509e+01 3.793999999999996486e+00
-2.149999999999999467e+00 9.911999999999990152e+00 5.186249999999995453e+01 9.274999999999991473e+00 2.359999999999997933e-01 5.587499999999995026e+01 5.139499999999995516e+00
-2.049999999999999822e+00 1.296400000000004482e+01 5.956700000000021333e+01 1.190700000000004266e+01 3.205000000000011173e-01 6.439400000000023283e+01 6.709500000000023334e+00
-1.949999999999999734e+00 1.649899999999991351e+01 6.813799999999963575e+01 1.492349999999992072e+01 4.524999999999975708e-01 7.374449999999960426e+01 8.534999999999953957e+00
-1.849999999999999645e+00 2.032650000000007040e+01 7.805450000000027444e+01 1.812350000000006389e+01 5.665000000000020020e-01 8.381700000000029149e+01 1.037950000000003570e+01
-1.750000000000000000e+00 2.423100000000008691e+01 8.595100000000030604e+01 2.132200000000007378e+01 6.595000000000023066e-01 9.315250000000033026e+01 1.227250000000004349e+01
-1.649999999999999911e+00 2.800199999999984968e+01 9.498249999999949011e+01 2.447049999999986980e+01 7.699999999999959099e-01 1.028954999999994442e+02 1.381249999999992539e+01
-1.549999999999999822e+00 3.134000000000010999e+01 1.042325000000003712e+02 2.663500000000009393e+01 8.785000000000030562e-01 1.108360000000003964e+02 1.555800000000005490e+01
-1.449999999999999734e+00 3.383599999999982089e+01 1.099289999999994194e+02 2.879099999999984760e+01 9.584999999999949116e-01 1.192809999999993664e+02 1.661749999999991090e+01
-1.349999999999999645e+00 3.589200000000012380e+01 1.173870000000004126e+02 3.040850000000010667e+01 1.110500000000003817e+00 1.260645000000004501e+02 1.780200000000006355e+01
-1.249999999999999556e+00 3.709749999999980474e+01 1.227469999999993462e+02 3.165099999999982927e+01 1.088999999999994195e+00 1.321024999999992815e+02 1.841899999999990101e+01
-1.149999999999999467e+00 3.743350000000013011e+01 1.270885000000004510e+02 3.232400000000011175e+01 1.125000000000003997e+00 1.353900000000004695e+02 1.881200000000006511e+01
-1.049999999999999822e+00 3.701750000000013330e+01 1.301170000000004450e+02 3.245250000000011426e+01 1.241000000000004322e+00 1.390870000000005007e+02 1.914700000000006597e+01
-9.499999999999997335e-01 3.595349999999980639e+01 1.325934999999992954e+02 3.228449999999983078e+01 1.182499999999993667e+00 1.422184999999992385e+02 1.908799999999989794e+01
-8.499999999999996447e-01 3.454650000000012255e+01 1.339010000000004652e+02 3.186650000000011218e+01 1.247500000000004494e+00 1.420105000000004907e+02 1.899350000000006844e+01
-7.499999999999995559e-01 3.282549999999982759e+01 1.341244999999992729e+02 3.105299999999983385e+01 1.306499999999993111e+00 1.425459999999992249e+02 1.877849999999989805e+01
-6.499999999999994671e-01 3.078200000000011016e+01 1.345665000000004738e+02 3.038550000000010698e+01 1.366000000000004766e+00 1.423150000000005093e+02 1.845750000000006352e+01
-5.499999999999998224e-01 2.893500000000010175e+01 1.338960000000004698e+02 2.931450000000010192e+01 1.354000000000004755e+00 1.409855000000004850e+02 1.809150000000006386e+01
-4.499999999999997335e-01 2.745199999999985252e+01 1.332809999999992954e+02 2.859449999999984726e+01 1.412999999999992484e+00 1.411879999999992492e+02 1.793099999999990501e+01
-3.499999999999996447e-01 2.584500000000009123e+01 1.329015000000004818e+02 2.768700000000009709e+01 1.454500000000005233e+00 1.398790000000005023e+02 1.746850000000006276e+01
-2.499999999999995559e-01 2.470999999999986940e+01 1.318174999999992849e+02 2.704349999999985599e+01 1.435999999999992394e+00 1.400009999999992658e+02 1.760249999999990678e+01
-1.499999999999994671e-01 2.380300000000008254e+01 1.310080000000004645e+02 2.667050000000009291e+01 1.532000000000005357e+00 1.379790000000004966e+02 1.732000000000006068e+01
-4.999999999999982236e-02 2.346900000000008291e+01 1.309745000000004609e+02 2.659600000000009246e+01 1.516000000000005343e+00 1.371295000000004904e+02 1.710600000000006204e+01
5.000000000000026645e-02 2.312099999999987787e+01 1.306039999999993029e+02 2.662649999999985795e+01 1.489999999999991998e+00 1.382684999999992499e+02 1.711849999999990857e+01
1.500000000000003553e-01 2.354750000000008470e+01 1.310350000000004513e+02 2.712700000000009481e+01 1.493000000000005212e+00 1.376320000000004882e+02 1.718100000000006133e+01
2.500000000000004441e-01 2.434049999999987079e+01 1.300854999999993140e+02 2.708299999999985630e+01 1.461499999999992250e+00 1.378009999999992772e+02 1.706899999999991024e+01
3.500000000000005329e-01 2.514300000000008950e+01 1.319695000000004654e+02 2.769900000000009754e+01 1.469500000000005135e+00 1.381315000000005000e+02 1.750250000000006168e+01
4.500000000000001776e-01 2.660550000000009518e+01 1.321655000000004634e+02 2.834900000000009967e+01 1.434500000000004993e+00 1.388920000000004791e+02 1.774300000000006250e+01
5.500000000000002665e-01 2.839049999999984664e+01 1.330024999999992872e+02 2.938199999999984158e+01 1.370999999999992669e+00 1.406089999999992415e+02 1.794549999999990320e+01
6.500000000000003553e-01 3.020350000000010482e+01 1.330240000000004557e+02 2.979250000000010346e+01 1.366500000000004711e+00 1.398200000000005048e+02 1.831550000000006406e+01
7.500000000000004441e-01 3.228199999999982595e+01 1.328884999999992829e+02 3.068849999999983780e+01 1.299999999999993161e+00 1.400539999999992631e+02 1.832499999999990337e+01
8.500000000000005329e-01 3.407350000000012358e+01 1.333155000000004691e+02 3.131400000000011019e+01 1.212500000000004352e+00 1.404060000000004891e+02 1.855350000000006716e+01
9.500000000000001776e-01 3.589050000000012375e+01 1.317605000000004623e+02 3.195050000000011181e+01 1.188000000000004164e+00 1.395625000000004832e+02 1.891450000000006781e+01
1.050000000000000266e+00 3.687999999999980361e+01 1.300694999999992945e+02 3.196049999999982916e+01 1.153999999999993920e+00 1.374919999999992513e+02 1.912399999999989930e+01
1.150000000000000355e+00 3.721700000000013375e+01 1.272785000000004487e+02 3.193800000000011252e+01 1.106000000000003869e+00 1.344615000000004841e+02 1.860850000000006688e+01
1.250000000000000444e+00 3.678549999999980002e+01 1.226614999999993501e+02 3.148299999999983001e+01 1.074499999999994237e+00 1.301334999999993158e+02 1.828699999999990311e+01
1.350000000000000533e+00 3.600350000000013040e+01 1.175145000000004103e+02 3.043700000000010775e+01 1.024500000000003519e+00 1.247025000000004411e+02 1.772450000000006298e+01
1.450000000000000178e+00 3.425200000000012324e+01 1.106290000000003886e+02 2.926700000000010249e+01 9.535000000000033449e-01 1.179090000000004181e+02 1.666250000000005826e+01
1.550000000000000266e+00 3.150049999999983186e+01 1.035504999999994453e+02 2.727199999999985280e+01 8.559999999999954312e-01 1.101664999999994166e+02 1.546049999999991797e+01
1.650000000000000355e+00 2.843350000000010169e+01 9.554150000000034026e+01 2.446550000000008751e+01 7.555000000000026139e-01 1.017935000000003640e+02 1.411850000000004890e+01
1.750000000000000444e+00 2.461599999999986821e+01 8.739499999999952706e+01 2.153799999999988657e+01 6.624999999999964251e-01 9.276999999999949864e+01 1.220699999999993501e+01
1.850000000000000533e+00 2.061250000000007176e+01 7.774450000000027217e+01 1.841900000000006443e+01 5.340000000000019176e-01 8.304750000000029786e+01 1.047050000000003678e+01
1.950000000000000178e+00 1.687000000000005784e+01 6.912600000000024636e+01 1.518000000000005301e+01 4.110000000000014753e-01 7.428750000000026432e+01 8.516500000000030823e+00
2.049999999999999822e+00 1.307150000000004653e+01 6.036050000000021498e+01 1.215100000000004243e+01 3.190000000000011160e-01 6.474950000000022499e+01 6.812000000000024258e+00
2.150000000000000355e+00 9.947499999999859455e+00 5.209599999999925757e+01 9.379499999999866944e+00 2.304999999999967353e-01 5.600299999999920431e+01 5.079999999999928129e+00
2.250000000000000888e+00 7.932000000000027917e+00 4.435700000000015564e+01 6.957000000000024720e+00 1.645000000000005902e-01 4.720750000000016655e+01 3.764500000000013280e+00
2.350000000000000533e+00 6.540000000000023128e+00 3.699800000000013256e+01 4.791500000000016968e+00 9.000000000000031586e-02 3.948300000000013910e+01 2.696000000000009500e+00
2.450000000000000178e+00 6.257000000000021878e+00 3.028950000000010689e+01 3.290500000000011749e+00 5.400000000000019368e-02 3.286250000000011795e+01 1.810500000000006438e+00
2.549999999999999822e+00 7.186000000000025700e+00 2.501200000000008927e+01 2.246500000000007713e+00 3.550000000000012174e-02 2.699450000000009453e+01 1.204000000000004178e+00
2.650000000000000355e+00 8.685999999999877375e+00 2.016499999999971493e+01 1.399999999999980149e+00 1.999999999999971592e-02 2.206399999999968742e+01 7.514999999999892877e-01
2.750000000000000888e+00 1.499200000000005240e+01 1.639250000000005869e+01 9.320000000000032703e-01 1.400000000000004886e-02 1.778550000000006293e+01 4.415000000000015579e-01
2.850000000000000533e+00 4.280650000000014899e+01 1.395800000000004992e+01 5.450000000000019273e-01 1.000000000000003490e-02 1.377100000000004876e+01 3.015000000000010449e-01
2.950000000000000178e+00 3.531800000000012574e+01 9.962000000000035271e+00 3.620000000000012652e-01 6.500000000000023120e-03 1.082250000000003887e+01 1.825000000000006339e-01
3.049999999999999822e+00 1.732700000000006213e+01 7.592500000000026894e+00 2.105000000000007421e-01 4.500000000000016140e-03 8.674000000000029686e+00 1.055000000000003713e-01
3.150000000000000355e+00 4.139999999999941060e+00 5.671999999999919773e+00 1.364999999999980673e-01 4.999999999999928547e-04 6.797499999999903508e+00 6.999999999999900746e-02
3.250000000000000888e+00 1.050000000000003597e+00 4.731000000000016747e+00 6.650000000000023948e-02 0.000000000000000000e+00 4.899500000000017508e+00 4.300000000000014921e-02
3.350000000000000533e+00 4.270000000000014895e-01 3.474000000000012189e+00 3.300000000000011952e-02 0.000000000000000000e+00 3.721500000000013131e+00 2.400000000000008377e-02
3.450000000000000178e+00 1.135000000000004061e-01 2.345000000000008189e+00 2.150000000000007461e-02 0.000000000000000000e+00 2.825000000000009948e+00 1.150000000000003970e-02
3.550000000000000711e+00 2.049999999999970943e-02 2.273499999999967880e+00 4.499999999999936343e-03 0.000000000000000000e+00 2.080999999999970207e+00 4.999999999999928980e-03
3.650000000000001243e+00 4.000000000000013961e-03 1.630000000000005667e+00 2.000000000000006981e-03 0.000000000000000000e+00 1.538000000000005363e+00 2.500000000000008726e-03
3.750000000000000888e+00 1.000000000000003490e-03 1.079500000000003901e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.371500000000004826e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 6.755000000000024318e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.885000000000024434e-01 1.000000000000003490e-03
3.950000000000000178e+00 0.000000000000000000e+00 3.405000000000011906e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.380000000000015548e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 2.069999999999970475e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.674999999999918998e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.410000000000004861e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.945000000000017160e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 7.150000000000025779e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.800000000000031408e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 4.400000000000015704e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.950000000000017580e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.400000000000008377e-02 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.099999999999984324e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.249999999999982202e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en2.69_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 169.98235 21.8831 3.4472 0.0 35.5298 0.15935
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 9.000000000000032280e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.749999999999998432e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997710e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 3.349999999999996730e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.199999999999995598e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 4.749999999999995892e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.449999999999991740e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 9.949999999999990796e-02 4.999999999999995767e-04 0.000000000000000000e+00 1.504999999999998561e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 1.635000000000005893e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.635000000000009557e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 2.834999999999984754e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.599999999999975220e-01 0.000000000000000000e+00
-1.849999999999999645e+00 0.000000000000000000e+00 4.245000000000014873e-01 1.000000000000003490e-03 0.000000000000000000e+00 7.095000000000024620e-01 5.000000000000017451e-04
-1.750000000000000000e+00 1.000000000000003490e-03 6.590000000000023617e-01 3.500000000000012216e-03 0.000000000000000000e+00 1.040500000000003755e+00 0.000000000000000000e+00
-1.649999999999999911e+00 1.749999999999990799e-02 9.534999999999949072e-01 8.999999999999952482e-03 0.000000000000000000e+00 1.533999999999991815e+00 9.999999999999945998e-04
-1.549999999999999822e+00 6.450000000000022382e-02 1.298000000000004484e+00 2.100000000000007416e-02 0.000000000000000000e+00 2.164000000000007695e+00 5.000000000000017451e-04
-1.449999999999999734e+00 2.149999999999988587e-01 1.805499999999990335e+00 3.749999999999979738e-02 0.000000000000000000e+00 2.960499999999984144e+00 2.499999999999986608e-03
-1.349999999999999645e+00 6.590000000000023617e-01 2.341500000000008352e+00 8.700000000000031319e-02 0.000000000000000000e+00 3.793000000000013472e+00 6.000000000000020942e-03
-1.249999999999999556e+00 1.953499999999989578e+00 2.950999999999984080e+00 1.444999999999992402e-01 0.000000000000000000e+00 4.949499999999973809e+00 1.049999999999994341e-02
-1.149999999999999467e+00 8.509500000000029374e+00 3.783000000000013241e+00 2.540000000000008917e-01 0.000000000000000000e+00 6.116000000000021863e+00 1.950000000000006936e-02
-1.049999999999999822e+00 2.785700000000009879e+01 4.696000000000016605e+00 3.955000000000014060e-01 0.000000000000000000e+00 7.510000000000026432e+00 1.550000000000005540e-02
-9.499999999999997335e-01 5.962299999999968492e+01 5.486499999999971067e+00 6.124999999999967137e-01 0.000000000000000000e+00 8.899999999999952394e+00 3.249999999999982764e-02
-8.499999999999996447e-01 7.522250000000026660e+01 6.366000000000022752e+00 8.650000000000030997e-01 0.000000000000000000e+00 1.044550000000003642e+01 3.550000000000012174e-02
-7.499999999999995559e-01 5.997699999999967702e+01 7.248499999999960863e+00 1.094499999999994255e+00 0.000000000000000000e+00 1.178399999999993675e+01 4.799999999999974426e-02
-6.499999999999994671e-01 6.224400000000022004e+01 8.096500000000029118e+00 1.385000000000004894e+00 0.000000000000000000e+00 1.320750000000004576e+01 7.250000000000025868e-02
-5.499999999999998224e-01 7.433400000000025898e+01 8.957000000000030937e+00 1.671500000000005981e+00 0.000000000000000000e+00 1.465200000000005076e+01 6.650000000000023948e-02
-4.499999999999997335e-01 8.307099999999955742e+01 9.718999999999947903e+00 1.926999999999989610e+00 0.000000000000000000e+00 1.576449999999991647e+01 7.599999999999959566e-02
-3.499999999999996447e-01 9.344800000000033435e+01 1.037000000000003652e+01 2.055500000000007432e+00 0.000000000000000000e+00 1.686200000000005872e+01 9.600000000000033507e-02
-2.499999999999995559e-01 9.977249999999946795e+01 1.084449999999994141e+01 2.150999999999988699e+00 0.000000000000000000e+00 1.745099999999990814e+01 1.009999999999994652e-01
-1.499999999999994671e-01 1.050160000000003748e+02 1.131700000000003925e+01 2.273000000000008125e+00 0.000000000000000000e+00 1.820550000000006463e+01 1.025000000000003547e-01
-4.999999999999982236e-02 1.062670000000003796e+02 1.127050000000003926e+01 2.254000000000007997e+00 0.000000000000000000e+00 1.828450000000006526e+01 9.400000000000033329e-02
5.000000000000026645e-02 1.067499999999994316e+02 1.126699999999993906e+01 2.340499999999987590e+00 0.000000000000000000e+00 1.849699999999990041e+01 1.084999999999994164e-01
1.500000000000003553e-01 1.053950000000003655e+02 1.121950000000003911e+01 2.304500000000007987e+00 0.000000000000000000e+00 1.834100000000006503e+01 9.950000000000035205e-02
2.500000000000004441e-01 9.937499999999947420e+01 1.083349999999994218e+01 2.182999999999988283e+00 0.000000000000000000e+00 1.780849999999990629e+01 1.074999999999994293e-01
3.500000000000005329e-01 9.071550000000031844e+01 1.025950000000003648e+01 2.105000000000007532e+00 0.000000000000000000e+00 1.696350000000006020e+01 8.900000000000031497e-02
4.500000000000001776e-01 8.261850000000029581e+01 9.733000000000034291e+00 1.803000000000006375e+00 0.000000000000000000e+00 1.592350000000005572e+01 8.650000000000029887e-02
5.500000000000002665e-01 7.146399999999961494e+01 9.144499999999951001e+00 1.662999999999991152e+00 0.000000000000000000e+00 1.470499999999992191e+01 8.599999999999953515e-02
6.500000000000003553e-01 6.077250000000021402e+01 8.201000000000028933e+00 1.376000000000004775e+00 0.000000000000000000e+00 1.349350000000004712e+01 5.900000000000020506e-02
7.500000000000004441e-01 6.015849999999967679e+01 7.194999999999961204e+00 1.056499999999994444e+00 0.000000000000000000e+00 1.183899999999993646e+01 4.649999999999974987e-02
8.500000000000005329e-01 7.212800000000025591e+01 6.500000000000023093e+00 8.520000000000029772e-01 0.000000000000000000e+00 1.043950000000003620e+01 4.150000000000014788e-02
9.500000000000001776e-01 5.810050000000020276e+01 5.573000000000019938e+00 5.780000000000020677e-01 0.000000000000000000e+00 8.860000000000031406e+00 3.550000000000012174e-02
1.050000000000000266e+00 2.391049999999987108e+01 4.644999999999975593e+00 4.069999999999978080e-01 0.000000000000000000e+00 7.514499999999959989e+00 2.149999999999988379e-02
1.150000000000000355e+00 7.148500000000025167e+00 3.790500000000013525e+00 2.590000000000008962e-01 0.000000000000000000e+00 6.024000000000021338e+00 1.350000000000004842e-02
1.250000000000000444e+00 2.174499999999988553e+00 3.086499999999983590e+00 1.499999999999991895e-01 0.000000000000000000e+00 4.829999999999974314e+00 7.999999999999956798e-03
1.350000000000000533e+00 6.115000000000021529e-01 2.358500000000008257e+00 8.050000000000027967e-02 0.000000000000000000e+00 3.753000000000013436e+00 6.000000000000020942e-03
1.450000000000000178e+00 1.875000000000006661e-01 1.809000000000006381e+00 4.200000000000014833e-02 0.000000000000000000e+00 2.829500000000010118e+00 1.500000000000005235e-03
1.550000000000000266e+00 5.149999999999972655e-02 1.295499999999992990e+00 1.599999999999991360e-02 0.000000000000000000e+00 2.033999999999989150e+00 1.999999999999989200e-03
1.650000000000000355e+00 7.000000000000024432e-03 9.325000000000033262e-01 6.000000000000020942e-03 0.000000000000000000e+00 1.445500000000005114e+00 1.000000000000003490e-03
1.750000000000000444e+00 2.999999999999984016e-03 6.434999999999965192e-01 6.999999999999962849e-03 0.000000000000000000e+00 9.759999999999947606e-01 0.000000000000000000e+00
1.850000000000000533e+00 0.000000000000000000e+00 4.360000000000015530e-01 5.000000000000017451e-04 0.000000000000000000e+00 6.535000000000023013e-01 0.000000000000000000e+00
1.950000000000000178e+00 0.000000000000000000e+00 2.680000000000009597e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.945000000000014051e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.780000000000006299e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.495000000000008877e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 9.349999999999866751e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.549999999999978062e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 5.600000000000019545e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.250000000000029532e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 2.650000000000009293e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.300000000000014921e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.850000000000006500e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 1.050000000000003708e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.350000000000004842e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.999999999999942837e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.499999999999907761e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en2.69_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 172.4173 22.9007 3.80045 5e-05 36.8612 0.18065
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.400000000000004886e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.199999999999998984e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997710e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 2.849999999999997327e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.099999999999995509e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 4.999999999999995420e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.699999999999990574e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 8.999999999999991340e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.584999999999998632e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 1.765000000000006286e-01 5.000000000000017451e-04 0.000000000000000000e+00 2.460000000000008569e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 2.899999999999984257e-01 4.999999999999972999e-04 0.000000000000000000e+00 4.409999999999976161e-01 0.000000000000000000e+00
-1.849999999999999645e+00 0.000000000000000000e+00 4.440000000000015601e-01 1.000000000000003490e-03 0.000000000000000000e+00 7.130000000000025207e-01 0.000000000000000000e+00
-1.750000000000000000e+00 2.000000000000006981e-03 6.540000000000023572e-01 2.000000000000006981e-03 0.000000000000000000e+00 1.044000000000003592e+00 0.000000000000000000e+00
-1.649999999999999911e+00 8.499999999999953773e-03 9.479999999999949578e-01 7.999999999999956798e-03 0.000000000000000000e+00 1.588999999999991530e+00 9.999999999999945998e-04
-1.549999999999999822e+00 3.600000000000012912e-02 1.343500000000004801e+00 1.600000000000005584e-02 0.000000000000000000e+00 2.173500000000007759e+00 2.000000000000006981e-03
-1.449999999999999734e+00 1.574999999999991684e-01 1.831999999999990303e+00 4.349999999999976802e-02 0.000000000000000000e+00 2.966499999999983928e+00 3.999999999999978399e-03
-1.349999999999999645e+00 5.730000000000020632e-01 2.435500000000008658e+00 8.850000000000031453e-02 0.000000000000000000e+00 3.968500000000013905e+00 8.000000000000027922e-03
-1.249999999999999556e+00 1.697499999999990905e+00 3.121499999999983288e+00 1.644999999999991191e-01 0.000000000000000000e+00 5.050499999999972900e+00 1.449999999999992267e-02
-1.149999999999999467e+00 4.884500000000016939e+00 3.868500000000013817e+00 2.645000000000009566e-01 0.000000000000000000e+00 6.319000000000022155e+00 1.600000000000005584e-02
-1.049999999999999822e+00 1.967000000000006921e+01 4.775000000000017231e+00 4.290000000000014913e-01 0.000000000000000000e+00 7.658500000000026731e+00 1.750000000000006065e-02
-9.499999999999997335e-01 5.444249999999971124e+01 5.661999999999969724e+00 6.574999999999965317e-01 0.000000000000000000e+00 9.169999999999950191e+00 3.449999999999981554e-02
-8.499999999999996447e-01 6.193150000000022004e+01 6.591000000000023284e+00 9.315000000000033253e-01 0.000000000000000000e+00 1.093300000000003891e+01 5.400000000000019368e-02
-7.499999999999995559e-01 6.207899999999966667e+01 7.518499999999959549e+00 1.209499999999993580e+00 0.000000000000000000e+00 1.224099999999993393e+01 6.299999999999966738e-02
-6.499999999999994671e-01 6.530500000000023419e+01 8.422500000000029630e+00 1.493000000000005212e+00 0.000000000000000000e+00 1.367450000000004806e+01 7.900000000000027833e-02
-5.499999999999998224e-01 7.766700000000027160e+01 9.329000000000032600e+00 1.826500000000006452e+00 0.000000000000000000e+00 1.509650000000005399e+01 8.600000000000029843e-02
-4.499999999999997335e-01 8.861499999999952593e+01 1.009199999999994546e+01 2.019999999999989360e+00 0.000000000000000000e+00 1.640999999999991132e+01 8.649999999999953559e-02
-3.499999999999996447e-01 9.899250000000034788e+01 1.064000000000003787e+01 2.224500000000007915e+00 0.000000000000000000e+00 1.739800000000006008e+01 9.750000000000035028e-02
-2.499999999999995559e-01 1.052284999999994426e+02 1.124299999999993993e+01 2.323999999999987409e+00 0.000000000000000000e+00 1.799349999999990501e+01 1.124999999999993922e-01
-1.499999999999994671e-01 1.107285000000003947e+02 1.145400000000003971e+01 2.480000000000008864e+00 0.000000000000000000e+00 1.868050000000006605e+01 1.185000000000004244e-01
-4.999999999999982236e-02 1.125090000000003982e+02 1.187500000000004263e+01 2.481500000000008921e+00 0.000000000000000000e+00 1.888900000000006685e+01 1.145000000000004070e-01
5.000000000000026645e-02 1.137504999999993913e+02 1.178749999999993747e+01 2.608499999999986052e+00 0.000000000000000000e+00 1.914749999999989782e+01 1.284999999999993092e-01
1.500000000000003553e-01 1.100945000000003944e+02 1.161400000000004162e+01 2.510000000000008669e+00 0.000000000000000000e+00 1.874450000000006611e+01 1.110000000000003900e-01
2.500000000000004441e-01 1.045534999999994454e+02 1.140399999999993952e+01 2.429999999999986837e+00 0.000000000000000000e+00 1.814249999999990237e+01 1.099999999999994177e-01
3.500000000000005329e-01 9.700000000000034106e+01 1.082600000000003782e+01 2.257000000000008111e+00 0.000000000000000000e+00 1.738050000000006179e+01 1.040000000000003699e-01
4.500000000000001776e-01 8.624650000000031014e+01 1.026100000000003654e+01 2.070000000000007390e+00 5.000000000000017451e-04 1.643050000000005895e+01 9.450000000000033373e-02
5.500000000000002665e-01 7.324549999999960903e+01 9.533999999999949182e+00 1.825999999999990298e+00 0.000000000000000000e+00 1.513949999999991824e+01 8.599999999999953515e-02
6.500000000000003553e-01 6.194750000000021828e+01 8.735500000000030241e+00 1.593500000000005690e+00 0.000000000000000000e+00 1.376850000000004925e+01 6.750000000000024036e-02
7.500000000000004441e-01 6.431099999999965178e+01 7.840999999999958447e+00 1.236999999999993438e+00 0.000000000000000000e+00 1.238399999999993462e+01 5.199999999999972006e-02
8.500000000000005329e-01 6.587450000000023920e+01 6.931500000000024642e+00 9.780000000000034222e-01 0.000000000000000000e+00 1.126900000000003921e+01 5.150000000000018452e-02
9.500000000000001776e-01 4.996750000000017877e+01 5.904500000000020954e+00 6.685000000000023146e-01 0.000000000000000000e+00 9.343500000000032557e+00 3.000000000000010644e-02
1.050000000000000266e+00 2.335649999999987614e+01 4.973499999999973831e+00 4.874999999999973799e-01 0.000000000000000000e+00 8.339999999999955449e+00 2.649999999999985700e-02
1.150000000000000355e+00 6.152000000000021451e+00 4.060000000000014708e+00 3.100000000000011080e-01 0.000000000000000000e+00 6.445500000000023100e+00 1.600000000000005584e-02
1.250000000000000444e+00 2.068499999999989125e+00 3.237499999999982503e+00 1.874999999999990008e-01 0.000000000000000000e+00 5.207499999999972040e+00 8.999999999999952482e-03
1.350000000000000533e+00 7.650000000000026779e-01 2.582000000000009177e+00 9.450000000000033373e-02 0.000000000000000000e+00 4.025500000000014289e+00 4.000000000000013961e-03
1.450000000000000178e+00 2.410000000000008524e-01 2.017000000000007010e+00 4.450000000000015749e-02 0.000000000000000000e+00 3.069500000000010775e+00 3.000000000000010471e-03
1.550000000000000266e+00 5.649999999999969630e-02 1.444999999999992291e+00 1.849999999999990194e-02 0.000000000000000000e+00 2.299499999999987665e+00 1.499999999999992008e-03
1.650000000000000355e+00 1.200000000000004188e-02 1.021000000000003682e+00 1.050000000000003708e-02 0.000000000000000000e+00 1.586000000000005627e+00 2.000000000000006981e-03
1.750000000000000444e+00 2.999999999999984016e-03 7.119999999999961915e-01 3.499999999999981425e-03 0.000000000000000000e+00 1.092999999999994198e+00 0.000000000000000000e+00
1.850000000000000533e+00 0.000000000000000000e+00 4.805000000000017035e-01 2.500000000000008726e-03 0.000000000000000000e+00 7.160000000000025233e-01 5.000000000000017451e-04
1.950000000000000178e+00 0.000000000000000000e+00 2.940000000000010383e-01 1.000000000000003490e-03 0.000000000000000000e+00 4.415000000000015579e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.815000000000006330e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.690000000000009606e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 1.169999999999983414e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.679999999999976235e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 5.700000000000020328e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.450000000000033373e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 4.150000000000014788e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.700000000000016664e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 2.250000000000007896e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.950000000000006936e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.999999999999942837e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.999999999999885675e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en2.69_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 173.73085 24.4722 3.9214 5e-05 38.76415 0.1904
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.700000000000006020e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.599999999999998646e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.099999999999998049e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 3.299999999999996686e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.849999999999995287e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 6.049999999999994271e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.349999999999992151e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 1.019999999999999102e-01 4.999999999999995767e-04 0.000000000000000000e+00 1.599999999999998646e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 2.065000000000007385e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.785000000000009690e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 2.969999999999984319e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.759999999999974807e-01 0.000000000000000000e+00
-1.849999999999999645e+00 0.000000000000000000e+00 4.860000000000017084e-01 2.500000000000008726e-03 0.000000000000000000e+00 7.515000000000026104e-01 0.000000000000000000e+00
-1.750000000000000000e+00 2.500000000000008726e-03 6.805000000000024363e-01 3.000000000000010471e-03 0.000000000000000000e+00 1.125000000000003997e+00 0.000000000000000000e+00
-1.649999999999999911e+00 6.499999999999965007e-03 1.092499999999994253e+00 7.499999999999959824e-03 0.000000000000000000e+00 1.658999999999991148e+00 4.999999999999972999e-04
-1.549999999999999822e+00 3.900000000000013872e-02 1.536500000000005306e+00 2.300000000000007941e-02 0.000000000000000000e+00 2.338000000000008072e+00 5.000000000000017451e-04
-1.449999999999999734e+00 1.674999999999990941e-01 2.322499999999987796e+00 3.549999999999980949e-02 0.000000000000000000e+00 3.531499999999981210e+00 3.999999999999978399e-03
-1.349999999999999645e+00 1.021500000000003627e+00 2.629500000000009052e+00 9.500000000000033418e-02 0.000000000000000000e+00 4.129000000000014658e+00 4.500000000000016140e-03
-1.249999999999999556e+00 1.802499999999990443e+00 3.409999999999981934e+00 1.694999999999990958e-01 0.000000000000000000e+00 5.288499999999971557e+00 8.499999999999953773e-03
-1.149999999999999467e+00 7.277500000000025615e+00 4.239500000000014701e+00 2.890000000000010338e-01 0.000000000000000000e+00 6.631000000000023320e+00 1.700000000000006020e-02
-1.049999999999999822e+00 2.411200000000008359e+01 5.117500000000018368e+00 4.590000000000016289e-01 0.000000000000000000e+00 8.011500000000028265e+00 2.400000000000008377e-02
-9.499999999999997335e-01 5.022849999999973392e+01 6.659499999999964004e+00 6.744999999999964357e-01 0.000000000000000000e+00 1.032199999999994411e+01 2.449999999999986910e-02
-8.499999999999996447e-01 6.378000000000022141e+01 7.402000000000025892e+00 9.390000000000032765e-01 0.000000000000000000e+00 1.162550000000004147e+01 5.150000000000018452e-02
-7.499999999999995559e-01 6.768749999999964473e+01 8.383999999999955932e+00 1.231999999999993323e+00 0.000000000000000000e+00 1.272349999999993209e+01 5.899999999999968464e-02
-6.499999999999994671e-01 6.602300000000023772e+01 8.968000000000031946e+00 1.584500000000005571e+00 0.000000000000000000e+00 1.408800000000004893e+01 7.950000000000027878e-02
-5.499999999999998224e-01 7.912250000000027228e+01 1.031200000000003669e+01 1.847500000000006581e+00 0.000000000000000000e+00 1.553350000000005515e+01 7.750000000000027700e-02
-4.499999999999997335e-01 8.658249999999954127e+01 1.064899999999994229e+01 2.050999999999989054e+00 0.000000000000000000e+00 1.695699999999990837e+01 9.599999999999948852e-02
-3.499999999999996447e-01 9.917250000000035470e+01 1.169200000000004103e+01 2.269000000000008122e+00 0.000000000000000000e+00 1.849300000000006605e+01 9.450000000000033373e-02
-2.499999999999995559e-01 1.049939999999994455e+02 1.182349999999993706e+01 2.496999999999986564e+00 0.000000000000000000e+00 1.881099999999990047e+01 1.239999999999993330e-01
-1.499999999999994671e-01 1.097405000000003810e+02 1.262550000000004502e+01 2.588500000000009127e+00 0.000000000000000000e+00 1.931200000000006867e+01 1.150000000000004075e-01
-4.999999999999982236e-02 1.129195000000003972e+02 1.245550000000004331e+01 2.683500000000009322e+00 0.000000000000000000e+00 2.036100000000007171e+01 1.235000000000004289e-01
5.000000000000026645e-02 1.109469999999994059e+02 1.240299999999993297e+01 2.607999999999985885e+00 0.000000000000000000e+00 1.973549999999989524e+01 1.359999999999992604e-01
1.500000000000003553e-01 1.070240000000003704e+02 1.236800000000004296e+01 2.618500000000009376e+00 5.000000000000017451e-04 1.968150000000007083e+01 1.465000000000005187e-01
2.500000000000004441e-01 1.029059999999994517e+02 1.182199999999993700e+01 2.487499999999986500e+00 0.000000000000000000e+00 1.948849999999989535e+01 1.124999999999993922e-01
3.500000000000005329e-01 9.265300000000033265e+01 1.129550000000003962e+01 2.397500000000008402e+00 0.000000000000000000e+00 1.816600000000006432e+01 1.130000000000003918e-01
4.500000000000001776e-01 8.550250000000029615e+01 1.089100000000003909e+01 2.163500000000007528e+00 0.000000000000000000e+00 1.772650000000006187e+01 9.550000000000033462e-02
5.500000000000002665e-01 7.340549999999960562e+01 9.917999999999947747e+00 1.909499999999989761e+00 0.000000000000000000e+00 1.591449999999991505e+01 9.699999999999947553e-02
6.500000000000003553e-01 6.168300000000022010e+01 9.134000000000032315e+00 1.603000000000005754e+00 0.000000000000000000e+00 1.444000000000005102e+01 8.150000000000028055e-02
7.500000000000004441e-01 6.433549999999965507e+01 8.162999999999955847e+00 1.267999999999993133e+00 0.000000000000000000e+00 1.283949999999993175e+01 6.749999999999964362e-02
8.500000000000005329e-01 6.876550000000024454e+01 7.100500000000025125e+00 8.860000000000031184e-01 0.000000000000000000e+00 1.167800000000004168e+01 5.200000000000018496e-02
9.500000000000001776e-01 6.118100000000021765e+01 6.138000000000021217e+00 7.145000000000024665e-01 0.000000000000000000e+00 1.031100000000003547e+01 3.500000000000012129e-02
1.050000000000000266e+00 2.434299999999986852e+01 5.195499999999972474e+00 4.629999999999975246e-01 0.000000000000000000e+00 8.156999999999955620e+00 2.999999999999983930e-02
1.150000000000000355e+00 7.265500000000026048e+00 4.241500000000015369e+00 3.080000000000011062e-01 0.000000000000000000e+00 6.682000000000023476e+00 1.550000000000005540e-02
1.250000000000000444e+00 1.810499999999990228e+00 3.366999999999982229e+00 1.514999999999991909e-01 0.000000000000000000e+00 5.826999999999968871e+00 9.499999999999949457e-03
1.350000000000000533e+00 5.855000000000020188e-01 2.698500000000009447e+00 9.450000000000033373e-02 0.000000000000000000e+00 4.207500000000014673e+00 6.000000000000020942e-03
1.450000000000000178e+00 1.795000000000006313e-01 2.063000000000007272e+00 4.950000000000017580e-02 0.000000000000000000e+00 3.104500000000010917e+00 1.500000000000005235e-03
1.550000000000000266e+00 3.249999999999982764e-02 1.503999999999992010e+00 2.749999999999985442e-02 0.000000000000000000e+00 2.298999999999987498e+00 4.999999999999972999e-04
1.650000000000000355e+00 8.500000000000030101e-03 1.164500000000004087e+00 8.000000000000027922e-03 0.000000000000000000e+00 1.659500000000005748e+00 5.000000000000017451e-04
1.750000000000000444e+00 9.999999999999945998e-04 7.624999999999959588e-01 3.999999999999978399e-03 0.000000000000000000e+00 1.149999999999993916e+00 0.000000000000000000e+00
1.850000000000000533e+00 0.000000000000000000e+00 4.785000000000017017e-01 5.000000000000017451e-04 0.000000000000000000e+00 7.010000000000025100e-01 0.000000000000000000e+00
1.950000000000000178e+00 0.000000000000000000e+00 3.090000000000011071e-01 5.000000000000017451e-04 0.000000000000000000e+00 4.630000000000016325e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 2.230000000000007809e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.705000000000009619e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 1.144999999999983670e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.629999999999976745e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 7.450000000000026046e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.600000000000029843e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 3.500000000000012129e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.900000000000017536e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 2.150000000000007461e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.100000000000007416e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.850000000000006500e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 4.499999999999936343e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.499999999999921618e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en3.32_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 167.66785 58.29915 13.6207 0.00195 78.8317 1.7145
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 5.499999999999995344e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 8.999999999999992381e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.399999999999998641e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.849999999999998312e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.649999999999997496e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 3.399999999999996775e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.649999999999996997e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 5.700000000000020328e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.750000000000035028e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.189999999999998975e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.494999999999998552e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.949999999999998124e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.779999999999997473e-01 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 3.554999999999996496e-01 4.999999999999995767e-04 0.000000000000000000e+00 4.439999999999996172e-01 0.000000000000000000e+00
-2.149999999999999467e+00 4.999999999999995767e-04 4.829999999999995408e-01 1.499999999999998730e-03 0.000000000000000000e+00 7.444999999999992735e-01 0.000000000000000000e+00
-2.049999999999999822e+00 1.000000000000003490e-03 8.090000000000028280e-01 1.000000000000003490e-03 0.000000000000000000e+00 1.045500000000003649e+00 0.000000000000000000e+00
-1.949999999999999734e+00 3.999999999999978399e-03 1.104999999999993987e+00 6.999999999999962849e-03 0.000000000000000000e+00 1.535499999999991871e+00 4.999999999999972999e-04
-1.849999999999999645e+00 1.800000000000006456e-02 1.613000000000005763e+00 1.950000000000006936e-02 0.000000000000000000e+00 2.182000000000007489e+00 1.500000000000005235e-03
-1.750000000000000000e+00 8.000000000000027922e-02 2.265500000000007841e+00 4.750000000000016709e-02 0.000000000000000000e+00 3.068500000000010886e+00 5.000000000000017451e-03
-1.649999999999999911e+00 2.674999999999985723e-01 3.080999999999983530e+00 9.999999999999946432e-02 0.000000000000000000e+00 4.183999999999977959e+00 1.449999999999992267e-02
-1.549999999999999822e+00 7.640000000000026770e-01 4.090000000000014069e+00 1.850000000000006639e-01 0.000000000000000000e+00 5.474000000000018851e+00 2.150000000000007461e-02
-1.449999999999999734e+00 2.571499999999986130e+00 5.252999999999971692e+00 3.324999999999982414e-01 0.000000000000000000e+00 7.188999999999961865e+00 4.499999999999976241e-02
-1.349999999999999645e+00 1.315850000000004627e+01 6.615000000000023306e+00 5.640000000000019442e-01 0.000000000000000000e+00 9.130000000000032756e+00 7.100000000000024347e-02
-1.249999999999999556e+00 4.196099999999977825e+01 8.262999999999955492e+00 9.129999999999951488e-01 0.000000000000000000e+00 1.138249999999993989e+01 1.029999999999994531e-01
-1.149999999999999467e+00 4.868450000000017042e+01 1.009200000000003605e+01 1.378500000000004944e+00 0.000000000000000000e+00 1.391650000000004894e+01 1.610000000000005593e-01
-1.049999999999999822e+00 4.368450000000015621e+01 1.209200000000004316e+01 1.998000000000007104e+00 0.000000000000000000e+00 1.657350000000005963e+01 2.400000000000008515e-01
-9.499999999999997335e-01 4.098249999999978144e+01 1.425649999999992446e+01 2.689999999999985736e+00 0.000000000000000000e+00 1.958349999999989421e+01 3.054999999999983840e-01
-8.499999999999996447e-01 4.198150000000014614e+01 1.649800000000005795e+01 3.534500000000012410e+00 1.000000000000003490e-03 2.257350000000008095e+01 4.170000000000014806e-01
-7.499999999999995559e-01 5.072649999999973147e+01 1.881499999999989825e+01 4.436999999999976296e+00 0.000000000000000000e+00 2.550449999999986517e+01 5.529999999999970495e-01
-6.499999999999994671e-01 6.223300000000021726e+01 2.109200000000007336e+01 5.305500000000018979e+00 2.000000000000006981e-03 2.868900000000009953e+01 6.165000000000021574e-01
-5.499999999999998224e-01 6.902750000000024500e+01 2.308400000000008134e+01 6.083500000000021224e+00 2.000000000000006981e-03 3.164350000000011320e+01 7.305000000000025917e-01
-4.499999999999997335e-01 7.618149999999958766e+01 2.497699999999986531e+01 6.938999999999962753e+00 1.499999999999992008e-03 3.399199999999981969e+01 8.224999999999955680e-01
-3.499999999999996447e-01 8.151050000000029172e+01 2.696700000000009467e+01 7.602000000000026958e+00 3.500000000000012216e-03 3.633850000000013125e+01 9.290000000000032676e-01
-2.499999999999995559e-01 8.634749999999954184e+01 2.809449999999985081e+01 8.063499999999956813e+00 9.999999999999945998e-04 3.804699999999979809e+01 1.045499999999994323e+00
-1.499999999999994671e-01 9.007400000000031071e+01 2.924900000000010181e+01 8.516000000000030212e+00 2.500000000000008726e-03 3.934850000000013637e+01 1.090000000000003855e+00
-4.999999999999982236e-02 9.121050000000032298e+01 2.978800000000010328e+01 8.683000000000030028e+00 2.000000000000006981e-03 4.016300000000013881e+01 1.106500000000003814e+00
5.000000000000026645e-02 9.134949999999950876e+01 2.973049999999983939e+01 8.656499999999953232e+00 4.999999999999972999e-04 4.002649999999978547e+01 1.141499999999993964e+00
1.500000000000003553e-01 8.856750000000030809e+01 2.942900000000010508e+01 8.618500000000031136e+00 1.000000000000003490e-03 3.939300000000013569e+01 1.127500000000003944e+00
2.500000000000004441e-01 8.549049999999954252e+01 2.857049999999984635e+01 8.222999999999956344e+00 9.999999999999945998e-04 3.829799999999979576e+01 1.050999999999994383e+00
3.500000000000005329e-01 7.960050000000028092e+01 2.723550000000009774e+01 7.704000000000027271e+00 1.000000000000003490e-03 3.654650000000012966e+01 1.034500000000003750e+00
4.500000000000001776e-01 7.329100000000025261e+01 2.556100000000008876e+01 7.140000000000025437e+00 5.000000000000017451e-04 3.435800000000011778e+01 9.115000000000031966e-01
5.500000000000002665e-01 6.378349999999966258e+01 2.359949999999987469e+01 6.390499999999965652e+00 0.000000000000000000e+00 3.192299999999982774e+01 8.129999999999956151e-01
6.500000000000003553e-01 5.478000000000019298e+01 2.145350000000007640e+01 5.518500000000019057e+00 0.000000000000000000e+00 2.903800000000010328e+01 7.160000000000025233e-01
7.500000000000004441e-01 4.646999999999975017e+01 1.927099999999989777e+01 4.631499999999975081e+00 0.000000000000000000e+00 2.591449999999986176e+01 5.684999999999970077e-01
8.500000000000005329e-01 3.757050000000013057e+01 1.681800000000005824e+01 3.633500000000012609e+00 0.000000000000000000e+00 2.284100000000007924e+01 4.400000000000015565e-01
9.500000000000001776e-01 3.196400000000011232e+01 1.466650000000005249e+01 2.774500000000009958e+00 0.000000000000000000e+00 1.964400000000006941e+01 3.590000000000012625e-01
1.050000000000000266e+00 4.408649999999976643e+01 1.225399999999993383e+01 2.030499999999989313e+00 0.000000000000000000e+00 1.661599999999991084e+01 2.389999999999987135e-01
1.150000000000000355e+00 6.844650000000024193e+01 1.037800000000003742e+01 1.381000000000004890e+00 0.000000000000000000e+00 1.385250000000004889e+01 1.825000000000006339e-01
1.250000000000000444e+00 4.744999999999974705e+01 8.425499999999955136e+00 9.009999999999951381e-01 0.000000000000000000e+00 1.132749999999994017e+01 1.079999999999994298e-01
1.350000000000000533e+00 1.688700000000006085e+01 6.763000000000023881e+00 5.340000000000019176e-01 0.000000000000000000e+00 9.020500000000032159e+00 7.150000000000025779e-02
1.450000000000000178e+00 3.764000000000013113e+00 5.246000000000018204e+00 3.205000000000011173e-01 0.000000000000000000e+00 7.018500000000024386e+00 4.900000000000017536e-02
1.550000000000000266e+00 1.327999999999992964e+00 4.020499999999978868e+00 1.889999999999990021e-01 0.000000000000000000e+00 5.490499999999970626e+00 3.249999999999982764e-02
1.650000000000000355e+00 2.835000000000009734e-01 3.061500000000010768e+00 8.750000000000031364e-02 0.000000000000000000e+00 4.138500000000014722e+00 1.100000000000003926e-02
1.750000000000000444e+00 7.699999999999958267e-02 2.214499999999988145e+00 3.749999999999979738e-02 0.000000000000000000e+00 3.014499999999983970e+00 6.999999999999962849e-03
1.850000000000000533e+00 1.400000000000004886e-02 1.596000000000005636e+00 2.250000000000007896e-02 0.000000000000000000e+00 2.161000000000007581e+00 2.500000000000008726e-03
1.950000000000000178e+00 4.500000000000016140e-03 1.095000000000003748e+00 7.000000000000024432e-03 0.000000000000000000e+00 1.559500000000005437e+00 0.000000000000000000e+00
2.049999999999999822e+00 5.000000000000017451e-04 7.830000000000028049e-01 4.000000000000013961e-03 0.000000000000000000e+00 1.028000000000003578e+00 5.000000000000017451e-04
2.150000000000000355e+00 0.000000000000000000e+00 4.939999999999930003e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.974999999999901279e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 3.220000000000011187e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.240000000000014868e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 2.015000000000007063e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.725000000000009637e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.110000000000003900e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.560000000000005549e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 7.250000000000025868e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.200000000000031763e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.449999999999951023e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.399999999999937295e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.700000000000006020e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.400000000000012040e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.200000000000004188e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en3.32_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 168.05335 60.3887 14.31165 0.00115 81.70865 1.8501
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.499999999999994497e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 6.499999999999994497e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.599999999999998646e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.599999999999998646e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998557e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 3.149999999999997247e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.749999999999995892e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 6.000000000000021289e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.750000000000027700e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.049999999999998990e-01 4.999999999999995767e-04 0.000000000000000000e+00 1.484999999999998543e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.854999999999998317e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.309999999999997888e-01 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 3.069999999999997176e-01 9.999999999999991535e-04 0.000000000000000000e+00 3.969999999999996310e-01 0.000000000000000000e+00
-2.149999999999999467e+00 4.999999999999995767e-04 4.799999999999995381e-01 4.999999999999995767e-04 0.000000000000000000e+00 6.279999999999994476e-01 0.000000000000000000e+00
-2.049999999999999822e+00 5.000000000000017451e-04 7.235000000000025855e-01 1.500000000000005235e-03 0.000000000000000000e+00 1.416000000000005032e+00 0.000000000000000000e+00
-1.949999999999999734e+00 2.499999999999986608e-03 1.095499999999994145e+00 5.999999999999968033e-03 0.000000000000000000e+00 1.458999999999992303e+00 0.000000000000000000e+00
-1.849999999999999645e+00 3.300000000000011952e-02 1.540000000000005365e+00 1.250000000000004406e-02 0.000000000000000000e+00 2.036500000000007304e+00 5.000000000000017451e-04
-1.750000000000000000e+00 1.270000000000004459e-01 2.182500000000007656e+00 3.600000000000012912e-02 0.000000000000000000e+00 2.925500000000010203e+00 5.000000000000017451e-03
-1.649999999999999911e+00 3.219999999999982876e-01 3.044499999999983775e+00 8.349999999999956068e-02 0.000000000000000000e+00 4.005499999999978300e+00 7.999999999999956798e-03
-1.549999999999999822e+00 1.019500000000003626e+00 3.866500000000013593e+00 1.605000000000005589e-01 0.000000000000000000e+00 5.237500000000018474e+00 2.150000000000007461e-02
-1.449999999999999734e+00 3.758999999999979913e+00 5.178499999999972125e+00 3.019999999999983809e-01 0.000000000000000000e+00 6.937999999999963308e+00 3.149999999999983369e-02
-1.349999999999999645e+00 1.553150000000005448e+01 6.527500000000022951e+00 5.300000000000019140e-01 0.000000000000000000e+00 8.753500000000030923e+00 7.350000000000025957e-02
-1.249999999999999556e+00 3.428949999999981912e+01 8.333999999999955222e+00 8.019999999999957163e-01 0.000000000000000000e+00 1.114099999999993962e+01 9.199999999999951272e-02
-1.149999999999999467e+00 5.852100000000020685e+01 1.025100000000003675e+01 1.314000000000004720e+00 0.000000000000000000e+00 1.351150000000004781e+01 1.540000000000005531e-01
-1.049999999999999822e+00 5.035900000000017940e+01 1.220950000000004287e+01 1.866000000000006542e+00 0.000000000000000000e+00 1.643800000000005923e+01 2.255000000000007832e-01
-9.499999999999997335e-01 3.746449999999980207e+01 1.463049999999992146e+01 2.637499999999985967e+00 0.000000000000000000e+00 1.951499999999989399e+01 3.314999999999982405e-01
-8.499999999999996447e-01 3.917000000000013671e+01 1.717000000000006210e+01 3.500500000000012157e+00 0.000000000000000000e+00 2.283400000000008134e+01 4.250000000000014877e-01
-7.499999999999995559e-01 4.924599999999973932e+01 1.953599999999989478e+01 4.484499999999975728e+00 4.999999999999972999e-04 2.606899999999986051e+01 5.394999999999970930e-01
-6.499999999999994671e-01 5.844700000000020879e+01 2.172150000000007708e+01 5.444000000000019490e+00 5.000000000000017451e-04 2.922850000000010340e+01 7.000000000000025091e-01
-5.499999999999998224e-01 6.658400000000023056e+01 2.452100000000008606e+01 6.346500000000022013e+00 0.000000000000000000e+00 3.236700000000011102e+01 7.635000000000027320e-01
-4.499999999999997335e-01 7.679099999999958470e+01 2.629799999999985971e+01 7.285999999999961396e+00 4.999999999999972999e-04 3.538599999999981094e+01 9.269999999999950502e-01
-3.499999999999996447e-01 8.299050000000029570e+01 2.808250000000009905e+01 8.139500000000028379e+00 5.000000000000017451e-04 3.803250000000013387e+01 1.043000000000003702e+00
-2.499999999999995559e-01 8.956749999999952649e+01 2.969099999999984263e+01 8.762499999999953104e+00 4.999999999999972999e-04 4.037399999999978206e+01 1.153999999999993920e+00
-1.499999999999994671e-01 9.414750000000033481e+01 3.092550000000010968e+01 9.292000000000033566e+00 5.000000000000017451e-04 4.157350000000014489e+01 1.185500000000004217e+00
-4.999999999999982236e-02 9.589450000000033469e+01 3.156850000000011036e+01 9.503000000000033864e+00 1.000000000000003490e-03 4.310600000000015086e+01 1.254000000000004444e+00
5.000000000000026645e-02 9.561599999999948807e+01 3.152649999999983166e+01 9.546999999999949083e+00 0.000000000000000000e+00 4.243549999999977018e+01 1.233499999999993380e+00
1.500000000000003553e-01 9.196950000000032333e+01 3.123900000000011090e+01 9.447000000000032927e+00 1.000000000000003490e-03 4.192250000000014865e+01 1.241000000000004322e+00
2.500000000000004441e-01 8.711249999999952820e+01 2.990549999999984010e+01 9.003499999999952763e+00 9.999999999999945998e-04 4.080049999999977928e+01 1.181499999999993777e+00
3.500000000000005329e-01 8.042900000000028626e+01 2.835750000000010118e+01 8.385000000000029985e+00 2.000000000000006981e-03 3.868000000000013472e+01 1.131000000000004002e+00
4.500000000000001776e-01 7.228950000000025966e+01 2.686850000000009331e+01 7.566000000000026482e+00 2.000000000000006981e-03 3.615750000000012676e+01 1.005000000000003446e+00
5.500000000000002665e-01 6.243549999999966360e+01 2.447999999999986898e+01 6.693499999999963812e+00 0.000000000000000000e+00 3.359549999999982361e+01 8.924999999999951861e-01
6.500000000000003553e-01 5.256200000000018235e+01 2.226350000000007867e+01 5.711000000000019838e+00 5.000000000000017451e-04 3.043750000000010658e+01 7.530000000000026672e-01
7.500000000000004441e-01 4.358099999999976859e+01 1.994899999999989504e+01 4.704499999999974591e+00 0.000000000000000000e+00 2.727099999999985513e+01 6.139999999999967706e-01
8.500000000000005329e-01 3.442700000000012039e+01 1.736100000000006105e+01 3.622000000000012765e+00 1.000000000000003490e-03 2.370850000000008251e+01 4.585000000000016285e-01
9.500000000000001776e-01 3.238200000000011158e+01 1.476900000000005164e+01 2.721000000000009411e+00 0.000000000000000000e+00 2.015850000000007114e+01 3.605000000000012639e-01
1.050000000000000266e+00 4.685099999999975040e+01 1.259699999999993203e+01 1.920499999999989660e+00 0.000000000000000000e+00 1.710499999999990806e+01 2.759999999999985243e-01
1.150000000000000355e+00 6.014150000000021379e+01 1.038350000000003703e+01 1.321000000000004615e+00 0.000000000000000000e+00 1.459900000000005171e+01 1.680000000000005933e-01
1.250000000000000444e+00 4.164299999999978041e+01 8.296999999999956188e+00 8.514999999999954827e-01 0.000000000000000000e+00 1.151899999999993796e+01 1.064999999999994285e-01
1.350000000000000533e+00 2.010100000000007014e+01 6.786500000000024180e+00 5.280000000000019122e-01 0.000000000000000000e+00 9.091000000000031278e+00 6.650000000000023948e-02
1.450000000000000178e+00 3.212000000000011291e+00 5.169500000000017970e+00 2.965000000000010405e-01 0.000000000000000000e+00 7.180500000000025196e+00 3.550000000000012174e-02
1.550000000000000266e+00 1.179999999999993721e+00 3.994999999999978790e+00 1.629999999999991178e-01 0.000000000000000000e+00 5.400499999999970768e+00 2.299999999999987818e-02
1.650000000000000355e+00 2.500000000000008882e-01 2.973000000000010523e+00 7.050000000000024303e-02 0.000000000000000000e+00 4.017000000000014559e+00 1.050000000000003708e-02
1.750000000000000444e+00 6.999999999999963196e-02 2.173499999999988219e+00 3.199999999999982719e-02 0.000000000000000000e+00 2.919499999999984219e+00 4.499999999999976241e-03
1.850000000000000533e+00 1.050000000000003708e-02 1.570500000000005558e+00 1.200000000000004188e-02 0.000000000000000000e+00 2.084000000000007180e+00 3.500000000000012216e-03
1.950000000000000178e+00 3.000000000000010471e-03 1.068500000000003780e+00 7.500000000000026611e-03 0.000000000000000000e+00 1.471000000000005192e+00 1.000000000000003490e-03
2.049999999999999822e+00 0.000000000000000000e+00 6.980000000000025073e-01 1.000000000000003490e-03 0.000000000000000000e+00 9.590000000000034053e-01 1.000000000000003490e-03
2.150000000000000355e+00 0.000000000000000000e+00 4.584999999999934683e-01 4.999999999999928547e-04 0.000000000000000000e+00 6.694999999999904361e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 2.910000000000010356e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.350000000000015521e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 1.795000000000006313e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.435000000000008546e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.085000000000003878e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.375000000000004829e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 5.700000000000020328e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.600000000000026179e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.349999999999952321e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928807e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.300000000000004624e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.750000000000009728e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en3.32_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 165.6957 61.3818 14.5998 0.00205 82.01115 1.90475
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.499999999999994497e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.249999999999998855e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 2.649999999999997496e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.299999999999996686e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 4.750000000000016709e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.250000000000022204e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 9.849999999999990707e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.259999999999998899e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.689999999999998448e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.214999999999998082e-01 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 2.864999999999997549e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.564999999999996505e-01 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 4.564999999999995728e-01 1.499999999999998730e-03 0.000000000000000000e+00 5.514999999999995461e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 6.815000000000024372e-01 2.000000000000006981e-03 0.000000000000000000e+00 9.100000000000032507e-01 0.000000000000000000e+00
-1.949999999999999734e+00 1.999999999999989200e-03 1.037999999999994483e+00 3.999999999999978399e-03 0.000000000000000000e+00 1.348499999999992705e+00 9.999999999999945998e-04
-1.849999999999999645e+00 1.350000000000004842e-02 1.506000000000005334e+00 1.300000000000004624e-02 0.000000000000000000e+00 1.964000000000006851e+00 1.500000000000005235e-03
-1.750000000000000000e+00 5.650000000000019590e-02 2.124500000000007383e+00 2.900000000000010209e-02 0.000000000000000000e+00 2.693500000000009553e+00 6.500000000000023120e-03
-1.649999999999999911e+00 2.199999999999988354e-01 2.820999999999985075e+00 6.999999999999963196e-02 0.000000000000000000e+00 3.825499999999979472e+00 8.499999999999953773e-03
-1.549999999999999822e+00 7.885000000000027542e-01 3.834000000000013397e+00 1.405000000000004856e-01 0.000000000000000000e+00 5.111500000000018140e+00 2.000000000000006981e-02
-1.449999999999999734e+00 2.816499999999984905e+00 5.071999999999972530e+00 2.524999999999986700e-01 0.000000000000000000e+00 6.677999999999964409e+00 2.749999999999985442e-02
-1.349999999999999645e+00 1.343400000000004724e+01 6.437000000000022482e+00 4.635000000000016329e-01 5.000000000000017451e-04 8.612000000000030298e+00 6.800000000000024081e-02
-1.249999999999999556e+00 4.226549999999977558e+01 8.222499999999955733e+00 7.714999999999958558e-01 0.000000000000000000e+00 1.082349999999994239e+01 9.149999999999951228e-02
-1.149999999999999467e+00 4.948600000000017474e+01 1.008700000000003527e+01 1.193000000000004279e+00 0.000000000000000000e+00 1.325000000000004619e+01 1.430000000000005156e-01
-1.049999999999999822e+00 4.475600000000015655e+01 1.238200000000004408e+01 1.839500000000006574e+00 0.000000000000000000e+00 1.642650000000005761e+01 2.225000000000007805e-01
-9.499999999999997335e-01 3.534399999999980935e+01 1.463549999999992224e+01 2.561499999999986343e+00 4.999999999999972999e-04 1.938449999999989615e+01 2.934999999999984288e-01
-8.499999999999996447e-01 3.782250000000013301e+01 1.753150000000006159e+01 3.452000000000011948e+00 5.000000000000017451e-04 2.270800000000008012e+01 4.450000000000015610e-01
-7.499999999999995559e-01 4.620149999999975421e+01 1.982149999999989376e+01 4.457999999999976204e+00 0.000000000000000000e+00 2.627549999999985886e+01 5.644999999999970042e-01
-6.499999999999994671e-01 5.602050000000019736e+01 2.229700000000007876e+01 5.363000000000019085e+00 0.000000000000000000e+00 2.940700000000010306e+01 7.060000000000025144e-01
-5.499999999999998224e-01 6.578800000000023829e+01 2.476650000000008589e+01 6.699000000000023824e+00 5.000000000000017451e-04 3.302250000000011454e+01 8.345000000000029061e-01
-4.499999999999997335e-01 7.523799999999960164e+01 2.723649999999985383e+01 7.484999999999960352e+00 9.999999999999945998e-04 3.572499999999980957e+01 9.794999999999948193e-01
-3.499999999999996447e-01 8.338900000000029422e+01 2.896400000000010166e+01 8.325500000000030099e+00 1.000000000000003490e-03 3.899900000000013733e+01 1.086500000000003796e+00
-2.499999999999995559e-01 9.058249999999951285e+01 3.068699999999983774e+01 9.195999999999949992e+00 0.000000000000000000e+00 4.104799999999978155e+01 1.174499999999993660e+00
-1.499999999999994671e-01 9.465450000000033981e+01 3.167150000000011190e+01 9.708000000000033936e+00 5.000000000000017451e-04 4.236500000000015120e+01 1.224500000000004363e+00
-4.999999999999982236e-02 9.718050000000033606e+01 3.238650000000011175e+01 9.877000000000034419e+00 1.500000000000005235e-03 4.332300000000014961e+01 1.310000000000004716e+00
5.000000000000026645e-02 9.646649999999948477e+01 3.232949999999982538e+01 1.002499999999994706e+01 9.999999999999945998e-04 4.303449999999976683e+01 1.316999999999993065e+00
1.500000000000003553e-01 9.398400000000033572e+01 3.216600000000011050e+01 9.810500000000034859e+00 1.500000000000005235e-03 4.273500000000014865e+01 1.270500000000004404e+00
2.500000000000004441e-01 8.844399999999953366e+01 3.099749999999983530e+01 9.222499999999950404e+00 2.999999999999984016e-03 4.144949999999978019e+01 1.216999999999993420e+00
3.500000000000005329e-01 8.117650000000028854e+01 2.931400000000010309e+01 8.739000000000030965e+00 2.500000000000008726e-03 3.955000000000013927e+01 1.156500000000004080e+00
4.500000000000001776e-01 7.090500000000025693e+01 2.748600000000009658e+01 7.875000000000027534e+00 5.000000000000017451e-04 3.672850000000013182e+01 1.043500000000003647e+00
5.500000000000002665e-01 6.134799999999967213e+01 2.507899999999986562e+01 6.833999999999963215e+00 1.999999999999989200e-03 3.375349999999981776e+01 8.979999999999952465e-01
6.500000000000003553e-01 5.058800000000017860e+01 2.292500000000008242e+01 5.753000000000020542e+00 2.500000000000008726e-03 3.066100000000010795e+01 7.610000000000026743e-01
7.500000000000004441e-01 4.022549999999978354e+01 1.999799999999989453e+01 4.797999999999974285e+00 0.000000000000000000e+00 2.704199999999985593e+01 6.429999999999965743e-01
8.500000000000005329e-01 3.137000000000011113e+01 1.763400000000006074e+01 3.553000000000012371e+00 1.000000000000003490e-03 2.381350000000008293e+01 5.000000000000017764e-01
9.500000000000001776e-01 2.719850000000009516e+01 1.506100000000005323e+01 2.656000000000009464e+00 0.000000000000000000e+00 2.021950000000007108e+01 3.630000000000012661e-01
1.050000000000000266e+00 4.126149999999977780e+01 1.255799999999993233e+01 1.860999999999989996e+00 4.999999999999972999e-04 1.692949999999990851e+01 2.434999999999986897e-01
1.150000000000000355e+00 6.386950000000022243e+01 1.026850000000003682e+01 1.243500000000004491e+00 0.000000000000000000e+00 1.408550000000004943e+01 1.880000000000006666e-01
1.250000000000000444e+00 4.832949999999974011e+01 8.216999999999956117e+00 7.484999999999959464e-01 0.000000000000000000e+00 1.129549999999994014e+01 1.054999999999994414e-01
1.350000000000000533e+00 2.049450000000007321e+01 6.593000000000023064e+00 4.500000000000015654e-01 0.000000000000000000e+00 8.872000000000031861e+00 5.550000000000019501e-02
1.450000000000000178e+00 4.249000000000014765e+00 5.040500000000017522e+00 2.590000000000008962e-01 0.000000000000000000e+00 6.944500000000024542e+00 4.100000000000014744e-02
1.550000000000000266e+00 6.749999999999963807e-01 3.775499999999979650e+00 1.484999999999992160e-01 0.000000000000000000e+00 5.204999999999972538e+00 2.049999999999988984e-02
1.650000000000000355e+00 2.375000000000008493e-01 2.802000000000009816e+00 7.400000000000026001e-02 0.000000000000000000e+00 3.922000000000013920e+00 1.200000000000004188e-02
1.750000000000000444e+00 6.149999999999967298e-02 2.070499999999988905e+00 2.449999999999986910e-02 0.000000000000000000e+00 2.782999999999985263e+00 1.499999999999992008e-03
1.850000000000000533e+00 1.300000000000004624e-02 1.419000000000004924e+00 1.400000000000004886e-02 0.000000000000000000e+00 1.974000000000006860e+00 5.000000000000017451e-04
1.950000000000000178e+00 5.000000000000017451e-04 1.031500000000003636e+00 2.000000000000006981e-03 0.000000000000000000e+00 1.372000000000004771e+00 1.500000000000005235e-03
2.049999999999999822e+00 0.000000000000000000e+00 6.455000000000022942e-01 2.000000000000006981e-03 0.000000000000000000e+00 9.285000000000033227e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 4.499999999999936273e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.304999999999910676e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 2.690000000000009606e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.765000000000013336e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 1.640000000000005898e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.235000000000007814e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 9.650000000000033551e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.405000000000004856e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 5.200000000000018496e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.400000000000026001e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 2.949999999999958211e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.099999999999941885e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.900000000000006545e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.100000000000007416e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en4.3_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 161.3736 103.4011 25.11635 0.02445 126.513 5.56265
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.299999999999998899e-02 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.150000000000007461e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 3.199999999999997291e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.849999999999996481e-02 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 5.799999999999994743e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.649999999999992917e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.059999999999998999e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.379999999999998728e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 2.084999999999997966e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.259999999999997844e-01 4.999999999999995767e-04
-2.549999999999999822e+00 0.000000000000000000e+00 3.275000000000011791e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.855000000000027516e-01 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 4.949999999999995515e-01 4.999999999999995767e-04 0.000000000000000000e+00 6.194999999999993845e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 8.924999999999991829e-01 9.999999999999991535e-04 0.000000000000000000e+00 9.364999999999991109e-01 0.000000000000000000e+00
-2.250000000000000000e+00 2.999999999999997460e-03 1.105499999999999039e+00 4.999999999999995767e-03 0.000000000000000000e+00 1.386499999999998733e+00 9.999999999999991535e-04
-2.149999999999999467e+00 1.849999999999998174e-02 1.556499999999998662e+00 7.999999999999993228e-03 0.000000000000000000e+00 2.368999999999997996e+00 4.999999999999995767e-04
-2.049999999999999822e+00 6.700000000000023992e-02 2.156000000000007688e+00 2.900000000000010209e-02 0.000000000000000000e+00 2.707000000000009621e+00 9.000000000000032280e-03
-1.949999999999999734e+00 2.599999999999986211e-01 3.357499999999982165e+00 5.849999999999968420e-02 0.000000000000000000e+00 4.213499999999977597e+00 1.949999999999989589e-02
-1.849999999999999645e+00 1.312500000000004663e+00 3.943500000000013994e+00 1.370000000000004825e-01 0.000000000000000000e+00 4.898000000000017451e+00 2.100000000000007416e-02
-1.750000000000000000e+00 3.411000000000012022e+00 5.265500000000018943e+00 2.415000000000008529e-01 0.000000000000000000e+00 6.989000000000024748e+00 4.750000000000016709e-02
-1.649999999999999911e+00 1.469999999999992113e+01 7.448999999999959876e+00 4.064999999999978075e-01 0.000000000000000000e+00 9.807999999999948315e+00 9.249999999999949929e-02
-1.549999999999999822e+00 4.973750000000017479e+01 9.077000000000031932e+00 6.805000000000024363e-01 5.000000000000017451e-04 1.044200000000003747e+01 1.350000000000004807e-01
-1.449999999999999734e+00 5.940699999999968384e+01 1.133999999999993946e+01 1.122499999999994058e+00 1.499999999999992008e-03 1.325599999999992917e+01 2.279999999999987870e-01
-1.349999999999999645e+00 4.088550000000014251e+01 1.325250000000004746e+01 1.695000000000006057e+00 1.000000000000003490e-03 1.609800000000005582e+01 3.735000000000013309e-01
-1.249999999999999556e+00 2.356399999999987571e+01 1.645049999999991286e+01 2.471999999999986652e+00 4.999999999999972999e-04 1.974349999999989436e+01 5.194999999999971863e-01
-1.149999999999999467e+00 2.363850000000008222e+01 1.938350000000006901e+01 3.488000000000012424e+00 1.500000000000005235e-03 2.347900000000008447e+01 6.690000000000023705e-01
-1.049999999999999822e+00 2.912650000000010309e+01 2.249600000000008038e+01 4.512000000000015554e+00 5.000000000000017451e-03 2.731900000000009499e+01 9.345000000000033280e-01
-9.499999999999997335e-01 3.365699999999981884e+01 2.654549999999985843e+01 5.918499999999968786e+00 3.999999999999978399e-03 3.194749999999983103e+01 1.211999999999993527e+00
-8.499999999999996447e-01 4.029350000000014376e+01 3.050400000000010792e+01 7.241000000000025416e+00 6.000000000000020942e-03 3.589200000000012380e+01 1.526500000000005297e+00
-7.499999999999995559e-01 4.713749999999974705e+01 3.293649999999982469e+01 8.559499999999953701e+00 8.999999999999952482e-03 4.008499999999978769e+01 1.774999999999990585e+00
-6.499999999999994671e-01 5.318000000000018446e+01 3.609900000000012454e+01 9.833500000000034547e+00 1.050000000000003708e-02 4.380100000000015115e+01 2.163000000000007805e+00
-5.499999999999998224e-01 5.790000000000020464e+01 3.948450000000013915e+01 1.109150000000003899e+01 1.000000000000003490e-02 4.864150000000017116e+01 2.427000000000008484e+00
-4.499999999999997335e-01 6.193749999999966604e+01 4.246499999999977604e+01 1.205999999999993477e+01 1.649999999999991057e-02 5.272749999999971493e+01 2.686499999999985455e+00
-3.499999999999996447e-01 6.478750000000022169e+01 4.536400000000016064e+01 1.334950000000004700e+01 1.450000000000005104e-02 5.548450000000019600e+01 2.922500000000010090e+00
-2.499999999999995559e-01 6.752049999999964314e+01 4.741449999999974807e+01 1.370349999999992718e+01 9.499999999999949457e-03 5.708199999999969521e+01 3.060499999999983789e+00
-1.499999999999994671e-01 6.847250000000023817e+01 4.853400000000016945e+01 1.422600000000005060e+01 1.150000000000003970e-02 5.933950000000020708e+01 3.267000000000011450e+00
-4.999999999999982236e-02 6.940000000000024727e+01 4.906450000000017297e+01 1.448750000000005045e+01 1.300000000000004624e-02 6.113300000000021583e+01 3.248500000000011489e+00
5.000000000000026645e-02 6.926699999999962643e+01 4.914949999999974040e+01 1.449899999999992239e+01 1.399999999999992570e-02 5.978249999999967912e+01 3.366499999999982062e+00
1.500000000000003553e-01 6.785900000000023624e+01 4.825050000000017292e+01 1.442750000000005173e+01 1.450000000000005104e-02 5.979750000000021259e+01 3.275000000000011458e+00
2.500000000000004441e-01 6.614549999999964314e+01 4.706049999999974887e+01 1.364149999999992779e+01 1.349999999999992872e-02 5.739199999999969037e+01 3.118999999999983341e+00
3.500000000000005329e-01 6.335850000000022675e+01 4.507300000000015672e+01 1.308800000000004538e+01 1.450000000000005104e-02 5.497850000000019577e+01 3.021500000000010733e+00
4.500000000000001776e-01 5.994200000000021333e+01 4.259400000000015041e+01 1.195550000000004154e+01 1.000000000000003490e-02 5.178450000000018605e+01 2.796000000000010033e+00
5.500000000000002665e-01 5.647949999999969606e+01 3.948649999999978633e+01 1.105349999999994104e+01 1.149999999999993909e-02 4.865999999999974079e+01 2.506499999999986628e+00
6.500000000000003553e-01 5.063900000000018053e+01 3.623850000000012983e+01 9.888000000000035428e+00 1.050000000000003708e-02 4.448400000000015808e+01 2.266000000000008008e+00
7.500000000000004441e-01 4.577099999999975211e+01 3.291299999999982617e+01 8.631499999999954653e+00 1.049999999999994341e-02 4.136549999999977700e+01 1.916499999999989656e+00
8.500000000000005329e-01 3.913400000000013534e+01 2.935250000000010218e+01 7.303500000000025416e+00 6.000000000000020942e-03 3.624750000000013017e+01 1.591500000000005688e+00
9.500000000000001776e-01 3.234350000000011249e+01 2.599000000000009081e+01 6.086000000000021615e+00 8.500000000000030101e-03 3.182300000000011053e+01 1.273000000000004572e+00
1.050000000000000266e+00 2.694699999999985707e+01 2.237599999999988043e+01 4.694999999999974527e+00 3.999999999999978399e-03 2.773099999999985243e+01 1.028499999999994419e+00
1.150000000000000355e+00 2.095350000000007284e+01 1.964000000000006807e+01 3.566000000000012715e+00 4.000000000000013961e-03 2.345550000000008239e+01 7.370000000000025420e-01
1.250000000000000444e+00 2.510349999999986537e+01 1.606949999999991263e+01 2.509999999999986464e+00 3.499999999999981425e-03 1.997999999999989384e+01 4.959999999999973319e-01
1.350000000000000533e+00 3.827100000000013580e+01 1.389350000000004925e+01 1.717000000000006077e+00 1.000000000000003490e-03 1.722250000000006054e+01 3.370000000000011875e-01
1.450000000000000178e+00 6.196900000000022146e+01 1.090050000000003827e+01 1.141500000000003956e+00 1.500000000000005235e-03 1.386800000000004829e+01 2.345000000000008189e-01
1.550000000000000266e+00 5.122199999999972420e+01 9.084999999999951115e+00 7.349999999999961009e-01 1.999999999999989200e-03 1.072049999999994263e+01 1.354999999999992877e-01
1.650000000000000355e+00 2.236150000000007765e+01 7.096500000000024677e+00 4.205000000000014837e-01 5.000000000000017451e-04 9.016000000000031989e+00 8.800000000000031408e-02
1.750000000000000444e+00 3.257999999999982688e+00 5.570999999999970420e+00 2.404999999999987148e-01 0.000000000000000000e+00 6.957999999999962881e+00 4.949999999999973865e-02
1.850000000000000533e+00 8.870000000000031193e-01 4.023000000000013898e+00 1.235000000000004289e-01 0.000000000000000000e+00 5.072500000000017550e+00 2.500000000000008812e-02
1.950000000000000178e+00 1.287500000000004530e+00 3.315500000000011660e+00 6.350000000000022293e-02 0.000000000000000000e+00 3.718500000000013017e+00 1.300000000000004624e-02
2.049999999999999822e+00 9.400000000000033329e-02 2.217000000000007631e+00 2.500000000000008812e-02 0.000000000000000000e+00 3.046500000000010644e+00 7.500000000000026611e-03
2.150000000000000355e+00 2.149999999999969297e-02 2.371499999999966413e+00 1.649999999999976485e-02 0.000000000000000000e+00 1.923499999999972676e+00 1.999999999999971419e-03
2.250000000000000888e+00 4.500000000000016140e-03 1.125500000000003942e+00 6.500000000000023120e-03 0.000000000000000000e+00 1.420500000000004981e+00 2.000000000000006981e-03
2.350000000000000533e+00 0.000000000000000000e+00 1.486000000000005317e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.745000000000034746e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 5.155000000000018456e-01 1.000000000000003490e-03 0.000000000000000000e+00 6.445000000000022933e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 3.865000000000013425e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.270000000000014895e-01 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 1.859999999999973619e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.464999999999964997e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.065000000000003721e-01 5.000000000000017451e-04 0.000000000000000000e+00 5.115000000000018421e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 6.450000000000022382e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.750000000000027700e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.850000000000013828e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.550000000000015837e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.050000000000007372e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.950000000000010253e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 5.499999999999921618e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.399999999999980080e-02 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en4.3_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 161.5469 109.88725 26.9895 0.02465 134.06815 6.05335
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.049999999999999024e-02 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.780000000000009686e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 3.649999999999996997e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.349999999999996231e-02 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 5.499999999999995171e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.959999999999997078e-01 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 5.639999999999995017e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.354999999999998705e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 1.949999999999998124e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.209999999999998077e-01 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 3.040000000000010472e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.650000000000012679e-01 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 6.259999999999994458e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999992006e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 7.204999999999993632e-01 2.999999999999997460e-03 0.000000000000000000e+00 1.274999999999998801e+00 0.000000000000000000e+00
-2.250000000000000000e+00 9.999999999999991535e-04 1.452499999999998570e+00 3.499999999999996603e-03 0.000000000000000000e+00 1.351999999999998758e+00 4.999999999999995767e-04
-2.149999999999999467e+00 1.199999999999998984e-02 2.513999999999997570e+00 8.499999999999991937e-03 0.000000000000000000e+00 1.851499999999998369e+00 2.999999999999997460e-03
-2.049999999999999822e+00 5.050000000000017669e-02 3.097000000000011077e+00 2.500000000000008812e-02 0.000000000000000000e+00 2.613500000000009038e+00 8.000000000000027922e-03
-1.949999999999999734e+00 1.974999999999989542e-01 2.943999999999984407e+00 4.999999999999973216e-02 0.000000000000000000e+00 3.557999999999981178e+00 9.999999999999946432e-03
-1.849999999999999645e+00 6.785000000000024345e-01 4.506500000000015937e+00 1.110000000000003900e-01 0.000000000000000000e+00 5.315000000000019043e+00 2.100000000000007416e-02
-1.750000000000000000e+00 2.557000000000008821e+00 5.712000000000020172e+00 1.975000000000007028e-01 0.000000000000000000e+00 6.416000000000022574e+00 4.550000000000015837e-02
-1.649999999999999911e+00 1.602449999999991448e+01 7.232999999999961460e+00 3.734999999999980003e-01 0.000000000000000000e+00 9.029999999999951399e+00 8.449999999999954770e-02
-1.549999999999999822e+00 4.008700000000013830e+01 8.779500000000030724e+00 6.825000000000024380e-01 1.500000000000005235e-03 1.231200000000004380e+01 1.440000000000005165e-01
-1.449999999999999734e+00 4.717849999999975097e+01 1.154599999999993898e+01 1.079999999999994298e+00 0.000000000000000000e+00 1.363849999999992768e+01 2.334999999999987641e-01
-1.349999999999999645e+00 3.523050000000012716e+01 1.399350000000004890e+01 1.696500000000005892e+00 1.500000000000005235e-03 1.681200000000005801e+01 3.695000000000013274e-01
-1.249999999999999556e+00 2.250699999999988066e+01 1.702849999999990871e+01 2.417999999999987271e+00 1.999999999999989200e-03 2.061799999999988842e+01 5.369999999999971463e-01
-1.149999999999999467e+00 2.434500000000008413e+01 2.049850000000007100e+01 3.555000000000012594e+00 3.000000000000010471e-03 2.434400000000008646e+01 7.600000000000026734e-01
-1.049999999999999822e+00 2.674100000000009558e+01 2.340600000000008407e+01 4.778000000000016456e+00 5.000000000000017451e-03 2.825900000000009982e+01 1.020500000000003515e+00
-9.499999999999997335e-01 3.246149999999982327e+01 2.693349999999985656e+01 6.196499999999966590e+00 4.999999999999973216e-03 3.314849999999982089e+01 1.334999999999992859e+00
-8.499999999999996447e-01 3.934750000000013870e+01 3.096950000000011016e+01 7.688500000000026979e+00 7.000000000000024432e-03 3.832950000000013802e+01 1.659500000000005748e+00
-7.499999999999995559e-01 4.656299999999975370e+01 3.466799999999981452e+01 9.123999999999950816e+00 9.999999999999946432e-03 4.259349999999977143e+01 2.024999999999989253e+00
-6.499999999999994671e-01 5.370650000000019020e+01 3.914250000000014040e+01 1.075400000000003864e+01 1.350000000000004842e-02 4.708850000000016678e+01 2.391000000000008452e+00
-5.499999999999998224e-01 5.940500000000020719e+01 4.250000000000014921e+01 1.206550000000004275e+01 1.150000000000003970e-02 5.203850000000018383e+01 2.727500000000009805e+00
-4.499999999999997335e-01 6.450249999999965667e+01 4.604899999999975080e+01 1.321749999999993008e+01 1.349999999999992872e-02 5.593199999999970373e+01 2.981999999999984219e+00
-3.499999999999996447e-01 6.917600000000024352e+01 4.929150000000017684e+01 1.436400000000005051e+01 1.200000000000004188e-02 5.961800000000020816e+01 3.291500000000011639e+00
-2.499999999999995559e-01 7.232549999999960733e+01 5.175399999999972067e+01 1.534849999999991788e+01 1.299999999999993001e-02 6.236199999999966792e+01 3.512999999999981249e+00
-1.499999999999994671e-01 7.422200000000026421e+01 5.265450000000018349e+01 1.608050000000005753e+01 1.450000000000005104e-02 6.451650000000022089e+01 3.727500000000013358e+00
-4.999999999999982236e-02 7.561400000000026012e+01 5.329050000000018628e+01 1.619500000000005713e+01 1.550000000000005540e-02 6.569000000000022510e+01 3.677000000000012925e+00
5.000000000000026645e-02 7.553449999999959630e+01 5.373499999999971521e+01 1.601499999999991530e+01 1.499999999999991965e-02 6.560099999999964382e+01 3.622999999999980680e+00
1.500000000000003553e-01 7.443650000000026523e+01 5.233850000000018099e+01 1.589300000000005575e+01 1.300000000000004624e-02 6.438100000000022760e+01 3.641000000000012893e+00
2.500000000000004441e-01 7.270649999999960755e+01 5.115999999999972658e+01 1.511999999999991928e+01 1.299999999999993001e-02 6.226849999999966911e+01 3.380499999999981853e+00
3.500000000000005329e-01 6.870300000000024454e+01 4.885200000000017440e+01 1.427350000000005004e+01 1.250000000000004406e-02 5.918000000000020577e+01 3.188500000000011436e+00
4.500000000000001776e-01 6.404450000000022669e+01 4.583200000000016416e+01 1.313000000000004697e+01 1.350000000000004842e-02 5.568450000000019884e+01 2.954500000000010562e+00
5.500000000000002665e-01 5.904849999999968446e+01 4.236499999999977462e+01 1.177699999999993707e+01 9.499999999999949457e-03 5.183899999999972152e+01 2.644499999999986084e+00
6.500000000000003553e-01 5.244650000000018508e+01 3.854250000000013898e+01 1.062250000000003780e+01 6.000000000000020942e-03 4.699650000000016803e+01 2.348000000000008303e+00
7.500000000000004441e-01 4.572799999999975284e+01 3.475549999999981310e+01 8.968999999999951456e+00 6.999999999999962849e-03 4.300549999999977047e+01 2.010999999999989463e+00
8.500000000000005329e-01 3.801550000000013085e+01 3.088550000000011053e+01 7.468000000000026617e+00 1.050000000000003708e-02 3.842900000000013705e+01 1.681500000000005990e+00
9.500000000000001776e-01 3.024800000000010769e+01 2.667100000000009530e+01 6.010000000000021103e+00 6.000000000000020942e-03 3.317850000000012045e+01 1.312500000000004663e+00
1.050000000000000266e+00 2.509199999999986730e+01 2.330599999999987659e+01 4.672499999999975451e+00 1.499999999999992008e-03 2.911699999999984456e+01 1.031999999999994477e+00
1.150000000000000355e+00 2.327600000000008151e+01 1.982400000000006912e+01 3.414500000000011859e+00 5.000000000000017451e-03 2.428150000000008646e+01 7.365000000000025970e-01
1.250000000000000444e+00 2.021399999999989205e+01 1.614749999999991203e+01 2.351499999999987267e+00 1.999999999999989200e-03 2.039949999999988961e+01 5.144999999999972928e-01
1.350000000000000533e+00 3.834550000000013625e+01 1.326750000000004626e+01 1.666500000000005866e+00 1.000000000000003490e-03 1.655400000000005889e+01 3.525000000000012568e-01
1.450000000000000178e+00 5.987000000000021060e+01 1.143650000000003963e+01 1.061500000000003663e+00 1.000000000000003490e-03 1.361350000000004812e+01 2.250000000000007827e-01
1.550000000000000266e+00 4.394099999999976802e+01 9.444999999999948770e+00 6.459999999999965770e-01 9.999999999999945998e-04 1.139849999999993990e+01 1.379999999999992621e-01
1.650000000000000355e+00 1.644800000000005724e+01 7.391000000000025771e+00 3.860000000000013420e-01 0.000000000000000000e+00 8.444000000000029260e+00 9.250000000000033196e-02
1.750000000000000444e+00 2.694999999999985629e+00 5.689999999999969305e+00 2.139999999999988578e-01 4.999999999999972999e-04 6.934999999999963194e+00 4.299999999999976757e-02
1.850000000000000533e+00 1.457500000000005125e+00 3.783000000000013241e+00 9.450000000000033373e-02 0.000000000000000000e+00 5.291500000000018744e+00 2.500000000000008812e-02
1.950000000000000178e+00 2.075000000000007394e-01 3.597000000000012854e+00 4.900000000000017536e-02 0.000000000000000000e+00 3.607000000000012641e+00 1.150000000000003970e-02
2.049999999999999822e+00 6.250000000000022204e-02 2.064500000000007329e+00 3.100000000000011080e-02 0.000000000000000000e+00 2.681000000000009376e+00 4.000000000000013961e-03
2.150000000000000355e+00 1.299999999999981552e-02 1.905999999999972827e+00 6.499999999999907761e-03 0.000000000000000000e+00 1.891499999999973092e+00 4.999999999999928980e-03
2.250000000000000888e+00 1.500000000000005235e-03 1.001000000000003443e+00 5.000000000000017451e-03 0.000000000000000000e+00 1.309500000000004549e+00 1.500000000000005235e-03
2.350000000000000533e+00 5.000000000000017451e-04 1.055500000000003658e+00 1.000000000000003490e-03 0.000000000000000000e+00 1.834500000000006459e+00 5.000000000000017451e-04
2.450000000000000178e+00 0.000000000000000000e+00 4.125000000000014766e-01 1.500000000000005235e-03 0.000000000000000000e+00 6.120000000000022089e-01 5.000000000000017451e-04
2.549999999999999822e+00 0.000000000000000000e+00 2.840000000000009739e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.655000000000012683e-01 5.000000000000017451e-04
2.650000000000000355e+00 0.000000000000000000e+00 1.549999999999978062e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.279999999999911209e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 9.500000000000033418e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.455000000000011950e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 5.400000000000019368e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.600000000000023903e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.100000000000011080e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.450000000000015749e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 6.499999999999907761e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.999999999999872685e-03 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en4.3_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 161.5535 106.0983 26.0307 0.02285 129.09655 5.8203
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.049999999999999024e-02 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 2.299999999999997879e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.599999999999996952e-02 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 5.249999999999994948e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.579999999999997851e-01 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 5.849999999999995204e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.924999999999994715e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 1.544999999999998597e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.909999999999998366e-01 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 7.370000000000025420e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.275000000000011791e-01 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 4.099999999999996425e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.089999999999992752e-01 4.999999999999995767e-04
-2.349999999999999645e+00 0.000000000000000000e+00 1.006499999999999062e+00 1.999999999999998307e-03 0.000000000000000000e+00 1.099999999999998979e+00 4.999999999999995767e-04
-2.250000000000000000e+00 3.499999999999996603e-03 1.654999999999998472e+00 2.499999999999997884e-03 0.000000000000000000e+00 1.203499999999998904e+00 0.000000000000000000e+00
-2.149999999999999467e+00 1.699999999999998387e-02 1.382499999999998730e+00 9.499999999999991090e-03 0.000000000000000000e+00 2.230999999999998096e+00 1.999999999999998307e-03
-2.049999999999999822e+00 8.250000000000029532e-02 2.207500000000007567e+00 1.400000000000004886e-02 0.000000000000000000e+00 2.930500000000010541e+00 3.500000000000012216e-03
-1.949999999999999734e+00 2.844999999999984763e-01 2.675999999999985501e+00 4.099999999999977968e-02 0.000000000000000000e+00 3.315999999999982073e+00 1.249999999999993304e-02
-1.849999999999999645e+00 1.295500000000004537e+00 3.621000000000012875e+00 9.400000000000033329e-02 0.000000000000000000e+00 4.732000000000017081e+00 2.200000000000007852e-02
-1.750000000000000000e+00 3.305000000000011706e+00 4.787000000000016797e+00 1.845000000000006635e-01 5.000000000000017451e-04 6.113500000000021473e+00 4.300000000000014921e-02
-1.649999999999999911e+00 2.104849999999988697e+01 6.795499999999964125e+00 3.544999999999980944e-01 0.000000000000000000e+00 7.954499999999957716e+00 6.149999999999967298e-02
-1.549999999999999822e+00 3.703650000000013165e+01 7.963500000000028223e+00 5.765000000000020108e-01 5.000000000000017451e-04 1.041900000000003601e+01 1.040000000000003699e-01
-1.449999999999999734e+00 5.642249999999970100e+01 1.021549999999994540e+01 9.649999999999948619e-01 9.999999999999945998e-04 1.258999999999993236e+01 1.984999999999989273e-01
-1.349999999999999645e+00 3.674800000000013256e+01 1.303600000000004577e+01 1.419000000000004924e+00 1.500000000000005235e-03 1.559200000000005559e+01 3.000000000000010436e-01
-1.249999999999999556e+00 2.493099999999986593e+01 1.597349999999991432e+01 2.207499999999988027e+00 1.499999999999992008e-03 1.950949999999989615e+01 4.699999999999974754e-01
-1.149999999999999467e+00 2.264900000000007907e+01 1.893850000000006517e+01 3.195000000000011386e+00 2.000000000000006981e-03 2.331050000000008282e+01 6.725000000000023181e-01
-1.049999999999999822e+00 2.795900000000009911e+01 2.261550000000007898e+01 4.391500000000015724e+00 3.000000000000010471e-03 2.761750000000009564e+01 9.270000000000032658e-01
-9.499999999999997335e-01 3.173449999999983007e+01 2.643549999999985900e+01 5.829999999999968985e+00 2.999999999999984016e-03 3.289349999999982543e+01 1.222999999999993426e+00
-8.499999999999996447e-01 3.778750000000013642e+01 3.010450000000010462e+01 7.188500000000025203e+00 6.500000000000023120e-03 3.612950000000012807e+01 1.554000000000005377e+00
-7.499999999999995559e-01 4.471499999999976183e+01 3.383149999999982072e+01 8.670999999999953189e+00 7.499999999999959824e-03 4.161749999999977945e+01 1.888499999999989853e+00
-6.499999999999994671e-01 5.174500000000018218e+01 3.714450000000012864e+01 1.023100000000003540e+01 8.500000000000030101e-03 4.574500000000016087e+01 2.288500000000007972e+00
-5.499999999999998224e-01 5.773150000000020299e+01 4.159250000000014325e+01 1.161350000000004101e+01 9.000000000000032280e-03 5.104200000000017923e+01 2.665000000000009361e+00
-4.499999999999997335e-01 6.359799999999965792e+01 4.448199999999976484e+01 1.280699999999993111e+01 1.349999999999992872e-02 5.405499999999970839e+01 2.909999999999984599e+00
-3.499999999999996447e-01 6.783700000000024488e+01 4.728450000000016473e+01 1.413450000000005069e+01 1.150000000000003970e-02 5.821600000000020714e+01 3.112500000000010925e+00
-2.499999999999995559e-01 7.171649999999961267e+01 5.013699999999973045e+01 1.484099999999992114e+01 1.049999999999994341e-02 6.045399999999967378e+01 3.397999999999981924e+00
-1.499999999999994671e-01 7.462400000000026523e+01 5.146950000000018122e+01 1.565600000000005565e+01 1.450000000000005104e-02 6.304550000000022436e+01 3.557000000000012374e+00
-4.999999999999982236e-02 7.545050000000026102e+01 5.208700000000018093e+01 1.613200000000005829e+01 1.350000000000004842e-02 6.356850000000022050e+01 3.701500000000013113e+00
5.000000000000026645e-02 7.605899999999959959e+01 5.222649999999972437e+01 1.605199999999991434e+01 1.449999999999992267e-02 6.364699999999965740e+01 3.687499999999980460e+00
1.500000000000003553e-01 7.421850000000026171e+01 5.154750000000018417e+01 1.576150000000005491e+01 1.550000000000005540e-02 6.225600000000022050e+01 3.550000000000012701e+00
2.500000000000004441e-01 7.090199999999961733e+01 5.038549999999973039e+01 1.499349999999991923e+01 1.249999999999993304e-02 6.000949999999967588e+01 3.301499999999982560e+00
3.500000000000005329e-01 6.656700000000023465e+01 4.758300000000016894e+01 1.393500000000004846e+01 1.050000000000003708e-02 5.844300000000020390e+01 3.154000000000011017e+00
4.500000000000001776e-01 6.110800000000021726e+01 4.439200000000015933e+01 1.289100000000004620e+01 1.050000000000003708e-02 5.390200000000019287e+01 2.910000000000010356e+00
5.500000000000002665e-01 5.526999999999970470e+01 4.101099999999978252e+01 1.152799999999993830e+01 8.499999999999953773e-03 5.022749999999972914e+01 2.637499999999985967e+00
6.500000000000003553e-01 4.786200000000016530e+01 3.829500000000013671e+01 1.029550000000003607e+01 1.000000000000003490e-02 4.537450000000016104e+01 2.234500000000007702e+00
7.500000000000004441e-01 4.036649999999978178e+01 3.368299999999982219e+01 8.603499999999954184e+00 1.149999999999993909e-02 4.123049999999977899e+01 1.982499999999989493e+00
8.500000000000005329e-01 3.437850000000012329e+01 3.078200000000011016e+01 7.080000000000024940e+00 9.000000000000032280e-03 3.598650000000012739e+01 1.584000000000005626e+00
9.500000000000001776e-01 2.928550000000010201e+01 2.640200000000009339e+01 5.632500000000019824e+00 7.000000000000024432e-03 3.198950000000011329e+01 1.240500000000004377e+00
1.050000000000000266e+00 2.456599999999986750e+01 2.269849999999987844e+01 4.263499999999977419e+00 3.999999999999978399e-03 2.723549999999985616e+01 9.084999999999952003e-01
1.150000000000000355e+00 1.848150000000006443e+01 1.916450000000006781e+01 3.102000000000010971e+00 2.500000000000008726e-03 2.362350000000008166e+01 7.090000000000025171e-01
1.250000000000000444e+00 2.664099999999985613e+01 1.570249999999991530e+01 2.095999999999988983e+00 1.999999999999989200e-03 1.931399999999989703e+01 4.544999999999975726e-01
1.350000000000000533e+00 4.135150000000014359e+01 1.355600000000004712e+01 1.387000000000004896e+00 5.000000000000017451e-04 1.543450000000005495e+01 2.925000000000010369e-01
1.450000000000000178e+00 6.580450000000023181e+01 1.036950000000003591e+01 9.145000000000031992e-01 1.000000000000003490e-03 1.242600000000004457e+01 1.755000000000006277e-01
1.550000000000000266e+00 5.091199999999972903e+01 8.111499999999956856e+00 5.434999999999970965e-01 4.999999999999972999e-04 9.838499999999948287e+00 1.214999999999993446e-01
1.650000000000000355e+00 2.020650000000007296e+01 6.313000000000021927e+00 3.070000000000011053e-01 5.000000000000017451e-04 8.141500000000029047e+00 7.000000000000024258e-02
1.750000000000000444e+00 1.779999999999990479e+00 5.328499999999971593e+00 1.834999999999990250e-01 0.000000000000000000e+00 6.191999999999967308e+00 3.899999999999979178e-02
1.850000000000000533e+00 6.980000000000025073e-01 3.956500000000013895e+00 1.005000000000003529e-01 0.000000000000000000e+00 5.143000000000018446e+00 2.050000000000007372e-02
1.950000000000000178e+00 2.715000000000009628e-01 2.712000000000009514e+00 4.400000000000015704e-02 0.000000000000000000e+00 3.502000000000012214e+00 1.150000000000003970e-02
2.049999999999999822e+00 7.100000000000024347e-02 2.241500000000007820e+00 2.050000000000007372e-02 0.000000000000000000e+00 2.962500000000010569e+00 1.000000000000003490e-03
2.150000000000000355e+00 1.049999999999985147e-02 1.382499999999980300e+00 5.499999999999921618e-03 0.000000000000000000e+00 2.220499999999968388e+00 9.999999999999857093e-04
2.250000000000000888e+00 1.500000000000005235e-03 1.020000000000003570e+00 4.500000000000016140e-03 0.000000000000000000e+00 1.656000000000005912e+00 1.000000000000003490e-03
2.350000000000000533e+00 5.000000000000017451e-04 8.680000000000031024e-01 1.000000000000003490e-03 0.000000000000000000e+00 7.885000000000027542e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 7.365000000000025970e-01 5.000000000000017451e-04 0.000000000000000000e+00 7.415000000000026015e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 3.105000000000011084e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.430000000000011928e-01 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.939999999999944102e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.434999999999936771e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 9.700000000000033595e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.285000000000004472e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 5.300000000000018585e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.650000000000023948e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 1.930000000000006710e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.250000000000011213e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.750000000000006065e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.099999999999984324e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.049999999999985147e-02 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en6.4_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 155.95235 188.69545 45.7422 0.231 216.2958 15.9255
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.999999999999994921e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 1.149999999999998940e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.099999999999999069e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 3.595000000000012630e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.650000000000005976e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 2.449999999999997666e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.849999999999997327e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 4.499999999999995670e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.199999999999995598e-02 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.839999999999995417e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999992284e-02 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.259999999999998899e-01 4.999999999999995767e-04 0.000000000000000000e+00 3.769999999999996687e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.240000000000007818e-01 5.000000000000017451e-04 0.000000000000000000e+00 2.660000000000009579e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.954999999999995519e-01 4.999999999999995767e-04 0.000000000000000000e+00 5.399999999999994804e-01 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 5.324999999999995293e-01 9.999999999999991535e-04 0.000000000000000000e+00 7.314999999999993729e-01 9.999999999999991535e-04
-2.750000000000000000e+00 4.999999999999995767e-04 1.734999999999998321e+00 1.999999999999998307e-03 0.000000000000000000e+00 2.117499999999997939e+00 9.999999999999991535e-04
-2.649999999999999467e+00 1.499999999999998730e-03 1.216999999999998971e+00 2.999999999999997460e-03 0.000000000000000000e+00 1.647999999999998577e+00 1.999999999999998307e-03
-2.549999999999999822e+00 1.350000000000004842e-02 2.398500000000008292e+00 1.400000000000004886e-02 0.000000000000000000e+00 2.437000000000008715e+00 6.000000000000020942e-03
-2.450000000000000178e+00 7.099999999999993816e-02 2.775999999999997581e+00 3.149999999999997247e-02 0.000000000000000000e+00 3.790499999999996650e+00 7.999999999999993228e-03
-2.349999999999999645e+00 2.614999999999997882e-01 5.069499999999995232e+00 5.499999999999995171e-02 0.000000000000000000e+00 4.302999999999996383e+00 1.449999999999998686e-02
-2.250000000000000000e+00 8.049999999999992717e-01 4.753499999999995396e+00 1.289999999999998925e-01 0.000000000000000000e+00 5.670999999999994934e+00 3.899999999999996525e-02
-2.149999999999999467e+00 2.384499999999997844e+00 5.862499999999994493e+00 2.064999999999998226e-01 0.000000000000000000e+00 7.588999999999993307e+00 6.099999999999994316e-02
-2.049999999999999822e+00 2.046200000000007080e+01 8.377000000000029090e+00 3.425000000000011924e-01 5.000000000000017451e-04 9.103500000000032344e+00 1.090000000000003882e-01
-1.949999999999999734e+00 4.779099999999974813e+01 1.005799999999994654e+01 6.284999999999966169e-01 1.499999999999992008e-03 1.171749999999993719e+01 1.814999999999990232e-01
-1.849999999999999645e+00 4.101450000000014739e+01 1.252650000000004482e+01 1.046000000000003594e+00 1.000000000000003490e-03 1.517550000000005284e+01 2.890000000000010338e-01
-1.750000000000000000e+00 2.536600000000008848e+01 1.578450000000005637e+01 1.602500000000005587e+00 6.000000000000020942e-03 1.719100000000005934e+01 4.590000000000016289e-01
-1.649999999999999911e+00 1.560699999999991583e+01 1.837699999999990297e+01 2.477999999999986880e+00 5.499999999999970191e-03 2.282799999999987861e+01 7.474999999999960565e-01
-1.549999999999999822e+00 1.537450000000005446e+01 2.296850000000008052e+01 3.504000000000012438e+00 1.150000000000003970e-02 2.721550000000009462e+01 1.096000000000003860e+00
-1.449999999999999734e+00 1.830999999999990280e+01 2.667299999999985616e+01 4.926499999999973234e+00 2.299999999999987818e-02 3.000899999999984047e+01 1.545999999999991825e+00
-1.349999999999999645e+00 2.248300000000007870e+01 3.058350000000010738e+01 6.560000000000022702e+00 2.650000000000009293e-02 3.471200000000012409e+01 2.047500000000007425e+00
-1.249999999999999556e+00 2.681849999999985812e+01 3.530849999999981037e+01 8.345499999999955065e+00 3.949999999999979222e-02 4.011049999999978866e+01 2.679499999999985782e+00
-1.149999999999999467e+00 3.177750000000011354e+01 4.030350000000014177e+01 1.025000000000003553e+01 4.950000000000017580e-02 4.626650000000016405e+01 3.286000000000011578e+00
-1.049999999999999822e+00 3.635500000000012477e+01 4.592550000000016297e+01 1.188550000000004125e+01 3.950000000000013917e-02 5.165050000000017860e+01 3.891000000000013781e+00
-9.499999999999997335e-01 4.098249999999978144e+01 4.994949999999973045e+01 1.364999999999992752e+01 5.349999999999971445e-02 5.681399999999969452e+01 4.539999999999976055e+00
-8.499999999999996447e-01 4.502900000000015979e+01 5.493800000000019423e+01 1.516750000000005372e+01 6.950000000000024214e-02 6.164600000000021396e+01 5.097000000000018183e+00
-7.499999999999995559e-01 4.805749999999974165e+01 5.942449999999968213e+01 1.653949999999991149e+01 7.599999999999959566e-02 6.641699999999964632e+01 5.573999999999970534e+00
-6.499999999999994671e-01 4.942850000000017729e+01 6.402350000000022590e+01 1.748650000000005988e+01 8.200000000000029488e-02 7.100850000000025375e+01 6.037500000000020961e+00
-5.499999999999998224e-01 5.099950000000018235e+01 6.675150000000023454e+01 1.820250000000006452e+01 9.000000000000031586e-02 7.556650000000026068e+01 6.436500000000022759e+00
-4.499999999999997335e-01 5.057199999999973272e+01 6.987449999999962813e+01 1.905449999999989785e+01 1.124999999999993922e-01 7.854999999999958504e+01 6.678499999999964132e+00
-3.499999999999996447e-01 5.024700000000017752e+01 7.235850000000024806e+01 1.949250000000006722e+01 1.020000000000003543e-01 8.142500000000028137e+01 6.960500000000024556e+00
-2.499999999999995559e-01 4.892499999999974136e+01 7.541699999999960369e+01 1.982349999999989265e+01 1.104999999999994043e-01 8.326049999999955276e+01 7.038499999999962675e+00
-1.499999999999994671e-01 4.806200000000016814e+01 7.512400000000026523e+01 1.996800000000007103e+01 1.080000000000003874e-01 8.548400000000030730e+01 7.205000000000025828e+00
-4.999999999999982236e-02 4.746600000000016450e+01 7.520150000000026580e+01 2.002550000000007202e+01 1.165000000000004088e-01 8.505450000000030286e+01 7.406500000000026063e+00
5.000000000000026645e-02 4.716749999999974818e+01 7.538049999999959994e+01 2.033549999999989311e+01 1.189999999999993702e-01 8.602049999999954366e+01 7.291499999999961013e+00
1.500000000000003553e-01 4.693750000000016342e+01 7.509700000000026421e+01 1.989200000000007051e+01 1.110000000000003900e-01 8.476450000000029661e+01 7.160500000000025622e+00
2.500000000000004441e-01 4.781999999999974449e+01 7.314999999999960778e+01 1.938249999999989726e+01 1.079999999999994298e-01 8.384499999999955833e+01 7.033499999999962782e+00
3.500000000000005329e-01 4.783700000000016672e+01 7.044350000000024181e+01 1.899250000000006722e+01 1.065000000000003721e-01 8.198150000000029536e+01 6.818000000000023597e+00
4.500000000000001776e-01 4.803850000000016962e+01 6.905550000000023658e+01 1.862000000000006494e+01 1.050000000000003708e-01 7.797400000000027376e+01 6.746500000000024144e+00
5.500000000000002665e-01 4.744549999999974688e+01 6.486749999999965155e+01 1.776899999999990598e+01 9.849999999999947686e-02 7.499299999999959709e+01 6.438999999999965418e+00
6.500000000000003553e-01 4.625850000000016138e+01 6.100800000000021583e+01 1.715150000000005903e+01 1.065000000000003721e-01 7.145050000000024681e+01 6.149500000000021949e+00
7.500000000000004441e-01 4.396399999999976416e+01 5.739599999999969526e+01 1.602949999999991348e+01 7.399999999999960776e-02 6.615899999999965075e+01 5.639999999999969482e+00
8.500000000000005329e-01 4.118900000000014217e+01 5.339650000000018792e+01 1.463250000000005180e+01 7.350000000000025957e-02 6.176900000000021862e+01 5.145000000000018225e+00
9.500000000000001776e-01 3.781600000000013040e+01 4.871100000000016905e+01 1.325400000000004752e+01 6.750000000000024036e-02 5.638250000000019924e+01 4.662500000000016520e+00
1.050000000000000266e+00 3.254549999999982646e+01 4.422899999999976473e+01 1.154899999999993909e+01 6.349999999999965394e-02 5.129099999999972681e+01 4.016999999999978144e+00
1.150000000000000355e+00 2.787250000000009820e+01 3.913450000000013773e+01 9.889000000000034873e+00 5.000000000000017625e-02 4.571550000000016212e+01 3.364500000000012037e+00
1.250000000000000444e+00 2.291699999999987725e+01 3.438049999999981310e+01 7.954499999999957716e+00 3.049999999999983627e-02 4.127449999999977592e+01 2.677499999999985558e+00
1.350000000000000533e+00 1.889100000000006574e+01 3.050800000000010925e+01 6.258000000000022212e+00 2.650000000000009293e-02 3.500850000000012585e+01 2.091500000000007464e+00
1.450000000000000178e+00 1.597950000000005666e+01 2.488650000000008689e+01 4.641500000000016612e+00 1.500000000000005322e-02 3.122500000000011156e+01 1.549000000000005484e+00
1.550000000000000266e+00 1.441149999999992382e+01 2.167899999999988481e+01 3.371999999999982123e+00 1.199999999999993607e-02 2.560449999999986304e+01 1.107999999999994101e+00
1.650000000000000355e+00 2.015300000000006975e+01 1.781700000000006412e+01 2.321500000000008335e+00 9.500000000000032724e-03 2.134800000000007358e+01 7.385000000000025988e-01
1.750000000000000444e+00 3.227899999999982583e+01 1.473699999999992194e+01 1.556999999999991724e+00 3.999999999999978399e-03 1.777299999999990376e+01 4.694999999999974749e-01
1.850000000000000533e+00 5.731600000000020145e+01 1.203050000000004260e+01 9.735000000000034737e-01 3.000000000000010471e-03 1.562250000000005556e+01 2.700000000000009615e-01
1.950000000000000178e+00 4.848650000000017002e+01 9.961000000000035826e+00 5.995000000000021423e-01 1.000000000000003490e-03 1.207850000000004265e+01 1.890000000000006675e-01
2.049999999999999822e+00 2.235450000000007975e+01 7.458000000000025942e+00 3.905000000000014015e-01 1.000000000000003490e-03 9.332500000000033324e+00 1.130000000000003918e-01
2.150000000000000355e+00 4.984999999999929265e+00 6.260499999999910692e+00 2.009999999999971532e-01 0.000000000000000000e+00 7.060499999999899856e+00 6.499999999999907241e-02
2.250000000000000888e+00 1.188500000000004109e+00 5.444500000000019213e+00 1.165000000000004088e-01 0.000000000000000000e+00 5.348000000000018517e+00 3.700000000000013001e-02
2.350000000000000533e+00 4.365000000000015534e-01 3.957500000000013785e+00 7.050000000000024303e-02 0.000000000000000000e+00 4.969500000000017792e+00 2.050000000000007372e-02
2.450000000000000178e+00 5.320000000000019158e-01 2.388500000000008505e+00 3.050000000000010689e-02 0.000000000000000000e+00 3.250000000000011546e+00 1.300000000000004624e-02
2.549999999999999822e+00 2.650000000000009293e-02 2.490500000000008818e+00 1.000000000000003490e-02 0.000000000000000000e+00 2.799500000000009869e+00 4.500000000000016140e-03
2.650000000000000355e+00 6.999999999999900399e-03 1.409499999999979991e+00 4.499999999999936343e-03 0.000000000000000000e+00 3.045999999999956742e+00 1.499999999999978781e-03
2.750000000000000888e+00 1.500000000000005235e-03 1.012500000000003508e+00 1.000000000000003490e-03 0.000000000000000000e+00 1.662500000000005862e+00 5.000000000000017451e-04
2.850000000000000533e+00 1.500000000000005235e-03 9.180000000000032578e-01 5.000000000000017451e-04 0.000000000000000000e+00 6.895000000000024443e-01 1.000000000000003490e-03
2.950000000000000178e+00 0.000000000000000000e+00 7.020000000000025109e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.710000000000016396e-01 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.365000000000008207e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.620000000000026752e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.344999999999980933e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.764999999999974922e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.145000000000018447e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003525e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 4.550000000000015837e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.200000000000022160e-02 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 2.900000000000010209e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.200000000000011169e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 6.999999999999900399e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.899999999999972891e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en6.4_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 156.23435 198.2414 47.98225 0.2454 227.8728 17.0041
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 5.499999999999995344e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.900000000000006545e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 2.299999999999997879e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.199999999999998138e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 3.149999999999997247e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.679999999999996607e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 7.049999999999993772e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.249999999999991562e-02 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 4.214999999999995972e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.219999999999995755e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 7.185000000000025810e-01 5.000000000000017451e-04 0.000000000000000000e+00 8.370000000000029639e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 3.364999999999996882e-01 4.999999999999995767e-04 0.000000000000000000e+00 4.374999999999996114e-01 4.999999999999995767e-04
-2.849999999999999645e+00 0.000000000000000000e+00 9.204999999999992077e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.314999999999998836e+00 4.999999999999995767e-04
-2.750000000000000000e+00 0.000000000000000000e+00 7.409999999999993259e-01 9.999999999999991535e-04 0.000000000000000000e+00 1.628999999999998449e+00 0.000000000000000000e+00
-2.649999999999999467e+00 5.499999999999995344e-03 1.140499999999998959e+00 9.999999999999991535e-04 0.000000000000000000e+00 1.731499999999998485e+00 1.999999999999998307e-03
-2.549999999999999822e+00 2.550000000000008857e-02 2.068500000000007333e+00 1.000000000000003490e-02 0.000000000000000000e+00 2.832500000000009788e+00 3.000000000000010471e-03
-2.450000000000000178e+00 1.064999999999999003e-01 2.200499999999998124e+00 2.149999999999998093e-02 0.000000000000000000e+00 3.612999999999996881e+00 7.999999999999993228e-03
-2.349999999999999645e+00 2.994999999999997109e-01 3.539999999999996927e+00 4.949999999999995376e-02 0.000000000000000000e+00 3.850999999999996426e+00 1.849999999999998174e-02
-2.250000000000000000e+00 7.874999999999993117e-01 4.369999999999995666e+00 8.899999999999991251e-02 0.000000000000000000e+00 5.284999999999994813e+00 3.199999999999997291e-02
-2.149999999999999467e+00 5.064499999999995339e+00 6.462499999999994138e+00 1.499999999999998557e-01 0.000000000000000000e+00 8.268499999999992411e+00 6.749999999999993505e-02
-2.049999999999999822e+00 2.009000000000007091e+01 7.447000000000025821e+00 3.115000000000011093e-01 5.000000000000017451e-04 9.515500000000033154e+00 9.950000000000035205e-02
-1.949999999999999734e+00 3.989299999999978752e+01 9.927499999999946922e+00 5.329999999999971427e-01 4.999999999999972999e-04 1.210649999999993476e+01 1.594999999999991425e-01
-1.849999999999999645e+00 4.600600000000016365e+01 1.233300000000004282e+01 8.265000000000028990e-01 2.500000000000008726e-03 1.500200000000005218e+01 2.805000000000009708e-01
-1.750000000000000000e+00 2.660500000000009280e+01 1.593800000000005568e+01 1.411000000000004917e+00 4.500000000000016140e-03 1.785100000000006304e+01 4.380000000000015548e-01
-1.649999999999999911e+00 1.208049999999993496e+01 1.815349999999990160e+01 2.186999999999988287e+00 8.499999999999953773e-03 2.394249999999987111e+01 6.914999999999963398e-01
-1.549999999999999822e+00 1.342300000000004800e+01 2.256550000000007827e+01 3.192500000000011440e+00 1.550000000000005540e-02 2.589950000000009211e+01 1.080500000000003791e+00
-1.449999999999999734e+00 1.563499999999991630e+01 2.671849999999985670e+01 4.602499999999975167e+00 1.699999999999990755e-02 3.170899999999982910e+01 1.506999999999991902e+00
-1.349999999999999645e+00 1.937100000000006972e+01 3.053800000000010684e+01 6.206000000000021721e+00 2.500000000000008812e-02 3.646450000000012892e+01 2.041500000000007198e+00
-1.249999999999999556e+00 2.393499999999987082e+01 3.615099999999980440e+01 8.065999999999956316e+00 3.549999999999980949e-02 4.326299999999977075e+01 2.772499999999985310e+00
-1.149999999999999467e+00 2.849550000000009931e+01 4.043650000000014444e+01 1.001250000000003482e+01 3.850000000000013828e-02 4.884100000000017161e+01 3.400500000000012069e+00
-1.049999999999999822e+00 3.396150000000012170e+01 4.607750000000016399e+01 1.203350000000004272e+01 5.550000000000019501e-02 5.444600000000018980e+01 4.105500000000014360e+00
-9.499999999999997335e-01 3.857299999999979434e+01 5.189049999999972584e+01 1.374449999999992578e+01 6.949999999999963152e-02 6.067249999999967258e+01 4.810499999999974463e+00
-8.499999999999996447e-01 4.291550000000015075e+01 5.632000000000019924e+01 1.556650000000005463e+01 8.800000000000031408e-02 6.639950000000023067e+01 5.488500000000019696e+00
-7.499999999999995559e-01 4.695099999999975182e+01 6.096299999999967412e+01 1.694249999999991019e+01 9.099999999999951183e-02 7.209199999999961506e+01 6.103999999999967230e+00
-6.499999999999994671e-01 5.012700000000018008e+01 6.617450000000023635e+01 1.840600000000006631e+01 9.550000000000033462e-02 7.701300000000027524e+01 6.623000000000023313e+00
-5.499999999999998224e-01 5.205050000000018429e+01 7.009050000000024738e+01 1.972050000000006875e+01 1.155000000000004079e-01 8.118250000000028876e+01 7.040000000000024905e+00
-4.499999999999997335e-01 5.323649999999971527e+01 7.407699999999960028e+01 2.055649999999988964e+01 1.144999999999993939e-01 8.615399999999954161e+01 7.366999999999960913e+00
-3.499999999999996447e-01 5.388600000000018753e+01 7.711200000000026478e+01 2.150000000000007461e+01 9.900000000000035161e-02 8.893300000000031957e+01 7.690500000000026759e+00
-2.499999999999995559e-01 5.336099999999971288e+01 7.982849999999957902e+01 2.179799999999988458e+01 1.144999999999993939e-01 9.218999999999950035e+01 7.944999999999957652e+00
-1.499999999999994671e-01 5.320500000000019014e+01 8.155400000000028626e+01 2.198350000000007753e+01 1.290000000000004476e-01 9.319900000000032492e+01 7.996500000000028585e+00
-4.999999999999982236e-02 5.340850000000018838e+01 8.196350000000029468e+01 2.226050000000007856e+01 1.130000000000003918e-01 9.384450000000033754e+01 8.086000000000028720e+00
5.000000000000026645e-02 5.309899999999971953e+01 8.235799999999956356e+01 2.224149999999988125e+01 1.124999999999993922e-01 9.370699999999949625e+01 8.034999999999957510e+00
1.500000000000003553e-01 5.306850000000018497e+01 8.089750000000029218e+01 2.193650000000007694e+01 1.275000000000004463e-01 9.204400000000032378e+01 7.971000000000028507e+00
2.500000000000004441e-01 5.301549999999971874e+01 7.978549999999957265e+01 2.164999999999988489e+01 1.189999999999993702e-01 9.023799999999951638e+01 7.851499999999957957e+00
3.500000000000005329e-01 5.294200000000018491e+01 7.708300000000026841e+01 2.130750000000007560e+01 1.185000000000004244e-01 8.715350000000030661e+01 7.612500000000026468e+00
4.500000000000001776e-01 5.234500000000018360e+01 7.424100000000025545e+01 2.036100000000007171e+01 1.155000000000004079e-01 8.314850000000029695e+01 7.256500000000025707e+00
5.500000000000002665e-01 5.076349999999973051e+01 7.139549999999961472e+01 1.939249999999989527e+01 1.074999999999994293e-01 7.854249999999957765e+01 6.823499999999963705e+00
6.500000000000003553e-01 4.877750000000017394e+01 6.588950000000022555e+01 1.815950000000006526e+01 8.550000000000029798e-02 7.456500000000026773e+01 6.537000000000023014e+00
7.500000000000004441e-01 4.546449999999975944e+01 6.088299999999967582e+01 1.683499999999990848e+01 8.199999999999955935e-02 6.904249999999963450e+01 5.915999999999968395e+00
8.500000000000005329e-01 4.129750000000014865e+01 5.578650000000019560e+01 1.500650000000005235e+01 8.500000000000029754e-02 6.294950000000022072e+01 5.379000000000019099e+00
9.500000000000001776e-01 3.620700000000012864e+01 5.137650000000017769e+01 1.339000000000004675e+01 6.950000000000024214e-02 5.779150000000020526e+01 4.729500000000016691e+00
1.050000000000000266e+00 3.188949999999983120e+01 4.657949999999975432e+01 1.175999999999993761e+01 4.699999999999975031e-02 5.167799999999972727e+01 4.062999999999978407e+00
1.150000000000000355e+00 2.633050000000009305e+01 4.120250000000014268e+01 9.632500000000034035e+00 4.500000000000015793e-02 4.508850000000015967e+01 3.295000000000011475e+00
1.250000000000000444e+00 2.011549999999989424e+01 3.506099999999981520e+01 7.632999999999959151e+00 3.849999999999979133e-02 4.017549999999978638e+01 2.635999999999985910e+00
1.350000000000000533e+00 1.623700000000005872e+01 3.056900000000010920e+01 5.879500000000020599e+00 2.950000000000010253e-02 3.492150000000012255e+01 1.969500000000006912e+00
1.450000000000000178e+00 1.321450000000004721e+01 2.649900000000009470e+01 4.332000000000014950e+00 1.600000000000005584e-02 2.981150000000010536e+01 1.429500000000005100e+00
1.550000000000000266e+00 1.328649999999992914e+01 2.291749999999987608e+01 2.997499999999984066e+00 1.099999999999994038e-02 2.544699999999986417e+01 9.914999999999947189e-01
1.650000000000000355e+00 1.547450000000005410e+01 1.783650000000006131e+01 2.027000000000007240e+00 5.500000000000019630e-03 2.153000000000007574e+01 6.800000000000023803e-01
1.750000000000000444e+00 2.942899999999984217e+01 1.644549999999991385e+01 1.272999999999993248e+00 1.999999999999989200e-03 1.712349999999990757e+01 4.234999999999977116e-01
1.850000000000000533e+00 5.437150000000018935e+01 1.330200000000004756e+01 7.695000000000027374e-01 3.500000000000012216e-03 1.319350000000004641e+01 2.440000000000008551e-01
1.950000000000000178e+00 4.204900000000014870e+01 1.087500000000003908e+01 4.585000000000016285e-01 5.000000000000017451e-04 1.076500000000003787e+01 1.460000000000005183e-01
2.049999999999999822e+00 2.224150000000007665e+01 8.532000000000030226e+00 2.865000000000010316e-01 0.000000000000000000e+00 8.806000000000031136e+00 9.700000000000033595e-02
2.150000000000000355e+00 5.689499999999918955e+00 5.422499999999923048e+00 1.624999999999977018e-01 0.000000000000000000e+00 8.721999999999875186e+00 4.549999999999935346e-02
2.250000000000000888e+00 1.035500000000003640e+00 4.993500000000017813e+00 7.500000000000026090e-02 0.000000000000000000e+00 5.270500000000018836e+00 2.650000000000009293e-02
2.350000000000000533e+00 3.450000000000011946e-01 3.544000000000012474e+00 4.300000000000014921e-02 0.000000000000000000e+00 3.602000000000012747e+00 1.400000000000004886e-02
2.450000000000000178e+00 1.170000000000004092e-01 2.429500000000008431e+00 1.650000000000005976e-02 0.000000000000000000e+00 3.613000000000012868e+00 4.500000000000016140e-03
2.549999999999999822e+00 2.300000000000007941e-02 1.567000000000005500e+00 8.000000000000027922e-03 0.000000000000000000e+00 2.620500000000009155e+00 3.000000000000010471e-03
2.650000000000000355e+00 9.499999999999864456e-03 1.388999999999980250e+00 2.499999999999964490e-03 0.000000000000000000e+00 1.602999999999977110e+00 1.499999999999978781e-03
2.750000000000000888e+00 5.500000000000019630e-03 1.446500000000005004e+00 2.000000000000006981e-03 0.000000000000000000e+00 1.003000000000003444e+00 0.000000000000000000e+00
2.850000000000000533e+00 1.000000000000003490e-03 5.300000000000019140e-01 5.000000000000017451e-04 0.000000000000000000e+00 1.044000000000003592e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.490000000000012537e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.220000000000029505e-01 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 4.965000000000017732e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.865000000000010316e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.223999999999982657e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.479999999999936255e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 7.400000000000026001e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.005000000000003529e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 5.100000000000017714e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.480000000000008864e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 3.200000000000011169e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.750000000000013045e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 1.249999999999982202e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.349999999999980729e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en6.4_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 157.33525 202.22845 48.64905 0.25995 230.81825 17.3613
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 1.900000000000006545e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.470000000000011964e-01 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 3.199999999999997291e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.199999999999996098e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 5.149999999999995554e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.914999999999993152e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 3.764999999999996683e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.399999999999991696e-02 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.224999999999998868e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.144999999999998019e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.175000000000007760e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.995000000000010432e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 6.119999999999994333e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.464499999999998581e+00 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 8.954999999999991855e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.408999999999998698e+00 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.234999999999998987e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.059999999999998943e+00 4.999999999999995767e-04
-2.649999999999999467e+00 1.499999999999998730e-03 1.719999999999998419e+00 2.999999999999997460e-03 0.000000000000000000e+00 2.001499999999998280e+00 1.999999999999998307e-03
-2.549999999999999822e+00 1.300000000000004624e-02 1.896000000000006791e+00 7.000000000000024432e-03 0.000000000000000000e+00 2.109500000000007258e+00 2.000000000000006981e-03
-2.450000000000000178e+00 6.999999999999993727e-02 3.183999999999997055e+00 2.099999999999998049e-02 0.000000000000000000e+00 4.101999999999995872e+00 7.999999999999993228e-03
-2.349999999999999645e+00 2.704999999999997407e-01 3.324499999999996902e+00 3.499999999999996864e-02 0.000000000000000000e+00 4.760499999999995957e+00 1.699999999999998387e-02
-2.250000000000000000e+00 1.351499999999998813e+00 4.792999999999995708e+00 9.349999999999991651e-02 0.000000000000000000e+00 5.571999999999994735e+00 3.149999999999997247e-02
-2.149999999999999467e+00 5.351499999999995261e+00 6.240499999999994607e+00 1.609999999999998654e-01 0.000000000000000000e+00 7.282499999999993534e+00 4.949999999999995376e-02
-2.049999999999999822e+00 1.818250000000006494e+01 7.107000000000025075e+00 2.685000000000009601e-01 5.000000000000017451e-04 9.301500000000032742e+00 7.900000000000027833e-02
-1.949999999999999734e+00 3.950399999999979173e+01 9.787499999999948130e+00 4.759999999999974807e-01 9.999999999999945998e-04 1.081049999999994249e+01 1.479999999999992155e-01
-1.849999999999999645e+00 4.705800000000016325e+01 1.129000000000004000e+01 7.855000000000027516e-01 2.500000000000008726e-03 1.519900000000005313e+01 2.420000000000008533e-01
-1.750000000000000000e+00 2.719000000000009720e+01 1.621850000000005565e+01 1.222500000000004361e+00 4.000000000000013961e-03 1.735350000000006077e+01 4.120000000000014762e-01
-1.649999999999999911e+00 1.402099999999992441e+01 1.784349999999990288e+01 1.905499999999989758e+00 8.499999999999953773e-03 2.134949999999988535e+01 6.394999999999966267e-01
-1.549999999999999822e+00 1.391750000000004839e+01 2.222350000000007952e+01 2.832000000000010065e+00 1.200000000000004188e-02 2.530700000000008743e+01 9.825000000000034817e-01
-1.449999999999999734e+00 1.702399999999990854e+01 2.554749999999986443e+01 4.083499999999978591e+00 1.799999999999990496e-02 3.136749999999983274e+01 1.427999999999992387e+00
-1.349999999999999645e+00 1.737850000000006290e+01 3.070350000000010837e+01 5.601000000000019519e+00 1.850000000000006500e-02 3.512700000000012324e+01 1.883500000000006613e+00
-1.249999999999999556e+00 2.153699999999988535e+01 3.518399999999981276e+01 7.502499999999959535e+00 3.799999999999979783e-02 4.081399999999977979e+01 2.583999999999986308e+00
-1.149999999999999467e+00 2.660100000000009501e+01 4.014100000000014035e+01 9.464000000000034163e+00 4.100000000000014744e-02 4.776350000000017104e+01 3.269000000000011674e+00
-1.049999999999999822e+00 3.260200000000011755e+01 4.616400000000016490e+01 1.139900000000003999e+01 4.750000000000016709e-02 5.381900000000018736e+01 4.000000000000014211e+00
-9.499999999999997335e-01 3.643599999999980810e+01 5.119299999999972783e+01 1.339749999999992802e+01 6.649999999999964273e-02 5.998249999999968196e+01 4.605499999999975280e+00
-8.499999999999996447e-01 4.133900000000014785e+01 5.656300000000020134e+01 1.537500000000005507e+01 7.550000000000026135e-02 6.672350000000022874e+01 5.395000000000019114e+00
-7.499999999999995559e-01 4.560399999999975762e+01 6.156799999999967099e+01 1.712699999999991007e+01 1.029999999999994531e-01 7.215349999999961028e+01 6.085499999999967713e+00
-6.499999999999994671e-01 4.893400000000017513e+01 6.717900000000024363e+01 1.853350000000006403e+01 1.100000000000003891e-01 7.790850000000027364e+01 6.741500000000023363e+00
-5.499999999999998224e-01 5.171350000000018099e+01 7.237400000000025102e+01 2.016850000000007270e+01 1.550000000000005540e-01 8.259850000000028558e+01 7.330500000000025551e+00
-4.499999999999997335e-01 5.386749999999971550e+01 7.678749999999959641e+01 2.103199999999988634e+01 1.299999999999993106e-01 8.732549999999953627e+01 7.777499999999958114e+00
-3.499999999999996447e-01 5.551950000000019259e+01 8.024000000000027910e+01 2.212300000000007927e+01 1.445000000000005169e-01 9.136850000000032423e+01 8.082000000000029161e+00
-2.499999999999995559e-01 5.553049999999970510e+01 8.231949999999956447e+01 2.278149999999987685e+01 1.434999999999992393e-01 9.428549999999950160e+01 8.354999999999956017e+00
-1.499999999999994671e-01 5.574000000000019384e+01 8.445450000000029434e+01 2.337900000000008305e+01 1.290000000000004476e-01 9.627100000000034186e+01 8.519500000000029161e+00
-4.999999999999982236e-02 5.602500000000019753e+01 8.579050000000030707e+01 2.343200000000008387e+01 1.240000000000004432e-01 9.767250000000034049e+01 8.513000000000030099e+00
5.000000000000026645e-02 5.582699999999969975e+01 8.539599999999954605e+01 2.361799999999987421e+01 1.244999999999993334e-01 9.721249999999947988e+01 8.575499999999953715e+00
1.500000000000003553e-01 5.608750000000019753e+01 8.448800000000029797e+01 2.314250000000008001e+01 1.230000000000004284e-01 9.666850000000033560e+01 8.528000000000030667e+00
2.500000000000004441e-01 5.584099999999970265e+01 8.381099999999955230e+01 2.295649999999987756e+01 1.309999999999993114e-01 9.326599999999950796e+01 8.301999999999955193e+00
3.500000000000005329e-01 5.490550000000019537e+01 8.072700000000028808e+01 2.219150000000007950e+01 1.125000000000003914e-01 9.042250000000031207e+01 7.915000000000027569e+00
4.500000000000001776e-01 5.376000000000018986e+01 7.661050000000027183e+01 2.138700000000007506e+01 1.065000000000003721e-01 8.570800000000029684e+01 7.580500000000026439e+00
5.500000000000002665e-01 5.172399999999972664e+01 7.288299999999961187e+01 2.011299999999989296e+01 1.079999999999994298e-01 8.185899999999956833e+01 7.247499999999961418e+00
6.500000000000003553e-01 4.846500000000017394e+01 6.774150000000024363e+01 1.870800000000006591e+01 1.040000000000003699e-01 7.610600000000026455e+01 6.690500000000023206e+00
7.500000000000004441e-01 4.449149999999976046e+01 6.273649999999966553e+01 1.706999999999990791e+01 8.149999999999955891e-02 7.022749999999962256e+01 5.974499999999967947e+00
8.500000000000005329e-01 3.959500000000014097e+01 5.782800000000020191e+01 1.535000000000005471e+01 7.050000000000024303e-02 6.491650000000022658e+01 5.469500000000019568e+00
9.500000000000001776e-01 3.462400000000012312e+01 5.162250000000017991e+01 1.336150000000004745e+01 7.450000000000026046e-02 5.809400000000020725e+01 4.674000000000016364e+00
1.050000000000000266e+00 2.941899999999984416e+01 4.652299999999975455e+01 1.133299999999993979e+01 4.999999999999973216e-02 5.214149999999972351e+01 3.978499999999978609e+00
1.150000000000000355e+00 2.377100000000008251e+01 4.141600000000014603e+01 9.278000000000032443e+00 4.750000000000016709e-02 4.671550000000016212e+01 3.238500000000011259e+00
1.250000000000000444e+00 1.991949999999989274e+01 3.660149999999980253e+01 7.249999999999960920e+00 3.849999999999979133e-02 3.929199999999978843e+01 2.519499999999986528e+00
1.350000000000000533e+00 1.570750000000005464e+01 3.094550000000010925e+01 5.595500000000019902e+00 2.250000000000007896e-02 3.390700000000011727e+01 1.903000000000006686e+00
1.450000000000000178e+00 1.592050000000005561e+01 2.658950000000009339e+01 3.973500000000013799e+00 1.400000000000004886e-02 3.009650000000010550e+01 1.337500000000004796e+00
1.550000000000000266e+00 1.451499999999992241e+01 2.206199999999988037e+01 2.763999999999985135e+00 7.499999999999959824e-03 2.361299999999987520e+01 9.409999999999949516e-01
1.650000000000000355e+00 1.629600000000005622e+01 1.776200000000006085e+01 2.215000000000007851e+00 5.000000000000017451e-03 2.111750000000007432e+01 6.060000000000020925e-01
1.750000000000000444e+00 2.772549999999985104e+01 1.506499999999991957e+01 1.179499999999993776e+00 2.499999999999986608e-03 1.646449999999991221e+01 3.739999999999980007e-01
1.850000000000000533e+00 5.214550000000018315e+01 1.216700000000004245e+01 7.380000000000026539e-01 3.000000000000010471e-03 1.550750000000005535e+01 2.425000000000008538e-01
1.950000000000000178e+00 4.673950000000016303e+01 9.791500000000034731e+00 4.885000000000017106e-01 0.000000000000000000e+00 1.066350000000003817e+01 1.420000000000004869e-01
2.049999999999999822e+00 2.697650000000009385e+01 7.945500000000028429e+00 2.595000000000008966e-01 5.000000000000017451e-04 9.410500000000032728e+00 7.750000000000027700e-02
2.150000000000000355e+00 4.540499999999935810e+00 6.634999999999905640e+00 1.469999999999979101e-01 0.000000000000000000e+00 6.410499999999909271e+00 5.949999999999915773e-02
2.250000000000000888e+00 1.058000000000003826e+00 5.721500000000020236e+00 7.900000000000027833e-02 0.000000000000000000e+00 5.091500000000017678e+00 2.900000000000010209e-02
2.350000000000000533e+00 3.905000000000014015e-01 3.688000000000013046e+00 4.950000000000017580e-02 0.000000000000000000e+00 3.463000000000012069e+00 1.650000000000005976e-02
2.450000000000000178e+00 1.015000000000003538e-01 2.515500000000008729e+00 2.400000000000008377e-02 0.000000000000000000e+00 3.785000000000013465e+00 3.000000000000010471e-03
2.549999999999999822e+00 2.150000000000007461e-02 2.603000000000009084e+00 4.000000000000013961e-03 0.000000000000000000e+00 2.967500000000010463e+00 3.500000000000012216e-03
2.650000000000000355e+00 1.499999999999978781e-03 1.615999999999977010e+00 2.999999999999957562e-03 0.000000000000000000e+00 2.141499999999969539e+00 4.999999999999928547e-04
2.750000000000000888e+00 5.000000000000017451e-04 1.167500000000004201e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.256500000000004391e+00 5.000000000000017451e-04
2.850000000000000533e+00 0.000000000000000000e+00 5.295000000000018581e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.460000000000005071e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 7.865000000000027525e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.540000000000005365e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 5.850000000000020739e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.705000000000009619e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.489999999999978841e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.424999999999979616e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 7.500000000000026090e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.900000000000031497e-02 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 4.350000000000015660e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.200000000000014833e-02 5.000000000000017451e-04
3.450000000000000178e+00 0.000000000000000000e+00 2.100000000000007416e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 1.549999999999977958e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.549999999999977958e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en7.73_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.9453 240.3217 57.65085 0.50365 269.75915 22.9788
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 9.999999999999945998e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.349999999999998770e-02 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 2.349999999999997924e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.789999999999996705e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 4.250000000000014877e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.750000000000016709e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 5.404999999999995364e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.399999999999991696e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 1.234999999999998876e-01 4.999999999999995767e-04 0.000000000000000000e+00 1.574999999999998623e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 6.254999999999993898e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.589999999999997859e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 4.004999999999996341e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.269999999999996021e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.333000000000004626e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.583500000000005681e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 1.621499999999998609e+00 1.499999999999998730e-03 0.000000000000000000e+00 9.559999999999991838e-01 4.999999999999995767e-04
-2.849999999999999645e+00 9.999999999999991535e-04 1.218499999999998806e+00 3.499999999999996603e-03 0.000000000000000000e+00 1.993999999999998218e+00 1.999999999999998307e-03
-2.750000000000000000e+00 1.299999999999998899e-02 1.804499999999998439e+00 1.049999999999999024e-02 0.000000000000000000e+00 2.083999999999998298e+00 5.999999999999994921e-03
-2.649999999999999467e+00 6.099999999999994316e-02 2.902999999999997360e+00 2.099999999999998049e-02 0.000000000000000000e+00 3.421499999999996877e+00 9.999999999999991535e-03
-2.549999999999999822e+00 2.435000000000008546e-01 4.040000000000014246e+00 5.000000000000017625e-02 0.000000000000000000e+00 4.062500000000014211e+00 1.650000000000005976e-02
-2.450000000000000178e+00 1.267999999999998906e+00 4.558499999999996000e+00 9.649999999999990530e-02 0.000000000000000000e+00 5.834499999999994913e+00 3.999999999999996614e-02
-2.349999999999999645e+00 2.155499999999998195e+00 6.942499999999993676e+00 2.004999999999998173e-01 0.000000000000000000e+00 7.175499999999993328e+00 6.149999999999994360e-02
-2.250000000000000000e+00 1.437649999999998762e+01 7.883499999999992625e+00 3.269999999999996798e-01 9.999999999999991535e-04 9.882999999999990237e+00 1.084999999999999021e-01
-2.149999999999999467e+00 3.770549999999996515e+01 1.127749999999998920e+01 5.709999999999995079e-01 1.499999999999998730e-03 1.324749999999998806e+01 1.899999999999998357e-01
-2.049999999999999822e+00 3.738050000000013284e+01 1.353250000000004682e+01 9.170000000000032570e-01 4.000000000000013961e-03 1.463000000000005230e+01 3.390000000000011893e-01
-1.949999999999999734e+00 2.531599999999986395e+01 1.747999999999990806e+01 1.516999999999991910e+00 4.499999999999976241e-03 1.855249999999990251e+01 5.139999999999972369e-01
-1.849999999999999645e+00 1.226150000000004248e+01 1.954700000000006810e+01 2.361000000000008203e+00 1.200000000000004188e-02 2.279700000000007876e+01 8.705000000000030491e-01
-1.750000000000000000e+00 1.288200000000004586e+01 2.508150000000008717e+01 3.487500000000012257e+00 2.050000000000007372e-02 2.777100000000009672e+01 1.276000000000004464e+00
-1.649999999999999911e+00 1.610649999999991522e+01 2.898149999999984416e+01 5.111499999999972843e+00 3.599999999999980993e-02 3.140449999999983177e+01 1.806499999999990447e+00
-1.549999999999999822e+00 1.781600000000006290e+01 3.357550000000011892e+01 6.751500000000024038e+00 3.700000000000013001e-02 3.710000000000012932e+01 2.459500000000008679e+00
-1.449999999999999734e+00 2.128899999999988779e+01 4.015899999999978576e+01 8.551499999999954582e+00 6.199999999999966649e-02 4.377249999999976637e+01 3.172499999999983000e+00
-1.349999999999999645e+00 2.610950000000009297e+01 4.371600000000015740e+01 1.074950000000003847e+01 8.800000000000031408e-02 4.910750000000017224e+01 3.944500000000013884e+00
-1.249999999999999556e+00 3.097649999999983450e+01 4.918799999999973949e+01 1.300249999999993022e+01 1.034999999999994535e-01 5.536849999999970606e+01 4.813499999999974577e+00
-1.149999999999999467e+00 3.556350000000012557e+01 5.504100000000019577e+01 1.488500000000005308e+01 1.225000000000004280e-01 6.153750000000021458e+01 5.609000000000019526e+00
-1.049999999999999822e+00 3.992750000000014410e+01 6.022500000000021458e+01 1.659650000000005932e+01 1.425000000000005151e-01 6.644400000000022999e+01 6.417500000000022631e+00
-9.499999999999997335e-01 4.302649999999977126e+01 6.428249999999965780e+01 1.803999999999990322e+01 1.384999999999992626e-01 7.204399999999961324e+01 7.047499999999962128e+00
-8.499999999999996447e-01 4.535350000000016024e+01 6.866900000000023851e+01 1.944550000000007017e+01 1.565000000000005553e-01 7.787950000000027728e+01 7.598000000000026510e+00
-7.499999999999995559e-01 4.699949999999974892e+01 7.316399999999960357e+01 2.012699999999989231e+01 1.519999999999991913e-01 8.256999999999955264e+01 7.932999999999957197e+00
-6.499999999999994671e-01 4.748950000000017013e+01 7.638050000000026785e+01 2.110300000000007614e+01 1.885000000000006670e-01 8.556150000000030786e+01 8.268000000000029104e+00
-5.499999999999998224e-01 4.676650000000016405e+01 7.923650000000027660e+01 2.123850000000007654e+01 1.845000000000006635e-01 8.808800000000030650e+01 8.363500000000030354e+00
-4.499999999999997335e-01 4.553749999999975984e+01 8.235699999999955878e+01 2.125899999999988665e+01 2.099999999999988820e-01 9.010599999999952558e+01 8.751999999999952706e+00
-3.499999999999996447e-01 4.465650000000015751e+01 8.368200000000030059e+01 2.148900000000007537e+01 1.955000000000007010e-01 9.243250000000033140e+01 8.589500000000029445e+00
-2.499999999999995559e-01 4.221199999999977592e+01 8.480449999999954969e+01 2.140899999999988523e+01 2.079999999999988802e-01 9.391949999999950194e+01 8.763999999999953161e+00
-1.499999999999994671e-01 4.126700000000014512e+01 8.639850000000031116e+01 2.130850000000007682e+01 2.005000000000007054e-01 9.524500000000033140e+01 8.761000000000031207e+00
-4.999999999999982236e-02 4.041950000000014143e+01 8.610300000000030707e+01 2.138950000000007634e+01 2.160000000000007747e-01 9.508950000000034208e+01 8.750500000000030809e+00
5.000000000000026645e-02 3.962099999999978905e+01 8.584899999999953479e+01 2.109549999999988756e+01 2.254999999999987847e-01 9.553249999999948727e+01 8.765999999999953829e+00
1.500000000000003553e-01 4.033250000000014523e+01 8.671100000000031116e+01 2.112050000000007444e+01 1.985000000000007037e-01 9.465850000000033049e+01 8.763500000000030710e+00
2.500000000000004441e-01 4.105549999999978183e+01 8.470449999999954116e+01 2.115549999999988628e+01 2.184999999999988340e-01 9.352149999999950580e+01 8.719999999999952678e+00
3.500000000000005329e-01 4.212600000000014688e+01 8.271500000000028763e+01 2.121150000000007552e+01 2.090000000000007407e-01 9.352400000000032776e+01 8.838500000000031775e+00
4.500000000000001776e-01 4.374800000000015388e+01 8.054350000000027876e+01 2.107750000000007518e+01 2.000000000000007050e-01 9.026300000000031787e+01 8.789500000000030511e+00
5.500000000000002665e-01 4.425099999999976319e+01 7.785049999999958459e+01 2.101199999999988677e+01 2.054999999999989058e-01 8.765949999999952524e+01 8.584499999999954056e+00
6.500000000000003553e-01 4.434900000000015297e+01 7.481100000000026284e+01 2.059650000000007353e+01 1.840000000000006353e-01 8.412550000000030082e+01 8.472000000000029729e+00
7.500000000000004441e-01 4.388549999999976592e+01 7.140249999999961972e+01 1.983599999999989549e+01 1.744999999999990725e-01 8.027049999999957208e+01 8.015999999999957382e+00
8.500000000000005329e-01 4.225850000000014717e+01 6.835550000000024795e+01 1.886700000000006483e+01 1.595000000000005580e-01 7.607600000000026341e+01 7.687000000000026922e+00
9.500000000000001776e-01 3.962800000000014222e+01 6.293750000000022027e+01 1.760250000000006310e+01 1.505000000000005222e-01 7.124450000000025796e+01 7.144500000000025608e+00
1.050000000000000266e+00 3.639249999999980645e+01 5.783949999999968838e+01 1.590849999999991482e+01 1.269999999999993079e-01 6.623299999999964882e+01 6.435499999999965581e+00
1.150000000000000355e+00 3.281200000000011840e+01 5.307300000000018514e+01 1.438550000000005014e+01 1.300000000000004485e-01 6.001200000000021362e+01 5.670000000000020357e+00
1.250000000000000444e+00 2.788249999999985107e+01 4.814699999999974267e+01 1.230099999999993443e+01 1.134999999999993930e-01 5.446699999999970743e+01 4.883499999999973973e+00
1.350000000000000533e+00 2.320800000000008012e+01 4.254500000000015092e+01 1.029200000000003712e+01 9.300000000000033240e-02 4.935250000000017678e+01 3.958500000000014118e+00
1.450000000000000178e+00 1.856750000000006651e+01 3.725800000000013057e+01 8.225000000000029843e+00 5.450000000000019412e-02 4.305200000000014882e+01 3.247000000000011433e+00
1.550000000000000266e+00 1.540399999999991820e+01 3.210449999999983106e+01 6.204999999999967208e+00 4.599999999999975636e-02 3.777099999999979474e+01 2.407499999999987317e+00
1.650000000000000355e+00 1.152100000000003988e+01 2.756450000000009837e+01 4.709000000000016506e+00 2.300000000000007941e-02 3.257350000000011647e+01 1.689000000000006052e+00
1.750000000000000444e+00 1.107949999999994084e+01 2.295299999999987861e+01 3.200999999999982748e+00 1.749999999999990799e-02 2.660649999999985837e+01 1.213499999999993584e+00
1.850000000000000533e+00 1.098150000000003956e+01 1.920000000000006679e+01 2.157000000000007578e+00 8.000000000000027922e-03 2.265050000000007913e+01 7.885000000000027542e-01
1.950000000000000178e+00 2.831600000000009842e+01 1.598650000000005633e+01 1.454500000000005233e+00 6.000000000000020942e-03 1.886600000000006716e+01 4.910000000000017129e-01
2.049999999999999822e+00 5.527700000000019287e+01 1.265500000000004377e+01 8.765000000000030544e-01 5.500000000000019630e-03 1.482750000000005208e+01 3.240000000000011204e-01
2.150000000000000355e+00 4.613249999999934658e+01 9.528499999999864301e+00 5.194999999999926343e-01 4.999999999999928547e-04 1.177299999999983271e+01 1.784999999999974662e-01
2.250000000000000888e+00 2.057600000000007157e+01 7.396500000000026276e+00 3.130000000000011107e-01 1.500000000000005235e-03 9.462500000000034106e+00 1.010000000000003534e-01
2.350000000000000533e+00 3.538000000000012690e+00 5.597500000000019682e+00 1.800000000000006317e-01 0.000000000000000000e+00 7.860500000000027576e+00 7.150000000000025779e-02
2.450000000000000178e+00 9.030000000000031335e-01 5.338000000000018730e+00 9.850000000000035116e-02 0.000000000000000000e+00 5.672500000000019860e+00 2.850000000000010164e-02
2.549999999999999822e+00 3.075000000000011058e-01 4.628000000000016101e+00 4.800000000000016753e-02 0.000000000000000000e+00 4.136000000000014332e+00 1.950000000000006936e-02
2.650000000000000355e+00 9.149999999999869349e-02 2.286499999999967336e+00 2.299999999999967348e-02 0.000000000000000000e+00 3.553999999999949644e+00 7.999999999999885675e-03
2.750000000000000888e+00 2.500000000000008812e-02 2.158500000000007635e+00 8.500000000000030101e-03 0.000000000000000000e+00 2.477000000000008750e+00 6.000000000000020942e-03
2.850000000000000533e+00 2.500000000000008726e-03 1.512000000000005340e+00 5.500000000000019630e-03 0.000000000000000000e+00 2.081500000000007233e+00 1.000000000000003490e-03
2.950000000000000178e+00 0.000000000000000000e+00 1.252500000000004388e+00 1.500000000000005235e-03 0.000000000000000000e+00 1.459500000000005127e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 5.220000000000017959e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.010000000000025100e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 3.454999999999950888e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.289999999999938862e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 2.035000000000007081e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.790000000000009694e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 1.415000000000004865e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.325000000000029043e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 7.300000000000025913e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.395000000000015561e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 3.449999999999951023e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.749999999999932748e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.850000000000006500e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.950000000000010253e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.400000000000004886e-02 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en7.73_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 155.0376 246.94775 58.8732 0.52395 276.6158 23.99595
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 2.209999999999998077e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.499999999999995344e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.999999999999992381e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 1.399999999999998641e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.949999999999997416e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 4.100000000000014744e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.600000000000015882e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 4.764999999999995905e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.249999999999991562e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 1.224999999999998868e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.789999999999998259e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 6.374999999999994005e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.444999999999996954e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 3.284999999999996811e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.049999999999994049e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 4.910000000000017129e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.422500000000004983e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 1.178499999999998993e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.451499999999998680e+00 0.000000000000000000e+00
-2.849999999999999645e+00 9.999999999999991535e-04 1.938499999999998336e+00 9.999999999999991535e-04 0.000000000000000000e+00 2.249499999999998057e+00 1.999999999999998307e-03
-2.750000000000000000e+00 1.299999999999998899e-02 2.483499999999997598e+00 1.099999999999999069e-02 0.000000000000000000e+00 1.975999999999998202e+00 2.499999999999997884e-03
-2.649999999999999467e+00 6.049999999999994271e-02 2.579999999999997851e+00 2.149999999999998093e-02 0.000000000000000000e+00 3.995499999999996277e+00 6.499999999999994497e-03
-2.549999999999999822e+00 2.525000000000008904e-01 3.407000000000012019e+00 3.450000000000012085e-02 0.000000000000000000e+00 4.752500000000016378e+00 2.250000000000007896e-02
-2.450000000000000178e+00 8.024999999999993250e-01 4.497499999999996056e+00 7.249999999999993949e-02 4.999999999999995767e-04 5.740999999999995218e+00 2.649999999999997496e-02
-2.349999999999999645e+00 3.294999999999996820e+00 7.949499999999992461e+00 1.454999999999998794e-01 0.000000000000000000e+00 6.731999999999993989e+00 4.999999999999995420e-02
-2.250000000000000000e+00 1.762349999999998573e+01 7.991499999999993165e+00 2.679999999999997384e-01 9.999999999999991535e-04 8.512999999999992795e+00 8.099999999999993316e-02
-2.149999999999999467e+00 3.766399999999996595e+01 1.066299999999998960e+01 4.759999999999995901e-01 2.499999999999997884e-03 1.175249999999998884e+01 1.629999999999998395e-01
-2.049999999999999822e+00 4.590700000000015990e+01 1.188550000000004125e+01 7.435000000000026033e-01 4.500000000000016140e-03 1.497650000000005299e+01 2.830000000000009730e-01
-1.949999999999999734e+00 2.754199999999985238e+01 1.597199999999991427e+01 1.243999999999993333e+00 1.049999999999994341e-02 1.837199999999990041e+01 4.494999999999976237e-01
-1.849999999999999645e+00 1.288750000000004547e+01 1.982450000000007151e+01 1.914000000000006807e+00 8.500000000000030101e-03 2.151500000000007518e+01 7.320000000000025375e-01
-1.750000000000000000e+00 1.143750000000004086e+01 2.254400000000007864e+01 2.929000000000010484e+00 1.400000000000004886e-02 2.528850000000008791e+01 1.099000000000003974e+00
-1.649999999999999911e+00 1.289349999999993024e+01 2.857549999999984891e+01 4.256499999999976858e+00 1.949999999999989589e-02 3.181199999999983064e+01 1.559999999999991616e+00
-1.549999999999999822e+00 1.496750000000005265e+01 3.244350000000011391e+01 5.970000000000021068e+00 4.750000000000016709e-02 3.567750000000012278e+01 2.184500000000007880e+00
-1.449999999999999734e+00 1.809449999999990411e+01 3.683049999999980173e+01 7.769499999999958106e+00 4.999999999999973216e-02 4.275249999999977035e+01 3.048499999999983778e+00
-1.349999999999999645e+00 2.219250000000007716e+01 4.260550000000014848e+01 9.901000000000035328e+00 8.750000000000031364e-02 4.893050000000017263e+01 3.838500000000013568e+00
-1.249999999999999556e+00 2.747599999999985343e+01 4.790749999999974307e+01 1.205899999999993533e+01 9.549999999999948808e-02 5.449999999999970868e+01 4.605499999999975280e+00
-1.149999999999999467e+00 3.200500000000011624e+01 5.415700000000018832e+01 1.420900000000004937e+01 1.130000000000003918e-01 6.105250000000021515e+01 5.742000000000020421e+00
-1.049999999999999822e+00 3.609000000000012420e+01 5.996300000000021413e+01 1.616950000000005616e+01 1.485000000000005205e-01 6.739500000000023761e+01 6.779500000000023618e+00
-9.499999999999997335e-01 3.995399999999978746e+01 6.470099999999965235e+01 1.799849999999990402e+01 1.479999999999992155e-01 7.409299999999960562e+01 7.238499999999961076e+00
-8.499999999999996447e-01 4.302450000000015251e+01 7.025750000000024897e+01 1.918800000000006634e+01 1.600000000000005584e-01 7.863450000000027273e+01 7.693500000000026873e+00
-7.499999999999995559e-01 4.522499999999975984e+01 7.456749999999959755e+01 2.056849999999989009e+01 1.739999999999990721e-01 8.442749999999955435e+01 8.479499999999955406e+00
-6.499999999999994671e-01 4.722200000000016473e+01 7.843400000000028172e+01 2.141250000000007603e+01 2.000000000000007050e-01 8.889000000000031321e+01 8.880000000000030980e+00
-5.499999999999998224e-01 4.699850000000016337e+01 8.379050000000029286e+01 2.219350000000007839e+01 2.035000000000007081e-01 9.277050000000032526e+01 9.095000000000032614e+00
-4.499999999999997335e-01 4.640599999999975012e+01 8.508449999999955082e+01 2.268649999999987799e+01 2.159999999999988596e-01 9.665999999999948500e+01 9.405999999999949068e+00
-3.499999999999996447e-01 4.571950000000015990e+01 8.830300000000030991e+01 2.286700000000007904e+01 2.130000000000007443e-01 9.980850000000035038e+01 9.603500000000034120e+00
-2.499999999999995559e-01 4.502949999999975716e+01 9.003799999999951353e+01 2.323649999999987514e+01 2.269999999999987861e-01 1.013144999999994553e+02 9.611999999999948585e+00
-1.499999999999994671e-01 4.416600000000015314e+01 9.213800000000031787e+01 2.327450000000008146e+01 2.200000000000007783e-01 1.023995000000003586e+02 9.796000000000034902e+00
-4.999999999999982236e-02 4.392450000000015820e+01 9.230200000000031935e+01 2.335900000000008347e+01 2.365000000000008207e-01 1.027750000000003610e+02 9.746500000000034802e+00
5.000000000000026645e-02 4.366899999999976956e+01 9.353749999999949694e+01 2.330899999999987671e+01 2.494999999999986673e-01 1.025154999999994487e+02 9.798499999999947363e+00
1.500000000000003553e-01 4.408200000000015706e+01 9.291600000000032367e+01 2.328200000000008174e+01 2.270000000000008122e-01 1.012750000000003610e+02 9.674500000000033850e+00
2.500000000000004441e-01 4.481399999999975847e+01 9.095749999999951285e+01 2.352149999999987529e+01 2.114999999999988833e-01 1.006664999999994592e+02 9.602999999999948244e+00
3.500000000000005329e-01 4.526800000000015700e+01 8.814500000000030866e+01 2.329000000000008086e+01 2.205000000000007787e-01 9.801600000000034640e+01 9.668500000000033623e+00
4.500000000000001776e-01 4.577600000000015967e+01 8.657150000000029877e+01 2.278650000000008191e+01 1.960000000000007014e-01 9.577750000000034447e+01 9.368000000000032301e+00
5.500000000000002665e-01 4.649549999999975114e+01 8.229499999999956117e+01 2.213049999999988060e+01 2.144999999999988582e-01 9.177399999999950353e+01 9.192499999999951044e+00
6.500000000000003553e-01 4.578400000000016234e+01 7.888450000000027273e+01 2.132650000000007395e+01 1.840000000000006353e-01 8.855100000000031457e+01 8.910000000000032117e+00
7.500000000000004441e-01 4.448599999999976262e+01 7.482549999999959311e+01 2.050649999999988893e+01 2.049999999999989053e-01 8.336999999999954980e+01 8.442499999999954596e+00
8.500000000000005329e-01 4.190900000000014813e+01 6.967700000000024829e+01 1.933900000000006969e+01 1.800000000000006317e-01 7.780150000000027433e+01 7.857000000000027740e+00
9.500000000000001776e-01 3.860950000000013915e+01 6.486750000000023419e+01 1.781800000000006179e+01 1.635000000000005893e-01 7.239650000000025898e+01 7.161500000000025068e+00
1.050000000000000266e+00 3.466749999999981213e+01 5.990449999999967901e+01 1.588499999999991452e+01 1.319999999999992846e-01 6.614799999999964086e+01 6.449499999999965816e+00
1.150000000000000355e+00 3.065050000000010755e+01 5.497550000000019566e+01 1.399850000000004968e+01 1.160000000000004083e-01 6.058850000000021652e+01 5.577500000000019220e+00
1.250000000000000444e+00 2.629849999999985855e+01 4.797599999999974330e+01 1.204649999999993604e+01 1.169999999999993684e-01 5.397299999999971476e+01 4.676999999999974733e+00
1.350000000000000533e+00 2.147650000000007608e+01 4.321050000000015245e+01 9.713000000000034717e+00 7.650000000000027611e-02 4.779250000000016740e+01 3.789000000000013468e+00
1.450000000000000178e+00 1.735000000000006182e+01 3.606450000000013034e+01 7.575500000000026546e+00 4.950000000000017580e-02 4.112150000000014671e+01 2.990000000000010427e+00
1.550000000000000266e+00 1.416149999999992382e+01 3.151849999999983254e+01 5.672499999999970122e+00 2.849999999999984837e-02 3.565999999999981185e+01 2.265499999999987857e+00
1.650000000000000355e+00 1.141350000000003995e+01 2.739850000000009800e+01 4.094000000000014516e+00 3.000000000000010644e-02 3.029100000000010695e+01 1.566500000000005555e+00
1.750000000000000444e+00 1.009899999999994691e+01 2.170749999999988233e+01 2.716999999999985427e+00 1.699999999999990755e-02 2.518599999999986494e+01 1.029499999999994531e+00
1.850000000000000533e+00 1.157500000000004015e+01 1.832950000000006341e+01 1.845500000000006580e+00 8.000000000000027922e-03 2.066800000000007387e+01 6.950000000000025047e-01
1.950000000000000178e+00 3.033850000000010638e+01 1.487500000000005329e+01 1.186500000000004107e+00 4.500000000000016140e-03 1.708300000000005880e+01 4.230000000000014859e-01
2.049999999999999822e+00 5.598000000000019583e+01 1.150050000000003969e+01 7.310000000000025366e-01 3.500000000000012216e-03 1.335900000000004795e+01 2.465000000000008573e-01
2.150000000000000355e+00 4.457249999999936563e+01 9.552999999999864045e+00 4.359999999999937814e-01 1.999999999999971419e-03 1.195899999999983088e+01 1.529999999999978322e-01
2.250000000000000888e+00 2.562100000000009103e+01 8.704500000000031434e+00 2.490000000000008873e-01 1.500000000000005235e-03 8.234000000000028407e+00 8.400000000000029665e-02
2.350000000000000533e+00 4.517500000000016058e+00 6.707000000000023832e+00 1.460000000000005183e-01 5.000000000000017451e-04 7.765500000000026937e+00 5.050000000000017669e-02
2.450000000000000178e+00 9.625000000000033529e-01 4.702000000000016833e+00 8.200000000000029488e-02 0.000000000000000000e+00 6.267500000000022276e+00 3.100000000000011080e-02
2.549999999999999822e+00 3.310000000000011822e-01 3.072500000000010889e+00 4.000000000000013961e-02 5.000000000000017451e-04 3.523500000000012289e+00 1.800000000000006456e-02
2.650000000000000355e+00 5.679999999999919558e-01 2.634999999999962483e+00 1.499999999999978607e-02 0.000000000000000000e+00 3.790999999999946191e+00 6.999999999999900399e-03
2.750000000000000888e+00 2.300000000000007941e-02 1.582500000000005569e+00 5.500000000000019630e-03 0.000000000000000000e+00 2.349500000000008360e+00 3.500000000000012216e-03
2.850000000000000533e+00 2.000000000000006981e-03 2.028500000000007297e+00 4.000000000000013961e-03 0.000000000000000000e+00 1.338500000000004686e+00 5.000000000000017451e-04
2.950000000000000178e+00 5.000000000000017451e-04 1.065000000000003721e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.680000000000034133e-01 5.000000000000017451e-04
3.049999999999999822e+00 0.000000000000000000e+00 6.950000000000025047e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.465000000000022951e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 3.549999999999949307e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.154999999999898108e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 6.060000000000020925e-01 5.000000000000017451e-04 0.000000000000000000e+00 2.420000000000008533e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 1.165000000000004088e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.405000000000004856e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 7.050000000000024303e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.900000000000027833e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 4.199999999999940586e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.399999999999937295e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 2.400000000000008377e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.100000000000007416e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.2_en7.73_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.9458 255.1523 60.7335 0.53875 284.8015 25.00885
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.999999999999994921e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 1.099999999999999069e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 1.649999999999998343e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.254999999999997840e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 2.900000000000010209e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.600000000000019545e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 5.799999999999994743e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.284999999999996811e-01 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 1.084999999999999021e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.574999999999998623e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 3.984999999999996323e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.319999999999994511e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 6.004999999999994786e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.049999999999996381e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 8.485000000000030296e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.013500000000003620e+00 0.000000000000000000e+00
-2.950000000000000178e+00 4.999999999999995767e-04 7.189999999999993063e-01 1.999999999999998307e-03 0.000000000000000000e+00 1.302999999999998826e+00 0.000000000000000000e+00
-2.849999999999999645e+00 9.999999999999991535e-04 1.570999999999998620e+00 9.999999999999991535e-04 0.000000000000000000e+00 1.724499999999998368e+00 4.999999999999995767e-04
-2.750000000000000000e+00 1.099999999999999069e-02 1.837999999999998302e+00 1.999999999999998307e-03 0.000000000000000000e+00 2.209499999999998021e+00 1.499999999999998730e-03
-2.649999999999999467e+00 6.499999999999994671e-02 2.984999999999997211e+00 1.899999999999998218e-02 0.000000000000000000e+00 3.343999999999996753e+00 5.499999999999995344e-03
-2.549999999999999822e+00 6.250000000000022204e-01 3.364000000000011870e+00 3.800000000000013090e-02 0.000000000000000000e+00 5.210500000000018339e+00 1.550000000000005540e-02
-2.450000000000000178e+00 6.729999999999993765e-01 4.242499999999996163e+00 6.299999999999994493e-02 4.999999999999995767e-04 4.646999999999995801e+00 1.849999999999998174e-02
-2.349999999999999645e+00 2.971999999999997311e+00 6.261499999999994515e+00 1.054999999999998994e-01 0.000000000000000000e+00 6.968999999999994088e+00 4.199999999999996098e-02
-2.250000000000000000e+00 1.116999999999998927e+01 7.627999999999993008e+00 2.049999999999998213e-01 9.999999999999991535e-04 8.988499999999991275e+00 9.099999999999991429e-02
-2.149999999999999467e+00 4.354999999999996163e+01 9.446499999999991459e+00 3.794999999999996709e-01 9.999999999999991535e-04 1.112499999999998934e+01 1.359999999999998710e-01
-2.049999999999999822e+00 3.501250000000012363e+01 1.315300000000004665e+01 6.340000000000022284e-01 3.500000000000012216e-03 1.342700000000004756e+01 2.325000000000008171e-01
-1.949999999999999734e+00 2.004199999999989146e+01 1.428099999999992420e+01 1.063499999999994339e+00 4.499999999999976241e-03 1.722949999999990922e+01 3.899999999999979039e-01
-1.849999999999999645e+00 1.309350000000004677e+01 1.758800000000006136e+01 1.669500000000005979e+00 8.000000000000027922e-03 2.087700000000007350e+01 6.580000000000023608e-01
-1.750000000000000000e+00 1.204300000000004189e+01 2.263550000000007856e+01 2.566500000000008885e+00 1.250000000000004406e-02 2.496200000000008856e+01 1.004500000000003501e+00
-1.649999999999999911e+00 1.207649999999993540e+01 2.642499999999985860e+01 3.765999999999980030e+00 2.399999999999987213e-02 2.951799999999984081e+01 1.462999999999992085e+00
-1.549999999999999822e+00 1.413850000000005025e+01 3.106650000000010792e+01 5.363000000000019085e+00 3.850000000000013828e-02 3.461650000000012284e+01 2.140000000000007674e+00
-1.449999999999999734e+00 1.621749999999991232e+01 3.739699999999979951e+01 7.153999999999961723e+00 5.449999999999970840e-02 4.087449999999978445e+01 2.923999999999984389e+00
-1.349999999999999645e+00 1.999900000000006983e+01 4.294350000000014944e+01 9.265500000000033154e+00 7.800000000000027744e-02 4.650400000000016121e+01 3.660500000000012744e+00
-1.249999999999999556e+00 2.507249999999986656e+01 4.817249999999974364e+01 1.146849999999993841e+01 9.899999999999947731e-02 5.378449999999970998e+01 4.601999999999975444e+00
-1.149999999999999467e+00 3.024900000000010536e+01 5.520250000000019241e+01 1.364850000000004826e+01 1.195000000000004253e-01 6.046750000000021430e+01 5.491000000000019199e+00
-1.049999999999999822e+00 3.416500000000011994e+01 6.181100000000022021e+01 1.580000000000005578e+01 1.445000000000005169e-01 6.752950000000024033e+01 6.430000000000022808e+00
-9.499999999999997335e-01 3.842999999999979366e+01 6.671699999999964348e+01 1.777999999999990521e+01 1.724999999999990707e-01 7.367149999999961096e+01 7.198999999999961652e+00
-8.499999999999996447e-01 4.260400000000014842e+01 7.254950000000025057e+01 1.959800000000007003e+01 1.770000000000006291e-01 7.992650000000028854e+01 7.982500000000028351e+00
-7.499999999999995559e-01 4.571599999999975239e+01 7.824249999999958050e+01 2.112249999999988859e+01 1.859999999999989995e-01 8.564399999999953650e+01 8.774999999999952394e+00
-6.499999999999994671e-01 4.751500000000016399e+01 8.336150000000029081e+01 2.207000000000007844e+01 1.855000000000006644e-01 9.137900000000031753e+01 9.187000000000033140e+00
-5.499999999999998224e-01 4.917050000000017462e+01 8.774150000000031469e+01 2.340850000000008180e+01 2.090000000000007407e-01 9.642500000000033822e+01 9.646000000000034547e+00
-4.499999999999997335e-01 4.921399999999973573e+01 9.159499999999951569e+01 2.425249999999986983e+01 2.239999999999988112e-01 1.005184999999994631e+02 1.009399999999994613e+01
-3.499999999999996447e-01 4.907600000000017104e+01 9.507550000000033208e+01 2.478850000000008791e+01 2.295000000000008145e-01 1.039850000000003689e+02 1.025300000000003564e+01
-2.499999999999995559e-01 4.834999999999973852e+01 9.655299999999948568e+01 2.506549999999986511e+01 2.484999999999986664e-01 1.061564999999994399e+02 1.043799999999994377e+01
-1.499999999999994671e-01 4.861700000000016786e+01 9.787150000000033856e+01 2.539800000000008851e+01 2.275000000000008127e-01 1.087095000000003893e+02 1.066450000000003762e+01
-4.999999999999982236e-02 4.817950000000016786e+01 9.945200000000035345e+01 2.538550000000008922e+01 2.515000000000008895e-01 1.095735000000003794e+02 1.070100000000003782e+01
5.000000000000026645e-02 4.836949999999973926e+01 9.843449999999947408e+01 2.552249999999986230e+01 2.614999999999986224e-01 1.090014999999994245e+02 1.069099999999994210e+01
1.500000000000003553e-01 4.829550000000016752e+01 9.843750000000034106e+01 2.544200000000008899e+01 2.415000000000008529e-01 1.087735000000003822e+02 1.065150000000003772e+01
2.500000000000004441e-01 4.870149999999974000e+01 9.764499999999948443e+01 2.518199999999986716e+01 2.164999999999988323e-01 1.085424999999994213e+02 1.039749999999994401e+01
3.500000000000005329e-01 4.936500000000017252e+01 9.421700000000032560e+01 2.488800000000008694e+01 2.210000000000007792e-01 1.046180000000003645e+02 1.047250000000003745e+01
4.500000000000001776e-01 4.953050000000017405e+01 9.065600000000031855e+01 2.433150000000008717e+01 2.215000000000007796e-01 1.014190000000003522e+02 1.007950000000003499e+01
5.500000000000002665e-01 4.920949999999973556e+01 8.726549999999953400e+01 2.349999999999987566e+01 2.074999999999988798e-01 9.750799999999948398e+01 9.789999999999947633e+00
6.500000000000003553e-01 4.780450000000016786e+01 8.332750000000029900e+01 2.260500000000007859e+01 2.000000000000007050e-01 9.338750000000032969e+01 9.271500000000033381e+00
7.500000000000004441e-01 4.510299999999975995e+01 7.746999999999958675e+01 2.138699999999988677e+01 1.864999999999989999e-01 8.844799999999952433e+01 8.884999999999951825e+00
8.500000000000005329e-01 4.243850000000014688e+01 7.250450000000024886e+01 1.990250000000007091e+01 1.735000000000005982e-01 8.192150000000029308e+01 8.162000000000029232e+00
9.500000000000001776e-01 3.811700000000013233e+01 6.692150000000023624e+01 1.815900000000006287e+01 1.585000000000005571e-01 7.532350000000026569e+01 7.504500000000026816e+00
1.050000000000000266e+00 3.350599999999982259e+01 6.096849999999967196e+01 1.621099999999991326e+01 1.464999999999992142e-01 6.878149999999963882e+01 6.501999999999965141e+00
1.150000000000000355e+00 2.847200000000010078e+01 5.405200000000019145e+01 1.393550000000004907e+01 1.205000000000004262e-01 6.140750000000021913e+01 5.714500000000020563e+00
1.250000000000000444e+00 2.368749999999987210e+01 4.809099999999974528e+01 1.165399999999993774e+01 1.114999999999994051e-01 5.480399999999970362e+01 4.708999999999974762e+00
1.350000000000000533e+00 1.906250000000006750e+01 4.250300000000014933e+01 9.416000000000032344e+00 7.300000000000025913e-02 4.809500000000016939e+01 3.735000000000013198e+00
1.450000000000000178e+00 1.553450000000005460e+01 3.647950000000012949e+01 7.181500000000025530e+00 5.000000000000017625e-02 4.199200000000014654e+01 2.959500000000010456e+00
1.550000000000000266e+00 1.294799999999993112e+01 3.053499999999983672e+01 5.280499999999971550e+00 3.849999999999979133e-02 3.650349999999980355e+01 2.123999999999988564e+00
1.650000000000000355e+00 1.034550000000003678e+01 2.611750000000009209e+01 3.832000000000013618e+00 3.000000000000010644e-02 3.036800000000010868e+01 1.488500000000005263e+00
1.750000000000000444e+00 1.148949999999993921e+01 2.164249999999988461e+01 2.569499999999986350e+00 1.249999999999993304e-02 2.584749999999986159e+01 1.024999999999994582e+00
1.850000000000000533e+00 1.224650000000004368e+01 1.839500000000006352e+01 1.686500000000005883e+00 6.500000000000023120e-03 2.049350000000007199e+01 6.630000000000023652e-01
1.950000000000000178e+00 2.811300000000009902e+01 1.475700000000005119e+01 1.063000000000003720e+00 4.500000000000016140e-03 1.695700000000006114e+01 4.265000000000014890e-01
2.049999999999999822e+00 4.152700000000014313e+01 1.132950000000004032e+01 6.235000000000021636e-01 3.000000000000010471e-03 1.326400000000004731e+01 2.535000000000008913e-01
2.150000000000000355e+00 5.210099999999926013e+01 1.003199999999985792e+01 3.904999999999944627e-01 1.999999999999971419e-03 1.167149999999983478e+01 1.454999999999979365e-01
2.250000000000000888e+00 2.127300000000007429e+01 7.928000000000028358e+00 2.250000000000007827e-01 5.000000000000017451e-04 9.018500000000031491e+00 9.050000000000031630e-02
2.350000000000000533e+00 2.932500000000010321e+00 5.580500000000019334e+00 1.255000000000004445e-01 5.000000000000017451e-04 6.100500000000021572e+00 4.950000000000017580e-02
2.450000000000000178e+00 8.550000000000029798e-01 4.872500000000017373e+00 7.100000000000024347e-02 0.000000000000000000e+00 5.250500000000018375e+00 2.600000000000009248e-02
2.549999999999999822e+00 2.695000000000009610e-01 2.827500000000009894e+00 3.900000000000013872e-02 0.000000000000000000e+00 4.030500000000014182e+00 1.450000000000005104e-02
2.650000000000000355e+00 8.599999999999877187e-02 2.444999999999965201e+00 1.749999999999975187e-02 0.000000000000000000e+00 3.311999999999952760e+00 4.999999999999928980e-03
2.750000000000000888e+00 2.200000000000007852e-02 1.734000000000006203e+00 6.000000000000020942e-03 0.000000000000000000e+00 2.022500000000007070e+00 5.000000000000017451e-03
2.850000000000000533e+00 3.500000000000012216e-03 1.064500000000003777e+00 4.000000000000013961e-03 0.000000000000000000e+00 1.736000000000006205e+00 1.000000000000003490e-03
2.950000000000000178e+00 5.000000000000017451e-04 1.466000000000005077e+00 1.000000000000003490e-03 0.000000000000000000e+00 1.563000000000005496e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 5.055000000000018368e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.685000000000020037e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 3.284999999999953513e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.739999999999946700e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 3.980000000000014082e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.990000000000017755e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 1.040000000000003699e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.240000000000004432e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 4.430000000000015592e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024258e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 4.549999999999935346e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.449999999999936645e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.650000000000005976e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.050000000000007372e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.050000000000003708e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.050000000000003708e-02 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en12.39_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 155.3313 361.65415 80.72125 1.9394 395.6737 39.82445
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999945998e-04 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 1.099999999999994038e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.249999999999993304e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 1.200000000000004188e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.800000000000006456e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 2.849999999999984837e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.099999999999977968e-02 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 4.550000000000015837e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.400000000000019368e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 8.099999999999993316e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.109999999999999043e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.414999999999998759e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.929999999999998106e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 2.389999999999997959e-01 4.999999999999995767e-04 0.000000000000000000e+00 7.169999999999993046e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 3.894999999999996243e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.674999999999992939e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 6.320000000000022267e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.575000000000026157e-01 0.000000000000000000e+00
-3.450000000000000178e+00 4.999999999999995767e-04 9.024999999999991918e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.237999999999998879e+00 1.499999999999998730e-03
-3.349999999999999645e+00 2.499999999999997884e-03 1.655499999999998417e+00 2.999999999999997460e-03 0.000000000000000000e+00 1.878999999999998227e+00 9.999999999999991535e-04
-3.250000000000000000e+00 1.399999999999998641e-02 2.317499999999997673e+00 4.999999999999995767e-03 0.000000000000000000e+00 2.748999999999997446e+00 2.499999999999997884e-03
-3.149999999999999467e+00 4.654999999999995808e-01 2.619499999999997719e+00 1.949999999999998263e-02 0.000000000000000000e+00 3.489999999999996660e+00 5.999999999999994921e-03
-3.049999999999999822e+00 2.400000000000008515e-01 3.630500000000012939e+00 4.200000000000014833e-02 0.000000000000000000e+00 4.877500000000017266e+00 1.500000000000005322e-02
-2.950000000000000178e+00 6.659999999999993703e-01 5.132499999999994955e+00 7.749999999999993006e-02 0.000000000000000000e+00 6.409499999999994202e+00 3.599999999999996952e-02
-2.849999999999999645e+00 1.882999999999998231e+00 7.810499999999993115e+00 1.524999999999998579e-01 4.999999999999995767e-04 7.613999999999992774e+00 5.749999999999994699e-02
-2.750000000000000000e+00 1.231099999999998929e+01 8.790499999999992653e+00 2.544999999999997820e-01 9.999999999999991535e-04 9.539999999999992042e+00 1.084999999999999021e-01
-2.649999999999999467e+00 2.557799999999997809e+01 1.134849999999998893e+01 4.484999999999995657e-01 3.499999999999996603e-03 1.317749999999998778e+01 1.969999999999998141e-01
-2.549999999999999822e+00 4.319300000000015416e+01 1.438050000000005113e+01 7.720000000000026841e-01 4.500000000000016140e-03 1.527550000000005426e+01 3.255000000000011218e-01
-2.450000000000000178e+00 2.255799999999997851e+01 1.769749999999998380e+01 1.241499999999998938e+00 1.099999999999999069e-02 2.048849999999998062e+01 5.479999999999994875e-01
-2.349999999999999645e+00 1.222749999999998849e+01 2.113549999999997908e+01 1.910499999999998311e+00 1.749999999999998432e-02 2.349249999999997840e+01 8.664999999999991598e-01
-2.250000000000000000e+00 1.035299999999999088e+01 2.581099999999997507e+01 2.919999999999997264e+00 2.999999999999997113e-02 2.859749999999997527e+01 1.269499999999998741e+00
-2.149999999999999467e+00 9.719999999999991758e+00 3.035449999999997317e+01 4.302999999999996383e+00 4.299999999999996186e-02 3.377199999999997004e+01 1.838999999999998414e+00
-2.049999999999999822e+00 1.163600000000004187e+01 3.653350000000013154e+01 5.971000000000021402e+00 7.550000000000026135e-02 4.050300000000014222e+01 2.708500000000009678e+00
-1.949999999999999734e+00 1.497249999999992021e+01 4.226349999999977314e+01 8.047999999999957410e+00 1.029999999999994531e-01 4.679949999999975319e+01 3.625499999999980627e+00
-1.849999999999999645e+00 1.889300000000006818e+01 4.915900000000017656e+01 1.041700000000003712e+01 1.315000000000004499e-01 5.316700000000018633e+01 4.769500000000016726e+00
-1.750000000000000000e+00 2.422300000000008424e+01 5.471400000000019048e+01 1.283900000000004482e+01 1.740000000000006264e-01 6.072000000000021203e+01 5.868500000000020478e+00
-1.649999999999999911e+00 2.736849999999985528e+01 6.229799999999966786e+01 1.540199999999991753e+01 2.234999999999988107e-01 6.785049999999964143e+01 6.900499999999962775e+00
-1.549999999999999822e+00 3.207350000000011647e+01 6.627250000000023533e+01 1.780350000000006361e+01 2.750000000000009659e-01 7.409050000000026159e+01 7.925500000000027967e+00
-1.449999999999999734e+00 3.599749999999981043e+01 7.305149999999960642e+01 1.958299999999989538e+01 2.974999999999984324e-01 8.034149999999957004e+01 9.107499999999951967e+00
-1.349999999999999645e+00 3.900700000000014001e+01 7.913500000000027512e+01 2.116250000000007603e+01 3.025000000000010458e-01 8.607000000000030582e+01 9.914000000000035229e+00
-1.249999999999999556e+00 4.115649999999978093e+01 8.342399999999955185e+01 2.264949999999987895e+01 3.759999999999980025e-01 9.218799999999950501e+01 1.055399999999994343e+01
-1.149999999999999467e+00 4.204450000000014853e+01 8.714100000000030377e+01 2.339000000000008228e+01 3.650000000000012679e-01 9.685500000000034504e+01 1.101900000000003921e+01
-1.049999999999999822e+00 4.212500000000014921e+01 9.015000000000031832e+01 2.395650000000008362e+01 4.705000000000016391e-01 1.001540000000003516e+02 1.137850000000003980e+01
-9.499999999999997335e-01 4.057199999999978246e+01 9.346199999999950592e+01 2.412799999999987222e+01 4.999999999999973355e-01 1.024334999999994551e+02 1.183499999999993690e+01
-8.499999999999996447e-01 3.866950000000013432e+01 9.689700000000034663e+01 2.370400000000008234e+01 5.495000000000019869e-01 1.027675000000003678e+02 1.149700000000004074e+01
-7.499999999999995559e-01 3.641049999999980713e+01 9.556949999999949341e+01 2.294299999999987705e+01 5.834999999999969100e-01 1.042444999999994479e+02 1.159299999999993780e+01
-6.499999999999994671e-01 3.358250000000011681e+01 9.636600000000034072e+01 2.232400000000007978e+01 6.505000000000022986e-01 1.036345000000003722e+02 1.137850000000003980e+01
-5.499999999999998224e-01 3.093600000000011008e+01 9.568650000000033629e+01 2.159550000000007586e+01 6.995000000000024531e-01 1.036650000000003615e+02 1.121100000000003938e+01
-4.499999999999997335e-01 2.813149999999984985e+01 9.430099999999949034e+01 2.111499999999988830e+01 1.079999999999994298e+00 1.022979999999994476e+02 1.104399999999994186e+01
-3.499999999999996447e-01 2.622350000000009373e+01 9.450100000000033162e+01 2.016050000000007003e+01 7.695000000000027374e-01 1.029475000000003604e+02 1.106400000000003914e+01
-2.499999999999995559e-01 2.441699999999987014e+01 9.421949999999949910e+01 1.982399999999989504e+01 7.639999999999959046e-01 1.008804999999994578e+02 1.083949999999994240e+01
-1.499999999999994671e-01 2.349000000000008370e+01 9.409500000000032571e+01 1.947950000000006909e+01 8.270000000000029550e-01 1.007915000000003545e+02 1.081350000000003853e+01
-4.999999999999982236e-02 2.330250000000008370e+01 9.502750000000033026e+01 1.929750000000006693e+01 8.365000000000029079e-01 1.033520000000003591e+02 1.066800000000003834e+01
5.000000000000026645e-02 2.286699999999987654e+01 9.454749999999948784e+01 1.944299999999989481e+01 8.674999999999953859e-01 1.007689999999994654e+02 1.066549999999994291e+01
1.500000000000003553e-01 2.368650000000008404e+01 9.381300000000032924e+01 1.956350000000006872e+01 7.745000000000027418e-01 9.979200000000035686e+01 1.073600000000003796e+01
2.500000000000004441e-01 2.465849999999986863e+01 9.427749999999949182e+01 2.003149999999989461e+01 7.329999999999960991e-01 1.007784999999994682e+02 1.077399999999994229e+01
3.500000000000005329e-01 2.579450000000009169e+01 9.332400000000032492e+01 2.009250000000007219e+01 7.100000000000025180e-01 1.011955000000003508e+02 1.191650000000004184e+01
4.500000000000001776e-01 2.804850000000010013e+01 9.460050000000033776e+01 2.079850000000007171e+01 6.585000000000023057e-01 1.025965000000003613e+02 1.128250000000003972e+01
5.500000000000002665e-01 3.038349999999983808e+01 9.485099999999948750e+01 2.154599999999988569e+01 6.419999999999965734e-01 1.046769999999994383e+02 1.129999999999994031e+01
6.500000000000003553e-01 3.342400000000012028e+01 9.316000000000032344e+01 2.213750000000007745e+01 5.965000000000021396e-01 1.019495000000003557e+02 1.139500000000004043e+01
7.500000000000004441e-01 3.530999999999981043e+01 9.307399999999950069e+01 2.254949999999988108e+01 5.939999999999968638e-01 1.029989999999994552e+02 1.144899999999993945e+01
8.500000000000005329e-01 3.759050000000013370e+01 9.272250000000032344e+01 2.328050000000008168e+01 5.195000000000018492e-01 1.009895000000003620e+02 1.140150000000003949e+01
9.500000000000001776e-01 3.952100000000013580e+01 9.126550000000031559e+01 2.335300000000008325e+01 4.485000000000015641e-01 9.891650000000035448e+01 1.130150000000003985e+01
1.050000000000000266e+00 4.080149999999978405e+01 8.886149999999952342e+01 2.333599999999987418e+01 4.094999999999978102e-01 9.731949999999947920e+01 1.108399999999994101e+01
1.150000000000000355e+00 4.062300000000013966e+01 8.508400000000030161e+01 2.292600000000008009e+01 3.880000000000013438e-01 9.242250000000032628e+01 1.080800000000003891e+01
1.250000000000000444e+00 3.998099999999978849e+01 7.970199999999957186e+01 2.203199999999988279e+01 3.404999999999981930e-01 8.940149999999951547e+01 1.021049999999994462e+01
1.350000000000000533e+00 3.762200000000013489e+01 7.533000000000026830e+01 2.076350000000007157e+01 3.055000000000011040e-01 8.316550000000029286e+01 9.575500000000033651e+00
1.450000000000000178e+00 3.476350000000012130e+01 7.202150000000025898e+01 1.892550000000006705e+01 2.565000000000008940e-01 7.790650000000027831e+01 8.768000000000030880e+00
1.550000000000000266e+00 3.094849999999983581e+01 6.485799999999964882e+01 1.685999999999991061e+01 2.324999999999987632e-01 7.326099999999961199e+01 7.713999999999958668e+00
1.650000000000000355e+00 2.652150000000009200e+01 5.895050000000021129e+01 1.454350000000005139e+01 2.050000000000007094e-01 6.668550000000023203e+01 6.608000000000023633e+00
1.750000000000000444e+00 2.207999999999988106e+01 5.335549999999971504e+01 1.224599999999993472e+01 1.599999999999991429e-01 5.803449999999968867e+01 5.375999999999971024e+00
1.850000000000000533e+00 1.874600000000006617e+01 4.626450000000016161e+01 9.887500000000034817e+00 1.200000000000004258e-01 5.136150000000018423e+01 4.290000000000015135e+00
1.950000000000000178e+00 1.392750000000004995e+01 4.131150000000014444e+01 7.672500000000026965e+00 8.600000000000029843e-02 4.409850000000015768e+01 3.419000000000012029e+00
2.049999999999999822e+00 1.193350000000004130e+01 3.478400000000011971e+01 5.648000000000020115e+00 5.800000000000020417e-02 3.774100000000013466e+01 2.477500000000008917e+00
2.150000000000000355e+00 9.630999999999863448e+00 3.034349999999956893e+01 4.100999999999941359e+00 4.649999999999934047e-02 3.196599999999954633e+01 1.668499999999976335e+00
2.250000000000000888e+00 9.229000000000032955e+00 2.395200000000008345e+01 2.834000000000009845e+00 2.450000000000008768e-02 2.782350000000009871e+01 1.153000000000004022e+00
2.350000000000000533e+00 1.161950000000004124e+01 2.034100000000007213e+01 1.836000000000006516e+00 2.450000000000008768e-02 2.270100000000007867e+01 7.595000000000027285e-01
2.450000000000000178e+00 2.654050000000009391e+01 1.627050000000005880e+01 1.149000000000004018e+00 1.550000000000005540e-02 1.827650000000006614e+01 4.635000000000016329e-01
2.549999999999999822e+00 4.819650000000017087e+01 1.297400000000004638e+01 7.270000000000025331e-01 6.500000000000023120e-03 1.449600000000005195e+01 2.750000000000009659e-01
2.650000000000000355e+00 3.504899999999950211e+01 1.120649999999984026e+01 4.264999999999939395e-01 1.999999999999971419e-03 1.349199999999980903e+01 1.684999999999975961e-01
2.750000000000000888e+00 1.606500000000005812e+01 8.351000000000029289e+00 2.630000000000008997e-01 2.500000000000008726e-03 9.662000000000034561e+00 9.700000000000033595e-02
2.850000000000000533e+00 2.050000000000007372e+00 7.112000000000024968e+00 1.415000000000004865e-01 0.000000000000000000e+00 7.636500000000026489e+00 6.200000000000022160e-02
2.950000000000000178e+00 8.395000000000029106e-01 5.192000000000017934e+00 7.750000000000027700e-02 1.500000000000005235e-03 6.358000000000022744e+00 3.400000000000012040e-02
3.049999999999999822e+00 3.145000000000011120e-01 3.991000000000013870e+00 3.850000000000013828e-02 0.000000000000000000e+00 4.470500000000015461e+00 1.050000000000003708e-02
3.150000000000000355e+00 8.349999999999881128e-02 3.257499999999953655e+00 2.549999999999963754e-02 0.000000000000000000e+00 3.373499999999951982e+00 3.999999999999942837e-03
3.250000000000000888e+00 1.650000000000005976e-02 2.400000000000008349e+00 8.000000000000027922e-03 0.000000000000000000e+00 2.583000000000009067e+00 4.500000000000016140e-03
3.350000000000000533e+00 2.000000000000006981e-03 2.172000000000007702e+00 4.000000000000013961e-03 0.000000000000000000e+00 1.714500000000006130e+00 3.500000000000012216e-03
3.450000000000000178e+00 5.000000000000017451e-04 1.190000000000004166e+00 1.500000000000005235e-03 0.000000000000000000e+00 1.456500000000005235e+00 5.000000000000017451e-04
3.550000000000000711e+00 0.000000000000000000e+00 6.349999999999910161e-01 4.999999999999928547e-04 0.000000000000000000e+00 1.275499999999981871e+00 4.999999999999928547e-04
3.650000000000001243e+00 0.000000000000000000e+00 4.100000000000014189e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.030000000000017790e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 2.575000000000008948e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.055000000000031912e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.570000000000005558e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.600000000000026734e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.895000000000006679e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.200000000000031763e-02 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 2.374999999999966305e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.399999999999922917e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 2.795000000000009699e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.350000000000008332e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 1.250000000000004406e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.450000000000005104e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999971419e-03 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en12.39_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 152.3043 379.81025 83.7077 2.09955 414.7407 42.4466
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 7.499999999999959824e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999946432e-03 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 1.250000000000004406e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 2.349999999999987516e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.299999999999987818e-02 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 4.400000000000015704e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.200000000000018496e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 2.914999999999997593e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.049999999999991385e-02 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 6.469999999999994644e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.544999999999998597e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 2.214999999999998082e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.934999999999997056e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 5.344999999999995310e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.048999999999999044e+00 4.999999999999995767e-04
-3.549999999999999822e+00 0.000000000000000000e+00 8.215000000000028946e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.450000000000029710e-01 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 8.869999999999992335e-01 9.999999999999991535e-04 0.000000000000000000e+00 1.420499999999998764e+00 0.000000000000000000e+00
-3.349999999999999645e+00 3.999999999999996614e-03 1.523999999999998689e+00 2.499999999999997884e-03 0.000000000000000000e+00 1.746499999999998387e+00 4.999999999999995767e-04
-3.250000000000000000e+00 2.199999999999998138e-02 2.203999999999997961e+00 6.999999999999993207e-03 0.000000000000000000e+00 2.503499999999997616e+00 1.999999999999998307e-03
-3.149999999999999467e+00 9.299999999999991607e-02 3.027999999999997360e+00 1.349999999999998770e-02 0.000000000000000000e+00 3.314499999999997115e+00 4.499999999999996191e-03
-3.049999999999999822e+00 3.405000000000011906e-01 3.919000000000013806e+00 2.850000000000010164e-02 0.000000000000000000e+00 4.187500000000015099e+00 1.150000000000003970e-02
-2.950000000000000178e+00 8.599999999999992095e-01 5.540499999999995318e+00 6.149999999999994360e-02 0.000000000000000000e+00 6.139999999999994351e+00 2.999999999999997113e-02
-2.849999999999999645e+00 2.020999999999998131e+00 6.590999999999993975e+00 1.174999999999998962e-01 4.999999999999995767e-04 7.486499999999993271e+00 5.749999999999994699e-02
-2.750000000000000000e+00 8.890499999999992298e+00 9.403499999999992198e+00 2.114999999999997993e-01 9.999999999999991535e-04 1.043599999999999106e+01 9.099999999999991429e-02
-2.649999999999999467e+00 2.909949999999997416e+01 1.069749999999999091e+01 3.629999999999996563e-01 4.999999999999995767e-03 1.193199999999998973e+01 1.519999999999998574e-01
-2.549999999999999822e+00 4.009700000000014342e+01 1.417800000000005056e+01 6.460000000000022391e-01 7.000000000000024432e-03 1.476500000000005208e+01 2.650000000000009570e-01
-2.450000000000000178e+00 2.361199999999997701e+01 1.753249999999998465e+01 1.027999999999999137e+00 1.199999999999998984e-02 1.924549999999998207e+01 4.629999999999995786e-01
-2.349999999999999645e+00 1.367349999999998822e+01 2.046099999999998076e+01 1.666999999999998483e+00 1.699999999999998387e-02 2.381699999999997885e+01 7.789999999999992486e-01
-2.250000000000000000e+00 9.310499999999992227e+00 2.577599999999997493e+01 2.589499999999997470e+00 2.649999999999997496e-02 2.851249999999997442e+01 1.162999999999998924e+00
-2.149999999999999467e+00 9.093499999999991701e+00 2.998299999999997212e+01 3.860499999999996490e+00 5.049999999999995465e-02 3.351999999999996760e+01 1.765999999999998460e+00
-2.049999999999999822e+00 1.030500000000003702e+01 3.637750000000012562e+01 5.519500000000019391e+00 7.800000000000027744e-02 3.902600000000013836e+01 2.490500000000008818e+00
-1.949999999999999734e+00 1.321549999999992941e+01 4.187699999999977507e+01 7.519999999999959606e+00 1.329999999999992855e-01 4.461699999999976285e+01 3.424999999999981615e+00
-1.849999999999999645e+00 1.609500000000005571e+01 4.785500000000016740e+01 9.781000000000034333e+00 1.420000000000004869e-01 5.217750000000018673e+01 4.493500000000016037e+00
-1.750000000000000000e+00 1.988200000000006895e+01 5.385550000000019111e+01 1.204050000000004239e+01 2.190000000000007774e-01 5.984000000000020947e+01 5.658000000000019902e+00
-1.649999999999999911e+00 2.454949999999987043e+01 6.077699999999967417e+01 1.463949999999992180e+01 2.604999999999986215e-01 6.667399999999963711e+01 6.851499999999963286e+00
-1.549999999999999822e+00 2.929500000000010473e+01 6.854500000000024329e+01 1.709550000000006165e+01 3.240000000000011204e-01 7.351400000000026580e+01 8.127000000000029090e+00
-1.449999999999999734e+00 3.281349999999982714e+01 7.341499999999960835e+01 1.904349999999989862e+01 3.719999999999979989e-01 8.029399999999957060e+01 9.264999999999950830e+00
-1.349999999999999645e+00 3.647700000000013176e+01 8.011700000000028865e+01 2.104550000000007515e+01 4.485000000000015641e-01 8.813500000000030354e+01 1.005750000000003475e+01
-1.249999999999999556e+00 3.866649999999979315e+01 8.627149999999953423e+01 2.251799999999987989e+01 4.929999999999973848e-01 9.265749999999950148e+01 1.101799999999994029e+01
-1.149999999999999467e+00 4.040800000000014336e+01 8.959000000000031605e+01 2.375200000000008416e+01 5.300000000000019140e-01 9.774900000000035050e+01 1.183000000000004093e+01
-1.049999999999999822e+00 4.078650000000014586e+01 9.380900000000032435e+01 2.439650000000008490e+01 5.645000000000020002e-01 1.018135000000003600e+02 1.225300000000004275e+01
-9.499999999999997335e-01 4.028049999999978326e+01 9.689449999999948204e+01 2.448749999999986926e+01 6.299999999999966738e-01 1.066959999999994295e+02 1.217049999999993481e+01
-8.499999999999996447e-01 3.915700000000013858e+01 9.977400000000035618e+01 2.460150000000008674e+01 6.240000000000022196e-01 1.094335000000003788e+02 1.245800000000004459e+01
-7.499999999999995559e-01 3.670399999999980167e+01 1.006444999999994678e+02 2.438649999999987017e+01 6.634999999999964260e-01 1.099099999999994139e+02 1.293999999999993022e+01
-6.499999999999994671e-01 3.427300000000012403e+01 1.013780000000003554e+02 2.395250000000008583e+01 6.795000000000024354e-01 1.112335000000003902e+02 1.229500000000004256e+01
-5.499999999999998224e-01 3.222300000000011266e+01 1.018865000000003533e+02 2.307500000000008100e+01 7.135000000000024656e-01 1.099940000000003835e+02 1.223950000000004401e+01
-4.499999999999997335e-01 3.019649999999983692e+01 1.019189999999994569e+02 2.248149999999987969e+01 7.414999999999960512e-01 1.123699999999993935e+02 1.206099999999993599e+01
-3.499999999999996447e-01 2.826050000000009987e+01 1.031460000000003703e+02 2.179950000000007648e+01 7.720000000000026841e-01 1.121060000000003924e+02 1.193550000000004196e+01
-2.499999999999995559e-01 2.663699999999985835e+01 1.017199999999994589e+02 2.124599999999988498e+01 7.469999999999960005e-01 1.104389999999994103e+02 1.176549999999993723e+01
-1.499999999999994671e-01 2.525500000000008782e+01 1.026060000000003640e+02 2.153550000000007714e+01 7.600000000000026734e-01 1.126550000000003990e+02 1.180200000000004223e+01
-4.999999999999982236e-02 2.489800000000008851e+01 1.019320000000003574e+02 2.143650000000007694e+01 8.250000000000029532e-01 1.096680000000003901e+02 1.182500000000004192e+01
5.000000000000026645e-02 2.553149999999986264e+01 1.011914999999994649e+02 2.104949999999988819e+01 7.849999999999958122e-01 1.114799999999994071e+02 1.164499999999993740e+01
1.500000000000003553e-01 2.583600000000009089e+01 1.023780000000003554e+02 2.107300000000007500e+01 8.200000000000028377e-01 1.097460000000003930e+02 1.170800000000004104e+01
2.500000000000004441e-01 2.681149999999985667e+01 1.018219999999994627e+02 2.129049999999988785e+01 8.704999999999953886e-01 1.124594999999993945e+02 1.180649999999993760e+01
3.500000000000005329e-01 2.813900000000009882e+01 1.032225000000003661e+02 2.246400000000008035e+01 7.670000000000026796e-01 1.122905000000003923e+02 1.199100000000004229e+01
4.500000000000001776e-01 3.013500000000010459e+01 1.025195000000003631e+02 2.262500000000007816e+01 7.045000000000024576e-01 1.129435000000003981e+02 1.211350000000004279e+01
5.500000000000002665e-01 3.235699999999982879e+01 1.017399999999994549e+02 2.335949999999987625e+01 6.924999999999963407e-01 1.111574999999994020e+02 1.230049999999993382e+01
6.500000000000003553e-01 3.493800000000012318e+01 1.015075000000003627e+02 2.394400000000008433e+01 6.445000000000022933e-01 1.103575000000003854e+02 1.240550000000004438e+01
7.500000000000004441e-01 3.700799999999980372e+01 1.000404999999994686e+02 2.455449999999986943e+01 6.119999999999967688e-01 1.111634999999994022e+02 1.229099999999993464e+01
8.500000000000005329e-01 3.924950000000013972e+01 9.966700000000035686e+01 2.482300000000008922e+01 5.490000000000019309e-01 1.076490000000003846e+02 1.239400000000004454e+01
9.500000000000001776e-01 3.987400000000013733e+01 9.506000000000032912e+01 2.497250000000008896e+01 5.210000000000017950e-01 1.063665000000003715e+02 1.218150000000004241e+01
1.050000000000000266e+00 4.048649999999978633e+01 9.477899999999949898e+01 2.466799999999986781e+01 4.839999999999974323e-01 1.012569999999994650e+02 1.208149999999993618e+01
1.150000000000000355e+00 4.005000000000013927e+01 8.957850000000031798e+01 2.387250000000008399e+01 4.235000000000014864e-01 9.806350000000034584e+01 1.174300000000004118e+01
1.250000000000000444e+00 3.877099999999979474e+01 8.603799999999954196e+01 2.258949999999988023e+01 3.854999999999979554e-01 9.224899999999951206e+01 1.118899999999993966e+01
1.350000000000000533e+00 3.589600000000012869e+01 7.946500000000027342e+01 2.129500000000007631e+01 3.600000000000012634e-01 8.829850000000031685e+01 1.036200000000003740e+01
1.450000000000000178e+00 3.242250000000011312e+01 7.403850000000025489e+01 1.949050000000006833e+01 3.645000000000012674e-01 8.101450000000028240e+01 9.289500000000032287e+00
1.550000000000000266e+00 2.868649999999984601e+01 6.709199999999964348e+01 1.728299999999990888e+01 2.864999999999984781e-01 7.442699999999960880e+01 8.261499999999955435e+00
1.650000000000000355e+00 2.407700000000008345e+01 6.317700000000021987e+01 1.475950000000005247e+01 2.310000000000008158e-01 6.740200000000024261e+01 7.137000000000025324e+00
1.750000000000000444e+00 2.020999999999989072e+01 5.425999999999970669e+01 1.221899999999993547e+01 1.949999999999989519e-01 6.018049999999967525e+01 5.771499999999969432e+00
1.850000000000000533e+00 1.612800000000005696e+01 4.802000000000016655e+01 9.854000000000034731e+00 1.515000000000005231e-01 5.286250000000018900e+01 4.613500000000016144e+00
1.950000000000000178e+00 1.252200000000004465e+01 4.119400000000014472e+01 7.565000000000027036e+00 1.110000000000003900e-01 4.613900000000015922e+01 3.498500000000012378e+00
2.049999999999999822e+00 1.031800000000003692e+01 3.603000000000012903e+01 5.499000000000019206e+00 7.500000000000026090e-02 3.925950000000013773e+01 2.562500000000008882e+00
2.150000000000000355e+00 9.516499999999865622e+00 2.991749999999957410e+01 3.936999999999943878e+00 5.399999999999922917e-02 3.334549999999952519e+01 2.242999999999967908e+00
2.250000000000000888e+00 9.462000000000033495e+00 2.578750000000009024e+01 2.638500000000009393e+00 3.450000000000012085e-02 2.667500000000009308e+01 1.181500000000004214e+00
2.350000000000000533e+00 1.169800000000004125e+01 2.131400000000007466e+01 1.713000000000006073e+00 1.400000000000004886e-02 2.318650000000008049e+01 7.730000000000026850e-01
2.450000000000000178e+00 2.765750000000009834e+01 1.735350000000006077e+01 1.079000000000003734e+00 9.500000000000032724e-03 1.941800000000006676e+01 5.000000000000017764e-01
2.549999999999999822e+00 4.750400000000016831e+01 1.324900000000004674e+01 6.680000000000023697e-01 6.500000000000023120e-03 1.500600000000005352e+01 2.865000000000010316e-01
2.650000000000000355e+00 2.632749999999962753e+01 1.183149999999983137e+01 3.744999999999946705e-01 2.499999999999964490e-03 1.225299999999982603e+01 1.679999999999976235e-01
2.750000000000000888e+00 1.042550000000003685e+01 8.486000000000029075e+00 2.250000000000007827e-01 1.000000000000003490e-03 9.962000000000035271e+00 1.050000000000003708e-01
2.850000000000000533e+00 2.102000000000007418e+00 7.596500000000026454e+00 1.215000000000004271e-01 0.000000000000000000e+00 7.614000000000026525e+00 6.350000000000022293e-02
2.950000000000000178e+00 9.525000000000033440e-01 6.245000000000022311e+00 6.800000000000024081e-02 0.000000000000000000e+00 5.438500000000018986e+00 3.100000000000011080e-02
3.049999999999999822e+00 3.460000000000011955e-01 3.738500000000013035e+00 3.100000000000011080e-02 0.000000000000000000e+00 4.239500000000014701e+00 1.300000000000004624e-02
3.150000000000000355e+00 8.999999999999871991e-02 3.505499999999950322e+00 1.299999999999981552e-02 0.000000000000000000e+00 2.902999999999958725e+00 6.999999999999900399e-03
3.250000000000000888e+00 1.600000000000005584e-02 2.308500000000007990e+00 6.500000000000023120e-03 0.000000000000000000e+00 2.552500000000009095e+00 1.500000000000005235e-03
3.350000000000000533e+00 2.500000000000008726e-03 1.840000000000006519e+00 1.000000000000003490e-03 0.000000000000000000e+00 2.060500000000007326e+00 5.000000000000017451e-04
3.450000000000000178e+00 1.000000000000003490e-03 1.483000000000005203e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.363500000000004819e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 6.884999999999902309e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.074999999999899147e-01 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 4.310000000000014930e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.360000000000015530e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 4.285000000000014908e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.465000000000008573e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.720000000000005969e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.580000000000005567e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 8.750000000000031364e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.500000000000029754e-02 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 4.699999999999933398e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.559999999999949316e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 2.800000000000009773e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.350000000000011996e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 1.100000000000003926e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.450000000000005104e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.100000000000003926e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.499999999999921618e-03 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en12.39_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 151.81525 389.1824 85.9833 1.949 420.3659 43.7995
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999945998e-04 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 1.149999999999993909e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.499999999999949457e-03 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 1.215000000000004271e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 3.649999999999980344e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.459999999999976206e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 5.700000000000020328e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024258e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 7.749999999999993006e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.229999999999998872e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.389999999999998737e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.069999999999998230e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 2.829999999999997518e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.364999999999996882e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 7.179999999999993054e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.569999999999993401e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 6.425000000000022915e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.256000000000004446e+00 5.000000000000017451e-04
-3.450000000000000178e+00 0.000000000000000000e+00 9.049999999999991385e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.419499999999997986e+00 9.999999999999991535e-04
-3.349999999999999645e+00 1.999999999999998307e-03 1.610499999999998488e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.944499999999998341e+00 4.999999999999995767e-04
-3.250000000000000000e+00 1.799999999999998476e-02 1.943999999999998174e+00 5.999999999999994921e-03 0.000000000000000000e+00 2.597999999999997645e+00 3.499999999999996603e-03
-3.149999999999999467e+00 7.399999999999992695e-02 3.048999999999997268e+00 7.999999999999993228e-03 0.000000000000000000e+00 3.410999999999996923e+00 6.999999999999993207e-03
-3.049999999999999822e+00 2.585000000000008957e-01 4.156000000000014793e+00 2.250000000000007896e-02 0.000000000000000000e+00 3.917000000000014026e+00 1.500000000000005322e-02
-2.950000000000000178e+00 7.669999999999993490e-01 5.218999999999994976e+00 5.599999999999994565e-02 0.000000000000000000e+00 5.526999999999994806e+00 3.349999999999996730e-02
-2.849999999999999645e+00 1.780499999999998417e+00 6.321999999999993847e+00 1.024999999999999106e-01 9.999999999999991535e-04 7.931499999999992667e+00 4.449999999999995626e-02
-2.750000000000000000e+00 9.181999999999991502e+00 7.913499999999992873e+00 1.909999999999998366e-01 9.999999999999991535e-04 9.002499999999992397e+00 8.949999999999991296e-02
-2.649999999999999467e+00 2.673949999999997473e+01 1.000049999999999173e+01 3.404999999999996918e-01 1.499999999999998730e-03 1.241999999999998927e+01 1.424999999999998768e-01
-2.549999999999999822e+00 3.923700000000013688e+01 1.280850000000004485e+01 5.730000000000020632e-01 5.000000000000017451e-03 1.563050000000005468e+01 2.560000000000008935e-01
-2.450000000000000178e+00 2.071499999999998209e+01 1.637999999999998479e+01 9.349999999999991651e-01 8.999999999999992381e-03 1.802449999999998198e+01 4.244999999999995999e-01
-2.349999999999999645e+00 8.761499999999992738e+00 1.980949999999998212e+01 1.560999999999998611e+00 1.699999999999998387e-02 2.175599999999997891e+01 7.034999999999993481e-01
-2.250000000000000000e+00 8.775499999999992085e+00 2.533399999999997831e+01 2.460999999999997634e+00 2.499999999999997710e-02 2.633849999999997493e+01 1.086999999999999078e+00
-2.149999999999999467e+00 9.100999999999991985e+00 3.014049999999997098e+01 3.662999999999996703e+00 3.999999999999996614e-02 3.234349999999997038e+01 1.662999999999998479e+00
-2.049999999999999822e+00 9.951500000000034873e+00 3.465550000000012432e+01 5.215000000000018510e+00 5.800000000000020417e-02 3.933350000000013580e+01 2.469000000000008743e+00
-1.949999999999999734e+00 1.246399999999993291e+01 4.227399999999977354e+01 7.301499999999960799e+00 8.199999999999955935e-02 4.439149999999976615e+01 3.342499999999982041e+00
-1.849999999999999645e+00 1.558800000000005426e+01 4.792750000000016541e+01 9.540000000000032898e+00 1.360000000000004816e-01 5.145450000000018065e+01 4.406000000000015682e+00
-1.750000000000000000e+00 1.944400000000007012e+01 5.458100000000019492e+01 1.208450000000004287e+01 1.755000000000006277e-01 5.901250000000020890e+01 5.583500000000019448e+00
-1.649999999999999911e+00 2.317549999999987520e+01 6.164999999999967173e+01 1.555749999999991751e+01 2.279999999999987870e-01 6.561499999999965382e+01 6.864499999999963187e+00
-1.549999999999999822e+00 2.737300000000009703e+01 6.947750000000024784e+01 1.723450000000006099e+01 2.480000000000008864e-01 7.345250000000025636e+01 8.236500000000029686e+00
-1.449999999999999734e+00 3.186449999999982907e+01 7.555299999999959937e+01 1.939099999999989521e+01 3.294999999999982387e-01 7.967599999999957561e+01 9.313999999999950319e+00
-1.349999999999999645e+00 3.560100000000012699e+01 8.138900000000028001e+01 2.137300000000007572e+01 3.600000000000012634e-01 8.669300000000031048e+01 1.038000000000003631e+01
-1.249999999999999556e+00 3.853099999999979275e+01 8.759999999999952536e+01 2.295699999999987639e+01 3.589999999999980984e-01 9.342999999999949523e+01 1.165799999999993730e+01
-1.149999999999999467e+00 4.046900000000014330e+01 9.348100000000033560e+01 2.452750000000008512e+01 4.435000000000015596e-01 9.895850000000034186e+01 1.185400000000004184e+01
-1.049999999999999822e+00 4.138150000000014472e+01 9.710500000000034504e+01 2.549750000000009109e+01 4.365000000000015534e-01 1.029605000000003656e+02 1.244950000000004309e+01
-9.499999999999997335e-01 4.112599999999977740e+01 1.017334999999994523e+02 2.588599999999986068e+01 4.929999999999973848e-01 1.069449999999994247e+02 1.255899999999993355e+01
-8.499999999999996447e-01 3.987900000000013989e+01 1.039540000000003630e+02 2.579550000000008936e+01 5.210000000000017950e-01 1.096895000000003932e+02 1.298250000000004611e+01
-7.499999999999995559e-01 3.823499999999979337e+01 1.048614999999994382e+02 2.566549999999986298e+01 5.824999999999969091e-01 1.114239999999994097e+02 1.298799999999993027e+01
-6.499999999999994671e-01 3.583850000000012415e+01 1.070830000000003821e+02 2.512100000000008748e+01 5.845000000000020179e-01 1.137265000000003994e+02 1.280350000000004584e+01
-5.499999999999998224e-01 3.353250000000011966e+01 1.071080000000003736e+02 2.460200000000008558e+01 6.320000000000022267e-01 1.139375000000003979e+02 1.292800000000004523e+01
-4.499999999999997335e-01 3.159899999999982967e+01 1.083969999999994229e+02 2.386549999999987293e+01 6.809999999999963860e-01 1.149399999999993867e+02 1.277149999999993213e+01
-3.499999999999996447e-01 2.936600000000010269e+01 1.080075000000003769e+02 2.340050000000008268e+01 7.315000000000025926e-01 1.166095000000004092e+02 1.318700000000004735e+01
-2.499999999999995559e-01 2.777799999999985303e+01 1.088249999999994202e+02 2.328399999999987457e+01 7.094999999999962448e-01 1.165019999999993843e+02 1.281499999999993200e+01
-1.499999999999994671e-01 2.684800000000009490e+01 1.089660000000003777e+02 2.267600000000008009e+01 7.715000000000027391e-01 1.158265000000004079e+02 1.249250000000004412e+01
-4.999999999999982236e-02 2.618600000000009231e+01 1.095575000000003882e+02 2.269300000000007955e+01 7.670000000000026796e-01 1.165685000000004123e+02 1.238300000000004353e+01
5.000000000000026645e-02 2.673249999999985604e+01 1.083199999999994247e+02 2.330449999999987654e+01 8.219999999999956231e-01 1.144349999999993912e+02 1.256549999999993261e+01
1.500000000000003553e-01 2.721700000000009467e+01 1.081555000000003872e+02 2.307350000000008095e+01 7.195000000000025819e-01 1.168060000000004095e+02 1.236100000000004329e+01
2.500000000000004441e-01 2.857399999999984885e+01 1.088869999999994178e+02 2.284249999999987679e+01 7.509999999999960041e-01 1.156524999999993781e+02 1.288749999999993179e+01
3.500000000000005329e-01 2.942100000000010240e+01 1.071620000000003756e+02 2.339300000000008239e+01 7.565000000000026148e-01 1.166400000000004127e+02 1.321100000000004648e+01
4.500000000000001776e-01 3.203550000000011266e+01 1.082950000000003854e+02 2.387050000000008509e+01 7.350000000000025402e-01 1.149340000000004096e+02 1.283200000000004515e+01
5.500000000000002665e-01 3.367699999999982197e+01 1.069089999999994234e+02 2.459949999999986758e+01 7.064999999999962421e-01 1.150904999999993805e+02 1.313699999999992940e+01
6.500000000000003553e-01 3.597500000000012932e+01 1.068020000000003762e+02 2.490200000000008629e+01 6.515000000000022995e-01 1.149025000000004013e+02 1.303200000000004621e+01
7.500000000000004441e-01 3.822049999999979519e+01 1.055374999999994401e+02 2.543849999999986267e+01 5.944999999999968088e-01 1.127584999999994011e+02 1.297749999999992987e+01
8.500000000000005329e-01 3.992850000000014177e+01 1.011505000000003633e+02 2.555700000000009098e+01 5.640000000000019442e-01 1.110595000000003978e+02 1.287150000000004546e+01
9.500000000000001776e-01 4.051700000000014512e+01 9.959450000000035175e+01 2.530750000000008981e+01 5.260000000000017994e-01 1.086090000000003783e+02 1.282050000000004530e+01
1.050000000000000266e+00 3.957249999999979195e+01 9.509999999999949694e+01 2.501549999999986795e+01 5.084999999999972875e-01 1.048839999999994461e+02 1.249299999999993283e+01
1.150000000000000355e+00 3.856950000000013290e+01 9.116650000000032605e+01 2.394100000000008421e+01 4.570000000000016271e-01 9.960250000000034731e+01 1.188500000000004242e+01
1.250000000000000444e+00 3.661499999999980304e+01 8.525949999999954798e+01 2.270899999999987884e+01 4.324999999999976641e-01 9.471599999999949659e+01 1.125899999999993994e+01
1.350000000000000533e+00 3.361200000000011556e+01 7.863550000000027751e+01 2.101350000000007512e+01 4.010000000000014109e-01 8.732600000000030604e+01 1.027050000000003571e+01
1.450000000000000178e+00 2.997750000000010573e+01 7.303850000000025489e+01 1.897300000000006648e+01 3.420000000000011919e-01 8.033800000000027808e+01 9.294000000000032458e+00
1.550000000000000266e+00 2.589799999999986113e+01 6.592849999999964439e+01 1.658249999999991076e+01 2.829999999999984750e-01 7.339549999999961472e+01 8.242999999999955918e+00
1.650000000000000355e+00 2.136500000000007660e+01 6.035100000000021225e+01 1.394100000000004869e+01 2.410000000000008524e-01 6.595100000000023499e+01 6.819000000000023931e+00
1.750000000000000444e+00 1.741949999999990695e+01 5.437949999999970885e+01 1.153299999999993908e+01 1.769999999999990470e-01 5.908499999999968111e+01 5.631999999999969475e+00
1.850000000000000533e+00 1.401000000000004952e+01 4.568250000000016087e+01 9.095500000000031449e+00 1.325000000000004785e-01 5.088450000000018036e+01 4.403000000000015568e+00
1.950000000000000178e+00 1.098500000000003851e+01 4.143050000000014421e+01 6.788500000000023960e+00 1.025000000000003547e-01 4.406750000000015177e+01 3.302000000000011593e+00
2.049999999999999822e+00 9.754000000000035087e+00 3.394900000000011886e+01 4.901000000000017565e+00 6.800000000000024081e-02 3.833100000000013807e+01 2.392000000000008342e+00
2.150000000000000355e+00 7.845999999999888175e+00 2.794449999999960355e+01 3.486499999999950639e+00 3.799999999999945782e-02 3.290249999999953445e+01 1.654999999999976490e+00
2.250000000000000888e+00 9.447500000000033538e+00 2.405900000000008632e+01 2.249500000000007827e+00 2.050000000000007372e-02 2.659850000000009373e+01 1.053500000000003656e+00
2.350000000000000533e+00 1.300450000000004636e+01 1.900800000000006662e+01 1.487000000000005207e+00 1.200000000000004188e-02 2.225200000000007705e+01 6.695000000000023155e-01
2.450000000000000178e+00 2.862200000000009936e+01 1.625350000000005579e+01 9.380000000000032756e-01 1.200000000000004188e-02 1.809400000000006514e+01 3.985000000000014087e-01
2.549999999999999822e+00 4.594050000000016354e+01 1.279950000000004451e+01 5.325000000000018607e-01 3.500000000000012216e-03 1.480800000000005134e+01 2.465000000000008573e-01
2.650000000000000355e+00 3.461049999999951154e+01 1.034149999999985248e+01 3.614999999999948810e-01 3.499999999999950200e-03 1.187849999999983197e+01 1.474999999999979106e-01
2.750000000000000888e+00 1.354050000000004772e+01 9.134500000000032927e+00 2.005000000000007054e-01 0.000000000000000000e+00 9.113500000000032131e+00 8.350000000000029621e-02
2.850000000000000533e+00 2.168000000000007699e+00 6.002500000000020819e+00 1.025000000000003547e-01 0.000000000000000000e+00 7.715000000000027391e+00 5.500000000000019457e-02
2.950000000000000178e+00 8.485000000000030296e-01 4.602000000000016300e+00 6.050000000000021333e-02 0.000000000000000000e+00 6.002500000000020819e+00 3.300000000000011952e-02
3.049999999999999822e+00 2.915000000000010361e-01 3.495000000000012097e+00 2.500000000000008812e-02 0.000000000000000000e+00 4.129000000000014658e+00 1.650000000000005976e-02
3.150000000000000355e+00 9.049999999999872036e-02 3.489999999999950475e+00 1.199999999999983025e-02 0.000000000000000000e+00 3.362999999999952028e+00 3.999999999999942837e-03
3.250000000000000888e+00 1.950000000000006936e-02 1.814000000000006496e+00 3.500000000000012216e-03 0.000000000000000000e+00 2.555500000000009209e+00 3.500000000000012216e-03
3.350000000000000533e+00 4.500000000000016140e-03 1.875500000000006606e+00 2.000000000000006981e-03 0.000000000000000000e+00 2.080500000000007343e+00 1.000000000000003490e-03
3.450000000000000178e+00 0.000000000000000000e+00 1.419000000000004924e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.404000000000005022e+00 1.000000000000003490e-03
3.550000000000000711e+00 0.000000000000000000e+00 6.294999999999910667e-01 4.999999999999928547e-04 0.000000000000000000e+00 1.293999999999981609e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 4.185000000000014819e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.715000000000034719e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 5.635000000000019993e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.045000000000010476e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.525000000000005240e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.495000000000030305e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.065000000000003721e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000033418e-02 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 5.499999999999921618e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.149999999999898104e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 3.600000000000012912e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.750000000000013045e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 1.400000000000004886e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.499999999999978781e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en17.3_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 151.43026315789473 472.5271052631579 100.98478947368422 4.209631578947368 504.75157894736844 57.653473684210525
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 1.052631578947372300e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 2.105263157894725519e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.052631578947362759e-03 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 2.105263157894744601e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.684210526315802835e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 7.894736842105220045e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.894736842105220045e-03 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.578947368421058234e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.526315789473689684e-02 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.736842105263167721e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.684210526315803008e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 3.494736842105244379e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.357894736842092442e-01 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 2.126315789473691709e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.736842105263192326e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 3.115789473684194011e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.578947368421044217e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 2.473684210526324589e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.310526315789489082e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 5.647368421052626486e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.705263157894732928e-01 5.263157894736837650e-04
-3.849999999999999645e+00 0.000000000000000000e+00 8.968421052631571078e-01 5.263157894736837650e-04 0.000000000000000000e+00 1.300526315789472642e+00 1.052631578947367530e-03
-3.750000000000000000e+00 5.263157894736837650e-04 1.290526315789472633e+00 1.052631578947367530e-03 0.000000000000000000e+00 1.388421052631577890e+00 0.000000000000000000e+00
-3.649999999999999467e+00 3.157894736842102590e-03 1.346315789473683022e+00 2.631578947368418825e-03 0.000000000000000000e+00 1.835263157894735375e+00 1.052631578947367530e-03
-3.549999999999999822e+00 2.894736842105273544e-02 2.318421052631587376e+00 4.210526315789489202e-03 5.263157894736861502e-04 2.432105263157903430e+00 6.842105263157919302e-03
-3.450000000000000178e+00 1.284210526315788525e-01 3.284210526315786804e+00 2.157894736842103436e-02 0.000000000000000000e+00 3.276315789473681406e+00 1.105263157894735906e-02
-3.349999999999999645e+00 4.031578947368417709e-01 4.036842105263154679e+00 3.736842105263155078e-02 0.000000000000000000e+00 5.105789473684206214e+00 2.473684210526313695e-02
-3.250000000000000000e+00 1.405789473684209367e+00 5.351052631578943064e+00 8.368421052631572210e-02 0.000000000000000000e+00 6.072631578947363273e+00 3.894736842105259861e-02
-3.149999999999999467e+00 5.144210526315784904e+00 6.767368421052625926e+00 1.557894736842103944e-01 0.000000000000000000e+00 8.003684210526309073e+00 6.894736842105257668e-02
-3.049999999999999822e+00 1.673789473684216489e+01 9.266842105263190632e+00 2.357894736842113814e-01 4.736842105263174701e-03 9.563157894736876941e+00 1.052631578947372248e-01
-2.950000000000000178e+00 3.885631578947365483e+01 1.177999999999999048e+01 4.047368421052628396e-01 3.157894736842102590e-03 1.152473684210525384e+01 1.936842105263156255e-01
-2.849999999999999645e+00 3.663842105263154991e+01 1.346473684210525157e+01 6.573684210526310467e-01 3.684210526315786355e-03 1.554263157894735592e+01 3.221052631578944503e-01
-2.750000000000000000e+00 1.588842105263156590e+01 1.786526315789472363e+01 1.134736842105262156e+00 1.105263157894735906e-02 1.880473684210524610e+01 4.852631578947364521e-01
-2.649999999999999467e+00 9.397894736842097529e+00 2.113052631578945650e+01 1.676315789473682871e+00 1.736842105263156424e-02 2.318631578947366378e+01 7.857894736842098160e-01
-2.549999999999999822e+00 8.607894736842135686e+00 2.586210526315798930e+01 2.531052631578956547e+00 3.473684210526328114e-02 2.749789473684220553e+01 1.206842105263162157e+00
-2.450000000000000178e+00 8.657894736842097316e+00 3.282315789473681633e+01 3.797368421052628396e+00 5.473684210526311156e-02 3.320052631578944613e+01 1.837368421052629985e+00
-2.349999999999999645e+00 9.685263157894729247e+00 3.714473684210523174e+01 5.535263157894732444e+00 7.368421052631572710e-02 3.993947368421049049e+01 2.713157894736839992e+00
-2.250000000000000000e+00 1.103315789473683317e+01 4.314210526315785899e+01 7.443157894736835978e+00 1.294736842105262131e-01 4.755052631578943334e+01 3.764736842105259829e+00
-2.149999999999999467e+00 1.387052631578946205e+01 5.050736842105258972e+01 9.900526315789464959e+00 1.663157894736840836e-01 5.558157894736837790e+01 5.008421052631574888e+00
-2.049999999999999822e+00 1.802157894736848576e+01 5.755263157894757597e+01 1.255894736842109793e+01 2.489473684210535276e-01 6.250473684210548697e+01 6.383684210526338276e+00
-1.949999999999999734e+00 2.256368421052619411e+01 6.594526315789438797e+01 1.535368421052623233e+01 3.021052631578931003e-01 7.074999999999961631e+01 7.875789473684168485e+00
-1.849999999999999645e+00 2.654000000000009507e+01 7.301736842105289327e+01 1.814157894736848675e+01 3.605263157894749715e-01 7.862842105263186454e+01 9.240526315789507450e+00
-1.750000000000000000e+00 3.023526315789484542e+01 8.043736842105292340e+01 2.055210526315796926e+01 4.631578947368437671e-01 8.721210526315820744e+01 1.062052631578951178e+01
-1.649999999999999911e+00 3.352052631578929009e+01 8.612894736842058308e+01 2.268105263157882590e+01 5.210526315789445473e-01 9.462315789473633743e+01 1.197684210526309379e+01
-1.549999999999999822e+00 3.607368421052644436e+01 9.301421052631611985e+01 2.445736842105272046e+01 5.484210526315809187e-01 1.003873684210529973e+02 1.291263157894741553e+01
-1.449999999999999734e+00 3.770736842105242914e+01 9.759473684210473721e+01 2.605789473684196622e+01 6.657894736842069339e-01 1.066721052631573201e+02 1.372052631578939952e+01
-1.349999999999999645e+00 3.795157894736856008e+01 1.016315789473687801e+02 2.655947368421062293e+01 7.194736842105289298e-01 1.106584210526319794e+02 1.426894736842110412e+01
-1.249999999999999556e+00 3.732157894736822357e+01 1.054442105263152172e+02 2.689999999999985647e+01 7.721052631578906311e-01 1.143689473684204359e+02 1.464105263157886938e+01
-1.149999999999999467e+00 3.587842105263170822e+01 1.085384210526319748e+02 2.673052631578956806e+01 8.489473684210556703e-01 1.159000000000004178e+02 1.470263157894742179e+01
-1.049999999999999822e+00 3.446894736842117624e+01 1.086878947368424946e+02 2.616631578947377790e+01 9.400000000000033884e-01 1.182000000000004292e+02 1.486684210526321159e+01
-9.499999999999997335e-01 3.175999999999982748e+01 1.112773684210520315e+02 2.543789473684196878e+01 1.060526315789467988e+00 1.196621052631572439e+02 1.502105263157886661e+01
-8.499999999999996447e-01 2.941315789473694764e+01 1.111931578947372401e+02 2.459736842105272103e+01 1.124736842105267254e+00 1.183694736842109450e+02 1.469263157894742200e+01
-7.499999999999995559e-01 2.708789473684196025e+01 1.112542105263151910e+02 2.375842105263145143e+01 1.250526315789467047e+00 1.166005263157888407e+02 1.424578947368413395e+01
-6.499999999999994671e-01 2.464368421052640556e+01 1.096842105263161784e+02 2.294631578947376482e+01 1.335263157894741592e+00 1.161531578947372623e+02 1.409105263157899834e+01
-5.499999999999998224e-01 2.286210526315797509e+01 1.103652631578951286e+02 2.239157894736850096e+01 1.390526315789478717e+00 1.138968421052635733e+02 1.403789473684215494e+01
-4.499999999999997335e-01 2.133578947368409473e+01 1.065421052631573247e+02 2.166263157894725211e+01 1.528421052631570687e+00 1.133610526315783318e+02 1.348894736842098041e+01
-3.499999999999996447e-01 1.997368421052638610e+01 1.068021052631582819e+02 2.080473684210533847e+01 1.540526315789479295e+00 1.142931578947372486e+02 1.372684210526320747e+01
-2.499999999999995559e-01 1.953421052631568600e+01 1.063031578947362732e+02 2.066263157894725566e+01 1.575263157894728261e+00 1.125210526315783426e+02 1.327631578947361213e+01
-1.499999999999994671e-01 1.862736842105269730e+01 1.068194736842109052e+02 2.033368421052638908e+01 1.553684210526321330e+00 1.105626315789477587e+02 1.307736842105267883e+01
-4.999999999999982236e-02 1.888473684210532966e+01 1.057710526315793231e+02 2.004315789473691467e+01 1.634736842105269039e+00 1.098742105263161903e+02 1.318842105263162701e+01
5.000000000000026645e-02 1.894210526315779219e+01 1.057873684210520651e+02 1.984315789473673419e+01 1.658421052631569914e+00 1.092178947368415152e+02 1.313421052631571939e+01
1.500000000000003553e-01 1.872421052631585781e+01 1.069852631578951190e+02 2.033947368421059920e+01 1.555789473684216162e+00 1.108878947368424974e+02 1.294157894736846792e+01
2.500000000000004441e-01 1.912315789473673888e+01 1.058221052631573258e+02 2.028368421052620718e+01 1.543684210526307554e+00 1.124436842105257170e+02 1.318526315789466530e+01
3.500000000000005329e-01 1.972894736842112451e+01 1.063978947368424883e+02 2.094052631578954760e+01 1.514736842105268488e+00 1.123421052631583024e+02 1.335684210526320648e+01
4.500000000000001776e-01 2.076315789473691709e+01 1.076673684210530126e+02 2.157210526315797239e+01 1.482631578947373852e+00 1.125184210526319788e+02 1.365947368421057462e+01
5.500000000000002665e-01 2.203789473684198796e+01 1.100984210526309823e+02 2.201315789473672524e+01 1.441578947368413299e+00 1.138799999999993844e+02 1.362631578947361000e+01
6.500000000000003553e-01 2.407105263157903252e+01 1.116826315789477633e+02 2.322894736842113517e+01 1.338421052631583841e+00 1.155431578947372628e+02 1.437526315789478915e+01
7.500000000000004441e-01 2.608105263157880671e+01 1.112605263157888800e+02 2.394368421052618601e+01 1.229999999999993321e+00 1.157531578947362192e+02 1.438315789473676531e+01
8.500000000000005329e-01 2.856210526315799569e+01 1.124284210526319896e+02 2.454789473684219203e+01 1.131578947368425014e+00 1.172947368421056780e+02 1.464315789473689478e+01
9.500000000000001776e-01 3.116157894736853251e+01 1.128231578947372498e+02 2.607052631578956792e+01 1.048421052631582695e+00 1.201689473684214846e+02 1.479947368421057874e+01
1.050000000000000266e+00 3.321947368421034952e+01 1.103931578947362482e+02 2.638368421052617308e+01 9.599999999999948574e-01 1.186057894736835721e+02 1.509578947368413004e+01
1.150000000000000355e+00 3.534052631578960302e+01 1.099121052631582955e+02 2.683526315789483263e+01 9.078947368421085296e-01 1.174252631578951593e+02 1.482421052631584324e+01
1.250000000000000444e+00 3.673368421052612121e+01 1.075836842105257318e+02 2.717631578947353788e+01 9.026315789473635665e-01 1.156110526315783318e+02 1.480526315789465741e+01
1.350000000000000533e+00 3.690052631578960529e+01 1.042168421052635381e+02 2.674578947368430804e+01 7.300000000000026468e-01 1.106273684210530348e+02 1.460157894736847339e+01
1.450000000000000178e+00 3.654578947368434427e+01 9.945315789473720258e+01 2.612368421052640954e+01 7.378947368421079345e-01 1.059621052631582785e+02 1.398947368421057647e+01
1.550000000000000266e+00 3.544684210526296653e+01 9.362263157894686572e+01 2.471368421052618203e+01 5.831578947368389887e-01 1.011384210526310312e+02 1.328894736842098112e+01
1.650000000000000355e+00 3.328210526315801587e+01 8.774894736842136922e+01 2.323631578947376752e+01 5.431578947368440602e-01 9.487052631578981732e+01 1.227473684210530713e+01
1.750000000000000444e+00 2.983736842105247078e+01 8.091263157894692881e+01 2.116894736842093749e+01 4.805263157894710813e-01 8.707473684210479803e+01 1.107210526315783561e+01
1.850000000000000533e+00 2.570473684210535481e+01 7.340631578947395042e+01 1.858736842105269815e+01 3.821052631578961134e-01 7.991210526315818186e+01 9.696842105263192124e+00
1.950000000000000178e+00 2.169526315789481430e+01 6.629052631578970534e+01 1.574789473684216112e+01 3.252631578947380309e-01 7.133315789473709856e+01 8.161052631578977312e+00
2.049999999999999822e+00 1.735684210526321891e+01 5.905736842105284268e+01 1.303105263157899429e+01 2.373684210526324223e-01 6.467421052631601697e+01 6.691578947368444830e+00
2.150000000000000355e+00 1.371894736842085649e+01 5.050578947368349247e+01 1.020315789473669632e+01 1.715789473684186106e-01 5.595210526315710098e+01 5.161578947368347769e+00
2.250000000000000888e+00 1.080421052631582768e+01 4.380736842105278583e+01 7.602631578947395496e+00 1.131578947368425125e-01 4.811684210526333061e+01 3.905263157894750758e+00
2.350000000000000533e+00 8.744210526315820076e+00 3.758000000000013330e+01 5.715263157894757029e+00 7.210526315789499152e-02 4.067473684210541052e+01 2.781578947368430921e+00
2.450000000000000178e+00 7.632631578947395745e+00 3.128473684210537442e+01 3.954210526315803609e+00 5.210526315789492519e-02 3.452315789473696839e+01 1.953157894736849087e+00
2.549999999999999822e+00 7.590000000000027391e+00 2.668105263157904261e+01 2.717368421052641203e+00 2.368421052631587351e-02 2.874736842105273382e+01 1.295789473684215265e+00
2.650000000000000355e+00 8.994210526315661980e+00 2.124105263157864343e+01 1.798421052631553385e+00 1.999999999999971592e-02 2.385368421052597654e+01 8.368421052631459522e-01
2.750000000000000888e+00 1.860789473684217299e+01 1.683263157894742790e+01 1.145789473684214688e+00 6.842105263157919302e-03 1.984631578947375630e+01 5.257894736842123606e-01
2.850000000000000533e+00 4.123842105263172897e+01 1.337052631578952244e+01 7.157894736842130845e-01 7.894736842105291169e-03 1.539526315789479227e+01 3.315789473684222499e-01
2.950000000000000178e+00 4.013210526315803861e+01 1.122210526315793544e+01 4.321052631578962688e-01 6.842105263157919302e-03 1.407631578947373541e+01 2.210526315789481666e-01
3.049999999999999822e+00 1.911894736842112152e+01 9.599473684210559910e+00 2.773684210526325966e-01 2.105263157894744601e-03 9.828947368421088626e+00 1.205263157894741199e-01
3.150000000000000355e+00 3.548947368421002224e+00 6.981578947368321408e+00 1.542105263157872719e-01 5.263157894736767177e-04 7.810526315789362073e+00 6.947368421052532717e-02
3.250000000000000888e+00 1.262105263157899282e+00 5.166842105263176776e+00 8.789473684210558080e-02 0.000000000000000000e+00 5.838947368421073314e+00 4.263157894736857578e-02
3.350000000000000533e+00 5.221052631578966263e-01 3.583684210526328684e+00 5.052631578947386348e-02 0.000000000000000000e+00 4.750000000000016875e+00 2.421052631578956074e-02
3.450000000000000178e+00 1.805263157894743398e-01 2.590000000000009184e+00 2.631578947368430621e-02 0.000000000000000000e+00 3.541578947368433816e+00 1.736842105263164057e-02
3.550000000000000711e+00 4.947368421052561471e-02 2.600526315789436715e+00 9.999999999999857961e-03 0.000000000000000000e+00 2.457368421052596563e+00 7.894736842105150657e-03
3.650000000000001243e+00 5.789473684210547436e-03 1.728421052631585075e+00 3.157894736842116468e-03 0.000000000000000000e+00 1.778421052631585342e+00 5.263157894736861502e-04
3.750000000000000888e+00 0.000000000000000000e+00 9.247368421052665211e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.686315789473690208e+00 0.000000000000000000e+00
3.850000000000000533e+00 5.263157894736861502e-04 7.578947368421079522e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.147368421052660903e-01 5.263157894736861502e-04
3.950000000000000178e+00 0.000000000000000000e+00 6.594736842105286545e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.852631578947389279e-01 5.263157894736861502e-04
4.050000000000000711e+00 0.000000000000000000e+00 2.384210526315755641e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.926315789473599605e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.542105263157900197e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.352631578947390834e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 8.105263157894765369e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.326315789473689055e-01 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 4.263157894736857578e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.789473684210550752e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 3.000000000000010644e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.631578947368430621e-02 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.789473684210500862e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.421052631578913053e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 6.842105263157919302e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.842105263157919302e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 4.736842105263174701e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.631578947368430534e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 1.052631578947372300e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en17.3_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 150.7410625 512.1565625 109.5003125 4.8274375 543.9763125 63.2145
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.250000000000021814e-04 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 6.250000000000021814e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.250000000000004363e-03 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 6.249999999999966520e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.249999999999993304e-03 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 9.374999999999949346e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.624999999999969434e-03 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.437500000000005093e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.375000000000004864e-02 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.750000000000009728e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.750000000000009728e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 4.874999999999973799e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.999999999999967859e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 8.687500000000031308e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.412500000000008527e-01 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.437499999999992117e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.731249999999990574e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 7.500000000000026645e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.837500000000010014e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 7.731249999999993960e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.593749999999995892e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 7.662499999999993205e-01 6.249999999999994709e-04 0.000000000000000000e+00 7.474999999999993872e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 8.999999999999992450e-01 1.249999999999998942e-03 0.000000000000000000e+00 1.956874999999998366e+00 2.499999999999997884e-03
-3.649999999999999467e+00 8.124999999999993339e-03 1.428124999999998757e+00 2.499999999999997884e-03 0.000000000000000000e+00 2.028124999999998401e+00 2.499999999999997884e-03
-3.549999999999999822e+00 2.687500000000009673e-02 2.073750000000007532e+00 9.375000000000032613e-03 0.000000000000000000e+00 2.121250000000007407e+00 5.625000000000019741e-03
-3.450000000000000178e+00 9.062499999999992784e-02 2.864374999999997673e+00 2.187499999999998126e-02 6.249999999999994709e-04 3.334374999999996980e+00 7.499999999999993651e-03
-3.349999999999999645e+00 3.368749999999997025e-01 4.707499999999996021e+00 5.937499999999994865e-02 0.000000000000000000e+00 4.007499999999996732e+00 1.687499999999998723e-02
-3.250000000000000000e+00 9.149999999999992584e-01 5.519374999999995701e+00 1.056249999999999134e-01 0.000000000000000000e+00 6.591874999999994600e+00 3.937499999999996558e-02
-3.149999999999999467e+00 3.033749999999997282e+00 6.334374999999994316e+00 1.724999999999998479e-01 1.874999999999998413e-03 7.061874999999994351e+00 6.624999999999994782e-02
-3.049999999999999822e+00 1.682937500000005926e+01 8.602500000000031122e+00 6.956250000000024913e-01 3.125000000000011015e-03 9.885000000000035314e+00 1.050000000000003708e-01
-2.950000000000000178e+00 2.591937499999997740e+01 1.091374999999999140e+01 3.968749999999996447e-01 2.499999999999997884e-03 1.142999999999999083e+01 1.812499999999998557e-01
-2.849999999999999645e+00 3.709312499999996504e+01 1.444749999999998735e+01 6.381249999999994982e-01 9.374999999999992714e-03 1.607062499999998550e+01 2.937499999999997335e-01
-2.750000000000000000e+00 1.593937499999998586e+01 1.782624999999998394e+01 1.019374999999999032e+00 8.749999999999992159e-03 1.940687499999998522e+01 4.818749999999996092e-01
-2.649999999999999467e+00 8.151874999999993321e+00 2.114437499999998238e+01 1.676874999999998561e+00 2.062499999999998362e-02 2.331562499999997939e+01 7.806249999999993472e-01
-2.549999999999999822e+00 8.566250000000030340e+00 2.695375000000009535e+01 2.465000000000008740e+00 2.750000000000009728e-02 2.966937500000010530e+01 1.160000000000004139e+00
-2.450000000000000178e+00 7.409999999999993925e+00 3.334187499999997328e+01 3.712499999999996803e+00 4.749999999999995892e-02 3.434999999999997300e+01 1.795624999999998472e+00
-2.349999999999999645e+00 8.214374999999993321e+00 3.901812499999996930e+01 5.289999999999995595e+00 7.062499999999993783e-02 4.000999999999996248e+01 2.659374999999997602e+00
-2.250000000000000000e+00 1.073312499999999048e+01 4.495874999999995936e+01 7.439374999999993854e+00 1.193749999999998979e-01 4.737562499999995680e+01 3.706874999999997033e+00
-2.149999999999999467e+00 1.283749999999998970e+01 5.352124999999995225e+01 9.697499999999990905e+00 1.737499999999998490e-01 5.521874999999995026e+01 4.993124999999995595e+00
-2.049999999999999822e+00 1.707875000000005983e+01 6.042937500000021345e+01 1.250562500000004462e+01 2.331250000000008316e-01 6.397562500000022823e+01 6.346250000000022595e+00
-1.949999999999999734e+00 2.074687499999988916e+01 6.864499999999962654e+01 1.543437499999991580e+01 3.306249999999982259e-01 7.227249999999961005e+01 8.013749999999957296e+00
-1.849999999999999645e+00 2.496250000000008740e+01 7.629437500000027228e+01 1.867625000000006708e+01 3.843750000000013545e-01 8.115187500000028820e+01 9.542500000000034177e+00
-1.750000000000000000e+00 2.943250000000010402e+01 8.450750000000030582e+01 2.147375000000007716e+01 5.087500000000018119e-01 8.925125000000031150e+01 1.126437500000004022e+01
-1.649999999999999911e+00 3.292624999999982549e+01 9.316187499999949750e+01 2.392812499999986997e+01 5.824999999999969091e-01 9.870062499999946226e+01 1.267187499999993072e+01
-1.549999999999999822e+00 3.561687500000012818e+01 1.004481250000003598e+02 2.575187500000009067e+01 6.650000000000023670e-01 1.052393750000003791e+02 1.379687500000004974e+01
-1.449999999999999734e+00 3.747812499999979963e+01 1.058137499999994304e+02 2.731812499999985278e+01 7.706249999999957856e-01 1.115574999999993935e+02 1.488562499999991928e+01
-1.349999999999999645e+00 3.852937500000013671e+01 1.110556250000003899e+02 2.852812500000010232e+01 7.443750000000026734e-01 1.167137500000004167e+02 1.556937500000005592e+01
-1.249999999999999556e+00 3.853812499999979480e+01 1.154174999999993787e+02 2.915999999999984382e+01 8.824999999999952882e-01 1.219187499999993349e+02 1.610812499999991232e+01
-1.149999999999999467e+00 3.731187500000013557e+01 1.187306250000004155e+02 2.944312500000010502e+01 9.212500000000032330e-01 1.239406250000004377e+02 1.624500000000005784e+01
-1.049999999999999822e+00 3.554125000000012591e+01 1.197056250000004241e+02 2.894812500000010402e+01 1.021875000000003642e+00 1.271931250000004496e+02 1.644187500000005997e+01
-9.499999999999997335e-01 3.340562499999982293e+01 1.241299999999993275e+02 2.838687499999984709e+01 1.142499999999993854e+00 1.275706249999993105e+02 1.622062499999991303e+01
-8.499999999999996447e-01 3.102062500000010914e+01 1.257575000000004479e+02 2.757062500000009919e+01 1.273125000000004503e+00 1.305006250000004684e+02 1.653125000000006040e+01
-7.499999999999995559e-01 2.875312499999984439e+01 1.225306249999993327e+02 2.687437499999985491e+01 1.360624999999992646e+00 1.308037499999992974e+02 1.599124999999991381e+01
-6.499999999999994671e-01 2.712187500000009521e+01 1.228237500000004303e+02 2.623125000000009166e+01 1.490625000000005196e+00 1.299500000000004718e+02 1.573562500000005571e+01
-5.499999999999998224e-01 2.450750000000008555e+01 1.213618750000004383e+02 2.532437500000008868e+01 1.634375000000005906e+00 1.295556250000004468e+02 1.554937500000005457e+01
-4.499999999999997335e-01 2.282062499999987537e+01 1.215268749999993503e+02 2.404874999999987040e+01 1.748749999999990479e+00 1.274874999999993150e+02 1.555249999999991672e+01
-3.499999999999996447e-01 2.168062500000007731e+01 1.204881250000004229e+02 2.382125000000008441e+01 1.880625000000006652e+00 1.263218750000004462e+02 1.584625000000005635e+01
-2.499999999999995559e-01 2.105812499999988674e+01 1.188512499999993537e+02 2.303624999999987466e+01 1.969999999999989315e+00 1.266562499999993179e+02 1.527624999999991751e+01
-1.499999999999994671e-01 2.136562500000007603e+01 1.177500000000004121e+02 2.265187500000008214e+01 2.093125000000007230e+00 1.256518750000004445e+02 1.534937500000005528e+01
-4.999999999999982236e-02 2.017500000000007176e+01 1.189281250000004206e+02 2.320312500000008171e+01 2.044375000000007159e+00 1.232218750000004377e+02 1.601937500000005699e+01
5.000000000000026645e-02 2.089187499999988873e+01 1.195068749999993543e+02 2.300499999999987466e+01 2.037499999999988987e+00 1.251462499999993270e+02 1.509812499999991786e+01
1.500000000000003553e-01 2.081562500000007532e+01 1.201243750000004269e+02 2.319562500000008143e+01 1.970625000000006954e+00 1.258437500000004405e+02 1.520250000000005386e+01
2.500000000000004441e-01 2.112187499999988560e+01 1.211649999999993526e+02 2.305187499999987466e+01 1.928749999999989528e+00 1.233862499999993361e+02 1.520562499999991779e+01
3.500000000000005329e-01 2.161187500000007589e+01 1.214306250000004326e+02 2.405937500000008455e+01 1.838125000000006448e+00 1.264625000000004462e+02 1.535250000000005421e+01
4.500000000000001776e-01 2.331812500000008370e+01 1.222943750000004286e+02 2.449750000000008754e+01 1.706875000000006137e+00 1.271250000000004547e+02 1.567625000000005642e+01
5.500000000000002665e-01 2.426187499999986841e+01 1.228624999999993435e+02 2.551312499999986372e+01 1.683749999999990976e+00 1.288281249999993179e+02 1.567312499999991537e+01
6.500000000000003553e-01 2.677250000000009678e+01 1.223075000000004309e+02 2.629312500000009223e+01 1.556250000000005462e+00 1.287118750000004468e+02 1.597750000000005599e+01
7.500000000000004441e-01 2.876062499999984468e+01 1.234068749999993315e+02 2.743562499999985249e+01 1.369999999999992557e+00 1.323318749999992860e+02 1.623687499999991246e+01
8.500000000000005329e-01 3.097125000000011141e+01 1.234731250000004366e+02 2.789937500000009862e+01 1.245000000000004325e+00 1.303631250000004513e+02 1.627625000000005784e+01
9.500000000000001776e-01 3.362750000000011852e+01 1.207343750000004263e+02 2.859500000000010189e+01 1.137500000000003952e+00 1.292506250000004684e+02 1.666312500000005770e+01
1.050000000000000266e+00 3.572874999999980616e+01 1.196924999999993560e+02 2.902937499999984183e+01 1.058124999999994209e+00 1.289749999999993122e+02 1.668187499999990919e+01
1.150000000000000355e+00 3.751250000000013074e+01 1.172606250000004167e+02 2.916875000000010232e+01 9.568750000000033618e-01 1.270693750000004485e+02 1.661437500000005940e+01
1.250000000000000444e+00 3.837812499999979110e+01 1.148718749999993776e+02 2.936499999999984212e+01 8.743749999999952394e-01 1.223881249999993344e+02 1.627749999999991104e+01
1.350000000000000533e+00 3.832187500000013358e+01 1.116962500000003899e+02 2.883937500000010346e+01 7.893750000000028244e-01 1.177556250000004212e+02 1.584750000000005699e+01
1.450000000000000178e+00 3.737062500000013188e+01 1.056187500000003752e+02 2.787687500000009777e+01 7.387500000000025713e-01 1.131268750000003962e+02 1.496937500000005272e+01
1.550000000000000266e+00 3.555249999999981014e+01 9.910749999999946169e+01 2.598874999999986102e+01 6.706249999999963629e-01 1.064681249999994321e+02 1.403062499999992419e+01
1.650000000000000355e+00 3.254625000000011426e+01 9.124812500000032855e+01 2.399562500000008569e+01 5.625000000000019984e-01 1.002412500000003632e+02 1.273312500000004555e+01
1.750000000000000444e+00 2.869374999999984510e+01 8.467249999999954468e+01 2.145187499999988390e+01 4.931249999999973155e-01 9.165312499999950546e+01 1.118312499999994003e+01
1.850000000000000533e+00 2.434937500000008725e+01 7.500562500000026489e+01 1.852062500000006651e+01 4.193750000000014966e-01 8.401125000000030241e+01 9.743750000000034106e+00
1.950000000000000178e+00 2.034750000000007120e+01 6.729750000000024102e+01 1.570562500000005635e+01 3.325000000000011835e-01 7.408125000000026716e+01 8.247500000000028919e+00
2.049999999999999822e+00 1.638125000000005826e+01 6.032437500000021657e+01 1.263500000000004420e+01 2.581250000000009370e-01 6.566375000000023476e+01 6.569375000000023057e+00
2.150000000000000355e+00 1.297937499999981625e+01 5.232437499999925734e+01 9.796874999999861444e+00 1.756249999999975053e-01 5.705812499999918685e+01 5.108749999999927738e+00
2.250000000000000888e+00 1.016875000000003659e+01 4.551312500000015859e+01 7.428750000000026610e+00 1.118750000000003908e-01 4.875312500000017479e+01 3.788750000000013607e+00
2.350000000000000533e+00 7.707500000000027107e+00 3.717125000000013557e+01 5.261875000000018510e+00 7.500000000000026090e-02 4.215437500000015092e+01 2.724375000000009539e+00
2.450000000000000178e+00 6.923750000000024940e+00 3.241125000000011624e+01 4.145625000000014992e+00 4.062500000000014710e-02 3.584937500000012989e+01 1.840000000000006519e+00
2.549999999999999822e+00 6.705000000000024052e+00 2.602500000000009095e+01 2.476250000000008722e+00 3.562500000000012879e-02 2.926312500000010530e+01 1.225625000000004405e+00
2.650000000000000355e+00 7.290624999999896438e+00 2.130062499999969816e+01 1.599374999999977343e+00 1.499999999999978607e-02 2.391249999999966036e+01 7.581249999999892797e-01
2.750000000000000888e+00 1.533437500000005471e+01 1.754750000000006338e+01 9.881250000000034728e-01 6.875000000000024321e-03 1.916562500000006963e+01 4.818750000000017186e-01
2.850000000000000533e+00 3.304000000000011994e+01 1.423250000000005144e+01 5.937500000000021094e-01 9.375000000000032613e-03 1.588312500000005656e+01 2.881250000000010192e-01
2.950000000000000178e+00 3.665812500000013330e+01 1.103562500000003865e+01 3.718750000000013434e-01 2.500000000000008726e-03 1.204625000000004320e+01 1.768750000000006151e-01
3.049999999999999822e+00 1.277312500000004469e+01 8.876875000000032045e+00 2.206250000000007927e-01 3.750000000000013305e-03 1.054437500000003780e+01 1.006250000000003531e-01
3.150000000000000355e+00 2.799999999999960298e+00 6.934999999999901021e+00 1.262499999999981970e-01 1.249999999999982245e-03 7.926249999999887663e+00 6.624999999999905964e-02
3.250000000000000888e+00 9.537500000000034284e-01 4.554375000000016271e+00 7.812500000000027756e-02 0.000000000000000000e+00 5.820625000000021032e+00 2.625000000000009270e-02
3.350000000000000533e+00 3.825000000000013389e-01 4.273125000000015383e+00 4.125000000000014766e-02 0.000000000000000000e+00 4.606250000000016165e+00 1.625000000000005607e-02
3.450000000000000178e+00 1.331250000000004652e-01 2.868125000000010250e+00 2.187500000000007841e-02 0.000000000000000000e+00 4.073750000000014637e+00 1.687500000000006009e-02
3.550000000000000711e+00 3.624999999999948402e-02 1.880624999999973346e+00 6.249999999999911009e-03 0.000000000000000000e+00 2.269374999999967724e+00 7.499999999999893037e-03
3.650000000000001243e+00 8.750000000000030323e-03 1.308750000000004743e+00 1.875000000000006653e-03 0.000000000000000000e+00 2.166250000000007780e+00 1.250000000000004363e-03
3.750000000000000888e+00 2.500000000000008726e-03 1.125625000000004095e+00 6.250000000000021814e-04 0.000000000000000000e+00 1.174375000000004166e+00 6.250000000000021814e-04
3.850000000000000533e+00 6.250000000000021814e-04 9.587500000000034328e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.060000000000003828e+00 6.250000000000021814e-04
3.950000000000000178e+00 0.000000000000000000e+00 4.100000000000014744e-01 6.250000000000021814e-04 0.000000000000000000e+00 6.281250000000022649e-01 6.250000000000021814e-04
4.050000000000000711e+00 0.000000000000000000e+00 4.568749999999934808e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.506249999999950240e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 5.131250000000018296e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.137500000000007727e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 1.025000000000003686e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.093750000000003886e-01 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 4.312500000000015626e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.125000000000025757e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 3.187500000000011158e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.500000000000015793e-02 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.249999999999982202e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.299999999999967348e-01 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 8.750000000000030323e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 3.125000000000011015e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.625000000000019741e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 6.250000000000021814e-04 0.000000000000000000e+00 0.000000000000000000e+00 6.250000000000021814e-04 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en17.3_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 150.155 522.77535 111.35975 4.30705 554.41885 64.6229
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 1.499999999999992008e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.999999999999984016e-03 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 8.499999999999953773e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.999999999999962849e-03 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.650000000000009293e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.150000000000011124e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 4.549999999999975592e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.099999999999967254e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 7.800000000000027744e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.065000000000003721e-01 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.474999999999992151e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.764999999999990465e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 3.930000000000014038e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.975000000000010414e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 3.969999999999996310e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.649999999999993694e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 8.544999999999992601e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.291499999999998760e+00 0.000000000000000000e+00
-3.750000000000000000e+00 9.999999999999991535e-04 1.370999999999998664e+00 4.999999999999995767e-04 0.000000000000000000e+00 1.253999999999998893e+00 0.000000000000000000e+00
-3.649999999999999467e+00 3.499999999999996603e-03 1.422499999999998765e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.751999999999998447e+00 4.999999999999995767e-04
-3.549999999999999822e+00 2.100000000000007416e-02 2.055500000000007432e+00 5.500000000000019630e-03 0.000000000000000000e+00 2.298500000000008203e+00 3.500000000000012216e-03
-3.450000000000000178e+00 1.094999999999999030e-01 2.621999999999997666e+00 1.099999999999999069e-02 0.000000000000000000e+00 3.609499999999996600e+00 7.999999999999993228e-03
-3.349999999999999645e+00 3.054999999999997162e-01 3.904999999999996252e+00 3.299999999999996686e-02 0.000000000000000000e+00 3.860499999999996490e+00 1.949999999999998263e-02
-3.250000000000000000e+00 8.554999999999992610e-01 5.129999999999995453e+00 6.899999999999993638e-02 0.000000000000000000e+00 5.008499999999995289e+00 3.249999999999997335e-02
-3.149999999999999467e+00 3.866499999999996273e+00 6.361999999999993882e+00 1.059999999999998999e-01 4.999999999999995767e-04 7.850999999999992873e+00 5.799999999999994743e-02
-3.049999999999999822e+00 1.619150000000005818e+01 8.654500000000030724e+00 2.165000000000007752e-01 2.500000000000008726e-03 9.359000000000033737e+00 9.950000000000035205e-02
-2.950000000000000178e+00 3.365249999999996788e+01 1.055699999999998973e+01 3.344999999999996865e-01 5.499999999999995344e-03 1.211299999999998889e+01 1.574999999999998623e-01
-2.849999999999999645e+00 2.781049999999997624e+01 1.412599999999998701e+01 5.584999999999994413e-01 9.499999999999991090e-03 1.461599999999998722e+01 2.549999999999997824e-01
-2.750000000000000000e+00 1.440899999999998649e+01 1.754749999999998522e+01 9.234999999999992104e-01 8.499999999999991937e-03 1.811649999999998428e+01 4.534999999999995701e-01
-2.649999999999999467e+00 7.501499999999992951e+00 2.096849999999998104e+01 1.465999999999998638e+00 1.399999999999998641e-02 2.312599999999997991e+01 7.239999999999993108e-01
-2.549999999999999822e+00 7.679000000000026915e+00 2.590800000000009007e+01 2.365000000000008207e+00 2.300000000000007941e-02 2.753050000000009589e+01 1.181500000000004214e+00
-2.450000000000000178e+00 7.131999999999993456e+00 3.146399999999997021e+01 3.496999999999996778e+00 4.199999999999996098e-02 3.426149999999996965e+01 1.811999999999998279e+00
-2.349999999999999645e+00 7.781499999999993200e+00 3.766649999999996368e+01 5.117499999999995275e+00 7.449999999999992739e-02 4.010549999999996373e+01 2.559499999999997666e+00
-2.250000000000000000e+00 9.284999999999991260e+00 4.453799999999996118e+01 7.109999999999993214e+00 1.264999999999998903e-01 4.782449999999995782e+01 3.658999999999996700e+00
-2.149999999999999467e+00 1.249349999999998850e+01 5.284499999999994913e+01 9.464999999999990976e+00 1.809999999999998277e-01 5.517849999999994992e+01 4.862499999999995381e+00
-2.049999999999999822e+00 1.552250000000005414e+01 5.955100000000020799e+01 1.226100000000004364e+01 2.505000000000008886e-01 6.366600000000022419e+01 6.403500000000022396e+00
-1.949999999999999734e+00 1.961199999999989529e+01 6.857349999999964041e+01 1.541349999999991738e+01 3.234999999999982889e-01 7.228799999999961301e+01 8.078999999999956216e+00
-1.849999999999999645e+00 2.421300000000008623e+01 7.656700000000026307e+01 1.827450000000006369e+01 4.180000000000014815e-01 8.164800000000029456e+01 9.455500000000032657e+00
-1.750000000000000000e+00 2.827700000000010050e+01 8.502650000000029706e+01 2.108800000000007557e+01 5.235000000000018527e-01 8.979500000000031434e+01 1.114650000000003871e+01
-1.649999999999999911e+00 3.182149999999982981e+01 9.301099999999949830e+01 2.385949999999987270e+01 5.844999999999969109e-01 9.828199999999947067e+01 1.281549999999993084e+01
-1.549999999999999822e+00 3.534050000000012659e+01 1.003960000000003561e+02 2.610550000000009163e+01 6.765000000000024327e-01 1.080010000000003743e+02 1.397150000000004866e+01
-1.449999999999999734e+00 3.737399999999980338e+01 1.064839999999994262e+02 2.767749999999985278e+01 7.734999999999958575e-01 1.137644999999993871e+02 1.494199999999992023e+01
-1.349999999999999645e+00 3.843700000000013262e+01 1.127135000000003942e+02 2.876650000000010010e+01 8.685000000000030473e-01 1.199165000000004255e+02 1.587900000000005640e+01
-1.249999999999999556e+00 3.889999999999979252e+01 1.166214999999993722e+02 2.919149999999984502e+01 9.139999999999951497e-01 1.246184999999993295e+02 1.643599999999991113e+01
-1.149999999999999467e+00 3.823000000000013188e+01 1.213775000000004241e+02 2.935900000000010479e+01 9.780000000000034222e-01 1.285335000000004584e+02 1.645700000000005758e+01
-1.049999999999999822e+00 3.704000000000012705e+01 1.260735000000004504e+02 2.952750000000010289e+01 1.028500000000003523e+00 1.303780000000004691e+02 1.663050000000005824e+01
-9.499999999999997335e-01 3.479199999999981685e+01 1.243979999999993282e+02 2.896599999999984476e+01 1.128499999999994063e+00 1.322369999999992842e+02 1.683249999999991076e+01
-8.499999999999996447e-01 3.266800000000011295e+01 1.257465000000004380e+02 2.798100000000009757e+01 1.179500000000004212e+00 1.333115000000004784e+02 1.680700000000005900e+01
-7.499999999999995559e-01 3.028949999999983689e+01 1.260509999999993198e+02 2.762649999999985084e+01 1.263499999999993184e+00 1.353159999999992635e+02 1.652599999999991098e+01
-6.499999999999994671e-01 2.778000000000009706e+01 1.259630000000004486e+02 2.711200000000009425e+01 1.310500000000004661e+00 1.322965000000004636e+02 1.633300000000005880e+01
-5.499999999999998224e-01 2.562700000000009126e+01 1.251170000000004450e+02 2.599850000000009231e+01 1.420500000000004981e+00 1.338705000000004759e+02 1.616250000000005826e+01
-4.499999999999997335e-01 2.385799999999987264e+01 1.256329999999993277e+02 2.524549999999986483e+01 1.456499999999992134e+00 1.325344999999992979e+02 1.623849999999991311e+01
-3.499999999999996447e-01 2.255550000000008026e+01 1.237380000000004401e+02 2.481200000000008643e+01 1.509500000000005393e+00 1.318410000000004629e+02 1.578850000000005593e+01
-2.499999999999995559e-01 2.196899999999988395e+01 1.247994999999993269e+02 2.442949999999986943e+01 1.555999999999991612e+00 1.302049999999993020e+02 1.564099999999991653e+01
-1.499999999999994671e-01 2.098550000000007287e+01 1.239870000000004353e+02 2.395850000000008606e+01 1.535500000000005416e+00 1.317155000000004748e+02 1.572600000000005593e+01
-4.999999999999982236e-02 2.094850000000007384e+01 1.260140000000004505e+02 2.435900000000008703e+01 1.580000000000005622e+00 1.291090000000004636e+02 1.566800000000005610e+01
5.000000000000026645e-02 2.073699999999988819e+01 1.243069999999993342e+02 2.419499999999987239e+01 1.547999999999991827e+00 1.295629999999993061e+02 1.555949999999991640e+01
1.500000000000003553e-01 2.136950000000007677e+01 1.235645000000004359e+02 2.431750000000008427e+01 1.476000000000005308e+00 1.291635000000004538e+02 1.555000000000005400e+01
2.500000000000004441e-01 2.228349999999987929e+01 1.255514999999993222e+02 2.464299999999986923e+01 1.522499999999991971e+00 1.292089999999993211e+02 1.573699999999991661e+01
3.500000000000005329e-01 2.313200000000008316e+01 1.260465000000004494e+02 2.538100000000008905e+01 1.455500000000005123e+00 1.308880000000004600e+02 1.602700000000005787e+01
4.500000000000001776e-01 2.429350000000008691e+01 1.268815000000004432e+02 2.562050000000008865e+01 1.365500000000004821e+00 1.324525000000004695e+02 1.632750000000005741e+01
5.500000000000002665e-01 2.570149999999986434e+01 1.273699999999993224e+02 2.646099999999985997e+01 1.337999999999992751e+00 1.330204999999992879e+02 1.628499999999991132e+01
6.500000000000003553e-01 2.782800000000009888e+01 1.284765000000004420e+02 2.731300000000009476e+01 1.268500000000004402e+00 1.330975000000004798e+02 1.651150000000005846e+01
7.500000000000004441e-01 3.025949999999983930e+01 1.290944999999993001e+02 2.827099999999984803e+01 1.227499999999993374e+00 1.337329999999992935e+02 1.684999999999990905e+01
8.500000000000005329e-01 3.229000000000011283e+01 1.270325000000004536e+02 2.899850000000010297e+01 1.154000000000004134e+00 1.334920000000004734e+02 1.766650000000006315e+01
9.500000000000001776e-01 3.424650000000011829e+01 1.267890000000004420e+02 2.961450000000010263e+01 1.065500000000003666e+00 1.346055000000004611e+02 1.720050000000006207e+01
1.050000000000000266e+00 3.607349999999980383e+01 1.245469999999993291e+02 2.989999999999983871e+01 1.028499999999994419e+00 1.314089999999993097e+02 1.723049999999990689e+01
1.150000000000000355e+00 3.753850000000013409e+01 1.220195000000004342e+02 3.019200000000010675e+01 9.690000000000034142e-01 1.292175000000004559e+02 1.715350000000006148e+01
1.250000000000000444e+00 3.778599999999979531e+01 1.180349999999993713e+02 2.996949999999984016e+01 8.789999999999953406e-01 1.254154999999993265e+02 1.680849999999990985e+01
1.350000000000000533e+00 3.754450000000013432e+01 1.130530000000003952e+02 2.906500000000010075e+01 8.425000000000030242e-01 1.209920000000004308e+02 1.630300000000005767e+01
1.450000000000000178e+00 3.593750000000012790e+01 1.073025000000003786e+02 2.799150000000009797e+01 7.800000000000028022e-01 1.152355000000003997e+02 1.535950000000005389e+01
1.550000000000000266e+00 3.387199999999982225e+01 1.003974999999994679e+02 2.619949999999985835e+01 6.954999999999962323e-01 1.077489999999994268e+02 1.428649999999992382e+01
1.650000000000000355e+00 3.052600000000010638e+01 9.276100000000032253e+01 2.372350000000008308e+01 6.025000000000021450e-01 1.003560000000003498e+02 1.312750000000004569e+01
1.750000000000000444e+00 2.694949999999985479e+01 8.603549999999954423e+01 2.149599999999988498e+01 5.289999999999971392e-01 9.186899999999950239e+01 1.149199999999993871e+01
1.850000000000000533e+00 2.315200000000008274e+01 7.719200000000027728e+01 1.821400000000006258e+01 4.380000000000015548e-01 8.298450000000029547e+01 9.810500000000034859e+00
1.950000000000000178e+00 1.864500000000006708e+01 6.787550000000024397e+01 1.513950000000005325e+01 3.305000000000011817e-01 7.395000000000025864e+01 8.170500000000028962e+00
2.049999999999999822e+00 1.469550000000005241e+01 6.051300000000021129e+01 1.226950000000004337e+01 2.685000000000009601e-01 6.522850000000022419e+01 6.518000000000022887e+00
2.150000000000000355e+00 1.136249999999983906e+01 5.182799999999926399e+01 9.482999999999865537e+00 2.064999999999970748e-01 5.741849999999918452e+01 5.096499999999927866e+00
2.250000000000000888e+00 8.929000000000032244e+00 4.406250000000015632e+01 7.029000000000024784e+00 1.310000000000004494e-01 4.836200000000017241e+01 3.746000000000013319e+00
2.350000000000000533e+00 7.213000000000025835e+00 3.735200000000013176e+01 5.016500000000017501e+00 7.500000000000026090e-02 4.136400000000014643e+01 2.639500000000009283e+00
2.450000000000000178e+00 6.169500000000021522e+00 3.181850000000011036e+01 3.797000000000013475e+00 5.250000000000018541e-02 3.436100000000011789e+01 1.851000000000006418e+00
2.549999999999999822e+00 6.006000000000021544e+00 2.621700000000009112e+01 2.277000000000008129e+00 2.400000000000008377e-02 2.852850000000010056e+01 1.194000000000004169e+00
2.650000000000000355e+00 6.751999999999903856e+00 2.094699999999970075e+01 1.482499999999978835e+00 1.399999999999980080e-02 2.284649999999967562e+01 7.444999999999893925e-01
2.750000000000000888e+00 1.584250000000005620e+01 1.720650000000006230e+01 9.070000000000032481e-01 7.000000000000024432e-03 1.935050000000006776e+01 4.495000000000015650e-01
2.850000000000000533e+00 3.109500000000010900e+01 1.326250000000004725e+01 5.480000000000019300e-01 6.500000000000023120e-03 1.502350000000005359e+01 3.075000000000011058e-01
2.950000000000000178e+00 3.522950000000012238e+01 1.049200000000003641e+01 3.280000000000011795e-01 1.500000000000005235e-03 1.153250000000004150e+01 1.645000000000005902e-01
3.049999999999999822e+00 1.750250000000006168e+01 8.865500000000031022e+00 2.145000000000007456e-01 2.000000000000006981e-03 9.308500000000032415e+00 9.600000000000033507e-02
3.150000000000000355e+00 3.804999999999945981e+00 6.645999999999905761e+00 1.169999999999983414e-01 0.000000000000000000e+00 6.914999999999901448e+00 6.449999999999908584e-02
3.250000000000000888e+00 9.505000000000033422e-01 4.792000000000016691e+00 6.850000000000024125e-02 0.000000000000000000e+00 5.430000000000019256e+00 3.600000000000012912e-02
3.350000000000000533e+00 3.500000000000012546e-01 3.852500000000013358e+00 3.650000000000012956e-02 0.000000000000000000e+00 4.738500000000017032e+00 2.550000000000008857e-02
3.450000000000000178e+00 1.145000000000004070e-01 2.583000000000009067e+00 1.250000000000004406e-02 0.000000000000000000e+00 3.089000000000011070e+00 1.000000000000003490e-02
3.550000000000000711e+00 2.249999999999967998e-02 1.828499999999974035e+00 7.499999999999893037e-03 0.000000000000000000e+00 2.239999999999968239e+00 1.499999999999978781e-03
3.650000000000001243e+00 5.500000000000019630e-03 1.285000000000004583e+00 3.500000000000012216e-03 0.000000000000000000e+00 1.980500000000007033e+00 2.000000000000006981e-03
3.750000000000000888e+00 0.000000000000000000e+00 9.050000000000031353e-01 1.000000000000003490e-03 0.000000000000000000e+00 1.858500000000006480e+00 1.000000000000003490e-03
3.850000000000000533e+00 0.000000000000000000e+00 9.370000000000032747e-01 1.000000000000003490e-03 0.000000000000000000e+00 7.615000000000027303e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 5.060000000000017817e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.005000000000024540e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 2.304999999999967353e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.449999999999936784e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.445000000000005169e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.920000000000006701e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 8.100000000000028011e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.160000000000004083e-01 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 4.550000000000015837e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.300000000000022249e-02 0.000000000000000000e+00
4.450000000000000178e+00 5.000000000000017451e-04 3.400000000000012040e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.700000000000013001e-02 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.549999999999977958e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.049999999999970943e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en2.69_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 172.25485 23.2281 3.23555 0.0 37.16705 0.14905
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.949999999999998263e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.149999999999998093e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 3.549999999999996908e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.449999999999995126e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 5.649999999999994610e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.799999999999992550e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 1.024999999999999106e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.444999999999998785e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 1.550000000000005540e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.495000000000008877e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 2.674999999999985723e-01 4.999999999999972999e-04 0.000000000000000000e+00 4.629999999999975246e-01 0.000000000000000000e+00
-1.849999999999999645e+00 0.000000000000000000e+00 4.485000000000015641e-01 2.000000000000006981e-03 0.000000000000000000e+00 7.535000000000026121e-01 0.000000000000000000e+00
-1.750000000000000000e+00 2.000000000000006981e-03 6.705000000000023164e-01 3.500000000000012216e-03 0.000000000000000000e+00 1.128000000000003888e+00 5.000000000000017451e-04
-1.649999999999999911e+00 9.499999999999949457e-03 9.409999999999949516e-01 6.499999999999965007e-03 0.000000000000000000e+00 1.627999999999991232e+00 1.499999999999992008e-03
-1.549999999999999822e+00 4.200000000000014833e-02 1.379000000000004889e+00 2.200000000000007852e-02 0.000000000000000000e+00 2.296000000000008257e+00 2.000000000000006981e-03
-1.449999999999999734e+00 2.054999999999989058e-01 1.892999999999989802e+00 3.199999999999982719e-02 0.000000000000000000e+00 3.160999999999983157e+00 1.999999999999989200e-03
-1.349999999999999645e+00 6.625000000000023093e-01 2.445000000000008722e+00 8.250000000000029532e-02 0.000000000000000000e+00 4.012500000000014388e+00 7.000000000000024432e-03
-1.249999999999999556e+00 2.460999999999986976e+00 3.053499999999983672e+00 1.444999999999992402e-01 0.000000000000000000e+00 5.112499999999972289e+00 7.499999999999959824e-03
-1.149999999999999467e+00 7.690500000000026759e+00 3.822000000000013387e+00 2.495000000000008877e-01 0.000000000000000000e+00 6.393000000000022887e+00 1.100000000000003926e-02
-1.049999999999999822e+00 2.714850000000009445e+01 4.720500000000016350e+00 3.750000000000013323e-01 0.000000000000000000e+00 8.013500000000028933e+00 1.550000000000005540e-02
-9.499999999999997335e-01 6.003149999999968145e+01 5.600499999999970058e+00 5.539999999999970504e-01 0.000000000000000000e+00 9.363499999999950418e+00 2.549999999999986305e-02
-8.499999999999996447e-01 7.238100000000025602e+01 6.614000000000022972e+00 7.700000000000026823e-01 0.000000000000000000e+00 1.097850000000003945e+01 3.550000000000012174e-02
-7.499999999999995559e-01 6.348449999999966309e+01 7.549499999999959243e+00 1.033499999999994534e+00 0.000000000000000000e+00 1.228849999999993514e+01 5.149999999999972655e-02
-6.499999999999994671e-01 6.348700000000022214e+01 8.368500000000029360e+00 1.284500000000004416e+00 0.000000000000000000e+00 1.381550000000004808e+01 5.550000000000019501e-02
-5.499999999999998224e-01 7.436100000000026000e+01 9.191000000000032699e+00 1.518000000000005345e+00 0.000000000000000000e+00 1.520550000000005397e+01 6.050000000000021333e-02
-4.499999999999997335e-01 8.452399999999954616e+01 1.012049999999994654e+01 1.723499999999990706e+00 0.000000000000000000e+00 1.625849999999991269e+01 8.049999999999957190e-02
-3.499999999999996447e-01 9.480700000000032901e+01 1.070900000000003693e+01 1.866000000000006542e+00 0.000000000000000000e+00 1.738500000000006196e+01 8.150000000000028055e-02
-2.499999999999995559e-01 9.977749999999946340e+01 1.120949999999993985e+01 2.025499999999988976e+00 0.000000000000000000e+00 1.824949999999990169e+01 9.399999999999950062e-02
-1.499999999999994671e-01 1.037115000000003704e+02 1.169400000000004169e+01 2.048500000000007315e+00 0.000000000000000000e+00 1.877150000000006713e+01 9.350000000000033284e-02
-4.999999999999982236e-02 1.068435000000003754e+02 1.196900000000004205e+01 2.067500000000007443e+00 0.000000000000000000e+00 1.915300000000006619e+01 8.950000000000031541e-02
5.000000000000026645e-02 1.067299999999994355e+02 1.200949999999993523e+01 2.182499999999988560e+00 0.000000000000000000e+00 1.928899999999989845e+01 1.094999999999994172e-01
1.500000000000003553e-01 1.050265000000003681e+02 1.189600000000004165e+01 2.121500000000007269e+00 0.000000000000000000e+00 1.910900000000006571e+01 9.300000000000033240e-02
2.500000000000004441e-01 9.976599999999946533e+01 1.157249999999993761e+01 2.076499999999988688e+00 0.000000000000000000e+00 1.825949999999990325e+01 8.899999999999952394e-02
3.500000000000005329e-01 9.423800000000032639e+01 1.115350000000004016e+01 1.981500000000006922e+00 0.000000000000000000e+00 1.755450000000006128e+01 8.900000000000031497e-02
4.500000000000001776e-01 8.333650000000029934e+01 1.057700000000003726e+01 1.823500000000006338e+00 0.000000000000000000e+00 1.652100000000005764e+01 8.200000000000029488e-02
5.500000000000002665e-01 7.684699999999959630e+01 9.833499999999947505e+00 1.553499999999991665e+00 0.000000000000000000e+00 1.520349999999991830e+01 7.149999999999961942e-02
6.500000000000003553e-01 6.193750000000022027e+01 8.999000000000032529e+00 1.353500000000004810e+00 0.000000000000000000e+00 1.397500000000004938e+01 6.700000000000023992e-02
7.500000000000004441e-01 6.144649999999967349e+01 7.922999999999957410e+00 1.087499999999994138e+00 0.000000000000000000e+00 1.260449999999993231e+01 4.849999999999973777e-02
8.500000000000005329e-01 7.277200000000026137e+01 6.966500000000024784e+00 8.445000000000030260e-01 0.000000000000000000e+00 1.099300000000003941e+01 3.900000000000013872e-02
9.500000000000001776e-01 5.988600000000020884e+01 6.095500000000021679e+00 5.835000000000020171e-01 0.000000000000000000e+00 9.390000000000032543e+00 3.400000000000012040e-02
1.050000000000000266e+00 2.960399999999984288e+01 5.206999999999972317e+00 4.109999999999978115e-01 0.000000000000000000e+00 7.913499999999957346e+00 2.149999999999988379e-02
1.150000000000000355e+00 6.288500000000022183e+00 4.250000000000015099e+00 2.415000000000008529e-01 0.000000000000000000e+00 6.530000000000023341e+00 1.350000000000004842e-02
1.250000000000000444e+00 2.054499999999988891e+00 3.458999999999981423e+00 1.379999999999992621e-01 0.000000000000000000e+00 5.161999999999972388e+00 6.499999999999965007e-03
1.350000000000000533e+00 6.995000000000024531e-01 2.712500000000009681e+00 6.800000000000024081e-02 0.000000000000000000e+00 4.119500000000014595e+00 6.500000000000023120e-03
1.450000000000000178e+00 2.260000000000007836e-01 2.018000000000006899e+00 3.750000000000013045e-02 0.000000000000000000e+00 3.153000000000011127e+00 2.000000000000006981e-03
1.550000000000000266e+00 4.599999999999975636e-02 1.500499999999991951e+00 2.249999999999988121e-02 0.000000000000000000e+00 2.241499999999987836e+00 2.499999999999986608e-03
1.650000000000000355e+00 1.150000000000003970e-02 1.063000000000003720e+00 9.500000000000032724e-03 0.000000000000000000e+00 1.655500000000005745e+00 1.000000000000003490e-03
1.750000000000000444e+00 2.499999999999986608e-03 7.584999999999959552e-01 6.499999999999965007e-03 0.000000000000000000e+00 1.109499999999994158e+00 0.000000000000000000e+00
1.850000000000000533e+00 0.000000000000000000e+00 4.855000000000017080e-01 3.000000000000010471e-03 0.000000000000000000e+00 7.135000000000024656e-01 0.000000000000000000e+00
1.950000000000000178e+00 0.000000000000000000e+00 3.210000000000011178e-01 5.000000000000017451e-04 0.000000000000000000e+00 4.935000000000017151e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.825000000000006339e-01 5.000000000000017451e-04 0.000000000000000000e+00 2.925000000000010369e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 1.114999999999984198e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.674999999999976230e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 5.400000000000019368e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.600000000000033507e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 4.050000000000014005e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.700000000000020328e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 2.250000000000007896e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.150000000000007461e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.800000000000006456e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 4.499999999999936343e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.499999999999893037e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en2.69_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 172.3888 22.31355 3.70765 0.0 36.26255 0.17465
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.200000000000004188e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.849999999999998174e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.049999999999998004e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 2.499999999999997710e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.949999999999996569e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 5.449999999999995126e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.299999999999992106e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 1.109999999999999043e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.414999999999998759e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 1.775000000000006295e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.570000000000008944e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 2.789999999999985270e-01 9.999999999999945998e-04 0.000000000000000000e+00 4.144999999999977591e-01 0.000000000000000000e+00
-1.849999999999999645e+00 0.000000000000000000e+00 4.285000000000014908e-01 5.000000000000017451e-04 0.000000000000000000e+00 7.340000000000025393e-01 0.000000000000000000e+00
-1.750000000000000000e+00 3.000000000000010471e-03 6.580000000000023608e-01 5.500000000000019630e-03 0.000000000000000000e+00 1.049000000000003707e+00 1.000000000000003490e-03
-1.649999999999999911e+00 1.299999999999993001e-02 9.459999999999949560e-01 8.499999999999953773e-03 0.000000000000000000e+00 1.549499999999991662e+00 9.999999999999945998e-04
-1.549999999999999822e+00 4.700000000000016664e-02 1.351000000000004864e+00 1.850000000000006500e-02 0.000000000000000000e+00 2.153500000000007741e+00 0.000000000000000000e+00
-1.449999999999999734e+00 2.059999999999989062e-01 1.845499999999990148e+00 3.799999999999979783e-02 0.000000000000000000e+00 2.904999999999984261e+00 5.999999999999968033e-03
-1.349999999999999645e+00 6.360000000000022302e-01 2.566000000000009162e+00 8.450000000000029710e-02 0.000000000000000000e+00 3.857500000000013696e+00 5.500000000000019630e-03
-1.249999999999999556e+00 1.841999999999990090e+00 3.087999999999983647e+00 1.564999999999991676e-01 0.000000000000000000e+00 4.980499999999973504e+00 4.999999999999973216e-03
-1.149999999999999467e+00 8.704500000000031434e+00 3.850500000000013578e+00 2.575000000000008948e-01 0.000000000000000000e+00 6.192500000000022098e+00 1.600000000000005584e-02
-1.049999999999999822e+00 3.037450000000010775e+01 4.714000000000016399e+00 4.460000000000015619e-01 0.000000000000000000e+00 7.533500000000026731e+00 2.600000000000009248e-02
-9.499999999999997335e-01 5.684999999999969589e+01 5.601499999999970392e+00 6.549999999999964739e-01 0.000000000000000000e+00 8.997499999999952536e+00 3.999999999999978573e-02
-8.499999999999996447e-01 6.561450000000023408e+01 6.491500000000022474e+00 8.710000000000031051e-01 0.000000000000000000e+00 1.050100000000003675e+01 4.400000000000015704e-02
-7.499999999999995559e-01 6.557449999999964518e+01 7.392999999999960714e+00 1.221999999999993536e+00 0.000000000000000000e+00 1.207499999999993534e+01 5.649999999999969630e-02
-6.499999999999994671e-01 6.624950000000023920e+01 8.396500000000029829e+00 1.514500000000005286e+00 0.000000000000000000e+00 1.387650000000004802e+01 7.750000000000027700e-02
-5.499999999999998224e-01 7.456100000000026284e+01 9.080000000000032045e+00 1.778000000000006242e+00 0.000000000000000000e+00 1.473950000000005112e+01 8.250000000000029532e-02
-4.499999999999997335e-01 8.584799999999954423e+01 9.872499999999947207e+00 1.978499999999989489e+00 0.000000000000000000e+00 1.608349999999991553e+01 8.499999999999954814e-02
-3.499999999999996447e-01 9.549300000000033606e+01 1.051100000000003654e+01 2.161500000000007748e+00 0.000000000000000000e+00 1.716250000000006182e+01 1.045000000000003704e-01
-2.499999999999995559e-01 1.021494999999994491e+02 1.106349999999994083e+01 2.352999999999987324e+00 0.000000000000000000e+00 1.831399999999990058e+01 1.064999999999994285e-01
-1.499999999999994671e-01 1.062085000000003703e+02 1.134650000000003978e+01 2.471000000000008523e+00 0.000000000000000000e+00 1.863200000000006540e+01 1.110000000000003900e-01
-4.999999999999982236e-02 1.079010000000003799e+02 1.146700000000003961e+01 2.529500000000008963e+00 0.000000000000000000e+00 1.869800000000006435e+01 1.120000000000003909e-01
5.000000000000026645e-02 1.084299999999994242e+02 1.157649999999993895e+01 2.497499999999986731e+00 0.000000000000000000e+00 1.878599999999989834e+01 1.119999999999994056e-01
1.500000000000003553e-01 1.056050000000003735e+02 1.131800000000004047e+01 2.453000000000008729e+00 0.000000000000000000e+00 1.844900000000006557e+01 1.035000000000003695e-01
2.500000000000004441e-01 1.000219999999994656e+02 1.096099999999994168e+01 2.391999999999987025e+00 0.000000000000000000e+00 1.801249999999990337e+01 1.034999999999994535e-01
3.500000000000005329e-01 9.404800000000032867e+01 1.049600000000003774e+01 2.184500000000007880e+00 0.000000000000000000e+00 1.719750000000006196e+01 1.110000000000003900e-01
4.500000000000001776e-01 8.462400000000029365e+01 1.000150000000003558e+01 2.055500000000007432e+00 0.000000000000000000e+00 1.616450000000005716e+01 9.750000000000035028e-02
5.500000000000002665e-01 7.001899999999962176e+01 9.295499999999950802e+00 1.763999999999990465e+00 0.000000000000000000e+00 1.487299999999992117e+01 7.649999999999959610e-02
6.500000000000003553e-01 5.991450000000020992e+01 8.336000000000028720e+00 1.461000000000005183e+00 0.000000000000000000e+00 1.358750000000004832e+01 7.400000000000026001e-02
7.500000000000004441e-01 6.900749999999963791e+01 7.552499999999959357e+00 1.181499999999993777e+00 0.000000000000000000e+00 1.222999999999993470e+01 4.899999999999973821e-02
8.500000000000005329e-01 7.188200000000024659e+01 6.611500000000023469e+00 8.690000000000031033e-01 0.000000000000000000e+00 1.099000000000003929e+01 4.500000000000015793e-02
9.500000000000001776e-01 5.855400000000020810e+01 5.661000000000020016e+00 6.530000000000023563e-01 0.000000000000000000e+00 9.072000000000031150e+00 3.650000000000012956e-02
1.050000000000000266e+00 2.322799999999987719e+01 4.730499999999974392e+00 4.194999999999977636e-01 0.000000000000000000e+00 7.611499999999959520e+00 2.249999999999988121e-02
1.150000000000000355e+00 7.767000000000026994e+00 3.975000000000013856e+00 2.935000000000010378e-01 0.000000000000000000e+00 6.290500000000021963e+00 1.750000000000006065e-02
1.250000000000000444e+00 1.727499999999990710e+00 3.026499999999983981e+00 1.514999999999991909e-01 0.000000000000000000e+00 4.976999999999973667e+00 1.149999999999993909e-02
1.350000000000000533e+00 5.625000000000019984e-01 2.400000000000008349e+00 7.900000000000027833e-02 0.000000000000000000e+00 3.917500000000013749e+00 2.000000000000006981e-03
1.450000000000000178e+00 1.645000000000005902e-01 1.787500000000006306e+00 3.750000000000013045e-02 0.000000000000000000e+00 2.983000000000010310e+00 3.000000000000010471e-03
1.550000000000000266e+00 4.899999999999973821e-02 1.351999999999992763e+00 2.399999999999987213e-02 0.000000000000000000e+00 2.177999999999988390e+00 0.000000000000000000e+00
1.650000000000000355e+00 6.500000000000023120e-03 9.860000000000034293e-01 6.000000000000020942e-03 0.000000000000000000e+00 1.535000000000005471e+00 5.000000000000017451e-04
1.750000000000000444e+00 9.999999999999945998e-04 6.499999999999965805e-01 2.999999999999984016e-03 0.000000000000000000e+00 1.064499999999994229e+00 9.999999999999945998e-04
1.850000000000000533e+00 5.000000000000017451e-04 4.145000000000014784e-01 5.000000000000017451e-04 0.000000000000000000e+00 6.845000000000024398e-01 0.000000000000000000e+00
1.950000000000000178e+00 0.000000000000000000e+00 2.810000000000009712e-01 5.000000000000017451e-04 0.000000000000000000e+00 4.245000000000014873e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.700000000000005951e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.590000000000008962e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 8.599999999999877187e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.529999999999978322e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 5.100000000000017714e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.900000000000024170e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 3.050000000000010689e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.650000000000019590e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.250000000000004406e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.150000000000007461e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 1.200000000000004188e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 5.999999999999915123e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.999999999999915123e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en2.69_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 171.8338 22.9666 4.26545 5e-05 37.4699 0.2154
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.400000000000004886e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.449999999999998686e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.199999999999998138e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 3.699999999999996347e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.799999999999995937e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 5.099999999999995509e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.949999999999990796e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 9.999999999999990841e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.559999999999998610e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 1.630000000000005611e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.590000000000008962e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 2.704999999999985749e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.109999999999978115e-01 0.000000000000000000e+00
-1.849999999999999645e+00 5.000000000000017451e-04 4.455000000000015614e-01 1.000000000000003490e-03 0.000000000000000000e+00 7.135000000000024656e-01 0.000000000000000000e+00
-1.750000000000000000e+00 2.000000000000006981e-03 6.675000000000023137e-01 4.000000000000013961e-03 0.000000000000000000e+00 1.067500000000003668e+00 1.000000000000003490e-03
-1.649999999999999911e+00 8.999999999999952482e-03 9.189999999999950431e-01 9.999999999999946432e-03 0.000000000000000000e+00 1.657999999999991037e+00 0.000000000000000000e+00
-1.549999999999999822e+00 4.250000000000014877e-02 1.383000000000004892e+00 2.400000000000008377e-02 0.000000000000000000e+00 2.246500000000007713e+00 1.500000000000005235e-03
-1.449999999999999734e+00 1.774999999999990474e-01 1.857499999999990159e+00 5.299999999999971401e-02 0.000000000000000000e+00 3.026499999999983981e+00 3.999999999999978399e-03
-1.349999999999999645e+00 6.140000000000022107e-01 2.880000000000010107e+00 1.020000000000003543e-01 0.000000000000000000e+00 4.368500000000015149e+00 9.000000000000032280e-03
-1.249999999999999556e+00 2.229999999999987992e+00 3.144499999999983419e+00 1.709999999999990972e-01 0.000000000000000000e+00 5.196499999999971919e+00 1.199999999999993607e-02
-1.149999999999999467e+00 6.222500000000022347e+00 3.866500000000013593e+00 3.015000000000010449e-01 0.000000000000000000e+00 6.393000000000022887e+00 2.100000000000007416e-02
-1.049999999999999822e+00 2.554300000000009163e+01 4.734500000000016584e+00 4.725000000000016409e-01 0.000000000000000000e+00 7.798000000000027576e+00 3.100000000000011080e-02
-9.499999999999997335e-01 6.188899999999966894e+01 5.609999999999970122e+00 7.659999999999959064e-01 0.000000000000000000e+00 9.798999999999947974e+00 3.949999999999979222e-02
-8.499999999999996447e-01 7.633000000000026830e+01 6.665500000000023739e+00 1.000000000000003553e+00 0.000000000000000000e+00 1.084650000000003800e+01 4.750000000000016709e-02
-7.499999999999995559e-01 6.571299999999965280e+01 7.504499999999960203e+00 1.381499999999992623e+00 0.000000000000000000e+00 1.280349999999993216e+01 5.999999999999967859e-02
-6.499999999999994671e-01 6.340450000000022612e+01 8.494000000000029971e+00 1.668500000000005867e+00 0.000000000000000000e+00 1.448900000000005051e+01 8.300000000000029576e-02
-5.499999999999998224e-01 7.481250000000027001e+01 9.217500000000033111e+00 2.069000000000007500e+00 0.000000000000000000e+00 1.515150000000005370e+01 9.800000000000035072e-02
-4.499999999999997335e-01 8.702449999999953434e+01 1.012499999999994671e+01 2.343499999999987260e+00 0.000000000000000000e+00 1.660899999999991294e+01 1.019999999999994522e-01
-3.499999999999996447e-01 9.667000000000034277e+01 1.074000000000003752e+01 2.531000000000009020e+00 0.000000000000000000e+00 1.747450000000006298e+01 1.240000000000004432e-01
-2.499999999999995559e-01 1.036014999999994473e+02 1.118099999999994054e+01 2.745499999999985175e+00 0.000000000000000000e+00 1.832349999999990331e+01 1.334999999999992859e-01
-1.499999999999994671e-01 1.065265000000003823e+02 1.155150000000003985e+01 2.821500000000010111e+00 5.000000000000017451e-04 1.899150000000006600e+01 1.385000000000004838e-01
-4.999999999999982236e-02 1.101365000000003818e+02 1.192400000000004212e+01 2.879500000000009940e+00 0.000000000000000000e+00 1.918750000000006750e+01 1.520000000000005236e-01
5.000000000000026645e-02 1.100814999999994086e+02 1.209649999999993497e+01 2.890999999999984471e+00 0.000000000000000000e+00 1.976849999999989294e+01 1.449999999999992129e-01
1.500000000000003553e-01 1.068395000000003705e+02 1.179200000000004067e+01 2.918000000000010363e+00 0.000000000000000000e+00 1.889250000000006580e+01 1.495000000000005214e-01
2.500000000000004441e-01 9.913549999999946749e+01 1.132199999999993878e+01 2.760999999999985466e+00 0.000000000000000000e+00 1.837849999999990303e+01 1.424999999999992384e-01
3.500000000000005329e-01 9.129350000000032139e+01 1.094550000000003820e+01 2.636000000000009447e+00 0.000000000000000000e+00 1.747400000000006060e+01 1.245000000000004436e-01
4.500000000000001776e-01 8.024300000000027921e+01 1.036050000000003735e+01 2.375500000000008161e+00 0.000000000000000000e+00 1.669700000000005957e+01 1.145000000000004070e-01
5.500000000000002665e-01 6.979149999999962972e+01 9.509499999999949438e+00 1.994499999999989281e+00 0.000000000000000000e+00 1.562999999999991729e+01 1.059999999999994280e-01
6.500000000000003553e-01 5.737000000000020350e+01 8.706500000000030326e+00 1.673000000000005816e+00 0.000000000000000000e+00 1.470000000000005258e+01 9.250000000000033196e-02
7.500000000000004441e-01 6.267249999999966548e+01 7.733999999999958241e+00 1.287999999999993150e+00 0.000000000000000000e+00 1.236499999999993449e+01 6.849999999999963063e-02
8.500000000000005329e-01 7.179400000000025273e+01 6.729000000000024073e+00 9.995000000000034968e-01 0.000000000000000000e+00 1.141550000000004061e+01 5.400000000000019368e-02
9.500000000000001776e-01 5.316900000000018878e+01 5.748000000000020648e+00 6.940000000000023928e-01 0.000000000000000000e+00 9.488500000000033907e+00 3.450000000000012085e-02
1.050000000000000266e+00 2.577949999999986375e+01 5.635999999999969923e+00 4.794999999999974283e-01 0.000000000000000000e+00 7.687999999999958867e+00 2.549999999999986305e-02
1.150000000000000355e+00 5.904000000000021231e+00 3.946500000000014108e+00 2.865000000000010316e-01 0.000000000000000000e+00 6.282500000000021956e+00 1.850000000000006500e-02
1.250000000000000444e+00 2.559499999999986120e+00 3.160499999999982990e+00 1.499999999999991895e-01 0.000000000000000000e+00 5.001499999999973411e+00 1.449999999999992267e-02
1.350000000000000533e+00 5.575000000000019940e-01 2.527500000000008740e+00 8.750000000000031364e-02 0.000000000000000000e+00 4.734000000000016861e+00 4.500000000000016140e-03
1.450000000000000178e+00 1.600000000000005584e-01 1.844000000000006523e+00 4.450000000000015749e-02 0.000000000000000000e+00 2.921500000000010200e+00 1.500000000000005235e-03
1.550000000000000266e+00 3.349999999999982159e-02 1.349999999999992761e+00 1.899999999999989891e-02 0.000000000000000000e+00 2.036499999999989097e+00 4.999999999999972999e-04
1.650000000000000355e+00 3.500000000000012216e-03 9.680000000000034133e-01 7.000000000000024432e-03 0.000000000000000000e+00 1.492000000000005322e+00 0.000000000000000000e+00
1.750000000000000444e+00 1.499999999999992008e-03 6.804999999999963300e-01 2.499999999999986608e-03 0.000000000000000000e+00 1.011999999999994682e+00 0.000000000000000000e+00
1.850000000000000533e+00 0.000000000000000000e+00 4.435000000000015596e-01 2.000000000000006981e-03 0.000000000000000000e+00 6.445000000000022933e-01 0.000000000000000000e+00
1.950000000000000178e+00 0.000000000000000000e+00 2.470000000000008578e-01 5.000000000000017451e-04 0.000000000000000000e+00 3.840000000000013403e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.740000000000006264e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.345000000000008189e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 8.999999999999871991e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.399999999999980149e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 4.150000000000014788e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.150000000000025779e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 3.050000000000010689e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.900000000000013872e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.100000000000003926e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.600000000000009248e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.999999999999942837e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.999999999999942837e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en3.32_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 168.69945 60.12825 14.10085 0.00175 81.21015 1.79935
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.499999999999995344e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 1.049999999999999024e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.449999999999998686e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 2.049999999999998004e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.699999999999997541e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 3.349999999999996730e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.199999999999994404e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 6.700000000000023992e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.150000000000028055e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.314999999999998670e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.694999999999998452e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.909999999999998366e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.584999999999997855e-01 0.000000000000000000e+00
-2.250000000000000000e+00 4.999999999999995767e-04 3.334999999999996856e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.409999999999996145e-01 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 4.949999999999995515e-01 4.999999999999995767e-04 0.000000000000000000e+00 7.169999999999993046e-01 0.000000000000000000e+00
-2.049999999999999822e+00 5.000000000000017451e-04 7.935000000000027587e-01 2.500000000000008726e-03 0.000000000000000000e+00 1.050500000000003764e+00 0.000000000000000000e+00
-1.949999999999999734e+00 1.499999999999992008e-03 1.169999999999993712e+00 1.099999999999994038e-02 0.000000000000000000e+00 1.617999999999991445e+00 1.499999999999992008e-03
-1.849999999999999645e+00 1.700000000000006020e-02 1.721500000000006025e+00 1.850000000000006500e-02 0.000000000000000000e+00 2.282500000000008189e+00 4.000000000000013961e-03
-1.750000000000000000e+00 8.350000000000029621e-02 2.358500000000008257e+00 4.800000000000016753e-02 0.000000000000000000e+00 3.159000000000011354e+00 5.500000000000019630e-03
-1.649999999999999911e+00 3.239999999999982894e-01 3.111999999999983224e+00 9.599999999999948852e-02 0.000000000000000000e+00 4.240499999999977732e+00 1.799999999999990496e-02
-1.549999999999999822e+00 8.990000000000031299e-01 4.209000000000014730e+00 2.055000000000007376e-01 5.000000000000017451e-04 5.656000000000020123e+00 2.100000000000007416e-02
-1.449999999999999734e+00 3.175499999999983114e+00 5.396499999999971209e+00 3.504999999999981464e-01 0.000000000000000000e+00 7.417999999999960181e+00 4.299999999999976757e-02
-1.349999999999999645e+00 1.258150000000004454e+01 6.931500000000024642e+00 6.070000000000020934e-01 0.000000000000000000e+00 9.225500000000032230e+00 7.500000000000026090e-02
-1.249999999999999556e+00 3.505849999999981037e+01 8.512499999999954881e+00 9.394999999999950058e-01 0.000000000000000000e+00 1.152349999999993813e+01 1.004999999999994648e-01
-1.149999999999999467e+00 5.638150000000020157e+01 1.034550000000003678e+01 1.425000000000004929e+00 5.000000000000017451e-04 1.404250000000005016e+01 1.715000000000005964e-01
-1.049999999999999822e+00 4.428000000000015746e+01 1.253050000000004438e+01 2.059000000000007269e+00 1.000000000000003490e-03 1.688850000000006091e+01 2.555000000000008931e-01
-9.499999999999997335e-01 3.823449999999979809e+01 1.470149999999992119e+01 2.768499999999985306e+00 0.000000000000000000e+00 2.005249999999989186e+01 3.274999999999982370e-01
-8.499999999999996447e-01 4.352200000000015478e+01 1.690900000000005932e+01 3.608500000000012697e+00 0.000000000000000000e+00 2.297200000000007947e+01 4.325000000000015499e-01
-7.499999999999995559e-01 5.202149999999971897e+01 1.939149999999989760e+01 4.551999999999975621e+00 1.499999999999992008e-03 2.620549999999985857e+01 5.264999999999971925e-01
-6.499999999999994671e-01 6.150100000000021794e+01 2.154750000000007759e+01 5.527000000000019675e+00 0.000000000000000000e+00 2.937700000000010192e+01 6.265000000000021663e-01
-5.499999999999998224e-01 6.922300000000024056e+01 2.386050000000008353e+01 6.295500000000021856e+00 0.000000000000000000e+00 3.211750000000011340e+01 7.895000000000027551e-01
-4.499999999999997335e-01 7.579399999999959903e+01 2.582099999999986295e+01 7.029999999999962057e+00 9.999999999999945998e-04 3.503749999999980957e+01 9.099999999999951461e-01
-3.499999999999996447e-01 8.369900000000029650e+01 2.745800000000009788e+01 7.788500000000027512e+00 5.000000000000017451e-04 3.729550000000013199e+01 1.002000000000003554e+00
-2.499999999999995559e-01 8.836999999999952138e+01 2.887349999999984718e+01 8.338499999999955392e+00 1.499999999999992008e-03 3.929899999999979343e+01 1.106999999999993989e+00
-1.499999999999994671e-01 9.211250000000032401e+01 3.008900000000010522e+01 8.735500000000030241e+00 5.000000000000017451e-04 4.062300000000013966e+01 1.118000000000003880e+00
-4.999999999999982236e-02 9.401950000000033469e+01 3.060350000000010695e+01 9.074500000000032429e+00 2.500000000000008726e-03 4.114450000000014285e+01 1.178500000000004100e+00
5.000000000000026645e-02 9.350349999999950512e+01 3.061599999999983623e+01 9.057499999999951257e+00 2.499999999999986608e-03 4.139849999999977825e+01 1.208499999999993468e+00
1.500000000000003553e-01 9.148400000000032151e+01 3.026400000000010593e+01 8.820000000000030482e+00 5.000000000000017451e-04 4.084950000000014114e+01 1.174000000000004151e+00
2.500000000000004441e-01 8.827399999999953195e+01 2.956749999999984269e+01 8.559499999999953701e+00 1.499999999999992008e-03 3.952649999999978547e+01 1.084499999999994246e+00
3.500000000000005329e-01 8.211750000000029104e+01 2.794650000000009982e+01 8.044000000000028905e+00 0.000000000000000000e+00 3.770450000000013091e+01 1.004000000000003556e+00
4.500000000000001776e-01 7.519450000000026080e+01 2.620700000000009311e+01 7.386000000000025878e+00 1.500000000000005235e-03 3.547250000000012449e+01 9.760000000000034204e-01
5.500000000000002665e-01 6.739499999999964075e+01 2.456499999999986983e+01 6.551999999999964963e+00 4.999999999999972999e-04 3.286099999999982657e+01 8.759999999999953380e-01
6.500000000000003553e-01 5.842350000000020316e+01 2.227400000000007907e+01 5.735500000000020471e+00 5.000000000000017451e-04 3.008400000000010621e+01 7.205000000000025828e-01
7.500000000000004441e-01 4.760599999999974585e+01 1.984899999999989362e+01 4.823499999999974364e+00 0.000000000000000000e+00 2.690199999999985536e+01 6.149999999999966604e-01
8.500000000000005329e-01 3.830100000000013694e+01 1.759900000000006060e+01 3.811000000000013266e+00 1.000000000000003490e-03 2.377800000000008396e+01 4.985000000000017750e-01
9.500000000000001776e-01 3.229200000000011528e+01 1.526700000000005453e+01 2.868500000000010264e+00 0.000000000000000000e+00 2.034700000000007236e+01 3.710000000000013287e-01
1.050000000000000266e+00 4.603749999999975273e+01 1.294299999999993034e+01 2.140999999999988468e+00 0.000000000000000000e+00 1.726299999999990931e+01 2.719999999999985207e-01
1.150000000000000355e+00 5.612550000000020134e+01 1.050400000000003686e+01 1.465500000000005132e+00 0.000000000000000000e+00 1.458150000000005164e+01 1.875000000000006661e-01
1.250000000000000444e+00 4.313649999999977069e+01 8.755999999999954042e+00 9.254999999999951044e-01 0.000000000000000000e+00 1.161449999999993743e+01 1.194999999999993567e-01
1.350000000000000533e+00 1.224700000000004252e+01 7.034000000000024677e+00 6.055000000000021476e-01 0.000000000000000000e+00 9.336500000000032884e+00 7.950000000000027878e-02
1.450000000000000178e+00 2.481500000000008921e+00 5.540000000000019575e+00 3.680000000000012705e-01 0.000000000000000000e+00 7.761500000000027377e+00 4.300000000000014921e-02
1.550000000000000266e+00 7.514999999999959490e-01 4.210499999999977483e+00 1.914999999999989766e-01 0.000000000000000000e+00 5.670999999999970065e+00 2.149999999999988379e-02
1.650000000000000355e+00 2.380000000000008498e-01 3.163500000000011081e+00 9.300000000000033240e-02 0.000000000000000000e+00 4.249000000000014765e+00 1.700000000000006020e-02
1.750000000000000444e+00 6.749999999999964362e-02 2.354499999999987381e+00 4.649999999999974987e-02 0.000000000000000000e+00 3.107499999999983498e+00 7.499999999999959824e-03
1.850000000000000533e+00 1.800000000000006456e-02 1.656000000000005912e+00 1.850000000000006500e-02 0.000000000000000000e+00 2.172500000000007869e+00 2.500000000000008726e-03
1.950000000000000178e+00 5.000000000000017451e-04 1.181500000000004214e+00 1.000000000000003490e-02 0.000000000000000000e+00 1.574500000000005562e+00 1.000000000000003490e-03
2.049999999999999822e+00 0.000000000000000000e+00 8.125000000000028866e-01 2.500000000000008726e-03 0.000000000000000000e+00 1.088500000000003798e+00 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 5.254999999999925286e-01 4.999999999999928547e-04 0.000000000000000000e+00 6.849999999999902833e-01 9.999999999999857093e-04
2.250000000000000888e+00 0.000000000000000000e+00 3.370000000000011875e-01 1.500000000000005235e-03 0.000000000000000000e+00 4.610000000000016307e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 2.265000000000008118e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.545000000000008922e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.075000000000003730e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.605000000000005589e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 7.350000000000025957e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.350000000000029621e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.499999999999950373e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.649999999999934047e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.750000000000006065e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.250000000000011213e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.250000000000004406e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.550000000000005540e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.499999999999978781e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en3.32_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 167.1774 60.24855 14.22395 0.0015 80.44395 1.82065
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.499999999999995344e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.999999999999992381e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 2.149999999999998093e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.049999999999998004e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 3.349999999999996730e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.149999999999996053e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 7.100000000000024347e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.900000000000031497e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.159999999999998949e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.379999999999998728e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.944999999999998119e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.264999999999997848e-01 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 3.214999999999997304e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.004999999999996341e-01 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 4.934999999999995501e-01 9.999999999999991535e-04 0.000000000000000000e+00 6.429999999999994609e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 7.345000000000025953e-01 1.500000000000005235e-03 0.000000000000000000e+00 9.930000000000035465e-01 0.000000000000000000e+00
-1.949999999999999734e+00 1.999999999999989200e-03 1.158499999999993868e+00 1.049999999999994341e-02 0.000000000000000000e+00 1.489499999999992053e+00 9.999999999999945998e-04
-1.849999999999999645e+00 1.950000000000006936e-02 1.624000000000005661e+00 1.400000000000004886e-02 0.000000000000000000e+00 2.101500000000007251e+00 4.500000000000016140e-03
-1.750000000000000000e+00 8.800000000000031408e-02 2.243000000000007876e+00 3.650000000000012956e-02 0.000000000000000000e+00 2.890000000000010338e+00 6.000000000000020942e-03
-1.649999999999999911e+00 5.899999999999968603e-01 2.971999999999983988e+00 9.049999999999951139e-02 0.000000000000000000e+00 3.984999999999978559e+00 9.999999999999946432e-03
-1.549999999999999822e+00 1.256500000000004391e+00 4.121500000000014374e+00 1.585000000000005571e-01 0.000000000000000000e+00 5.373000000000018872e+00 2.200000000000007852e-02
-1.449999999999999734e+00 2.995999999999984009e+00 5.324499999999971145e+00 3.014999999999983804e-01 0.000000000000000000e+00 7.103499999999962178e+00 4.249999999999977407e-02
-1.349999999999999645e+00 1.534500000000005393e+01 6.717000000000023618e+00 5.455000000000018723e-01 0.000000000000000000e+00 9.086500000000032884e+00 6.850000000000024125e-02
-1.249999999999999556e+00 3.851099999999979673e+01 8.490999999999955250e+00 8.759999999999953380e-01 0.000000000000000000e+00 1.134649999999993852e+01 1.074999999999994293e-01
-1.149999999999999467e+00 5.450950000000019458e+01 1.049250000000003702e+01 1.347500000000004805e+00 0.000000000000000000e+00 1.402450000000004948e+01 1.600000000000005584e-01
-1.049999999999999822e+00 4.702400000000016433e+01 1.261350000000004457e+01 1.949500000000006894e+00 5.000000000000017451e-04 1.681950000000005829e+01 2.495000000000008877e-01
-9.499999999999997335e-01 3.728849999999980014e+01 1.482949999999992130e+01 2.758499999999985075e+00 0.000000000000000000e+00 1.972049999999989467e+01 3.059999999999983844e-01
-8.499999999999996447e-01 3.983600000000014063e+01 1.742700000000006000e+01 3.649000000000012900e+00 0.000000000000000000e+00 2.288800000000007984e+01 4.630000000000016325e-01
-7.499999999999995559e-01 4.974349999999973448e+01 1.963099999999989365e+01 4.589499999999975266e+00 9.999999999999945998e-04 2.620849999999985869e+01 5.594999999999969997e-01
-6.499999999999994671e-01 5.732150000000019929e+01 2.211750000000007788e+01 5.569000000000019490e+00 0.000000000000000000e+00 2.950900000000010337e+01 7.125000000000024647e-01
-5.499999999999998224e-01 6.723400000000023624e+01 2.433000000000008711e+01 6.507500000000023377e+00 5.000000000000017451e-04 3.268900000000011374e+01 8.005000000000028759e-01
-4.499999999999997335e-01 7.642149999999959675e+01 2.628849999999986053e+01 7.420499999999960572e+00 0.000000000000000000e+00 3.535449999999980975e+01 8.864999999999952918e-01
-3.499999999999996447e-01 8.322050000000029968e+01 2.823450000000010007e+01 8.089500000000027669e+00 1.000000000000003490e-03 3.790550000000013142e+01 1.052500000000003766e+00
-2.499999999999995559e-01 8.875049999999951922e+01 2.968349999999984234e+01 8.720499999999953289e+00 4.999999999999972999e-04 3.960299999999978837e+01 1.100999999999994206e+00
-1.499999999999994671e-01 9.372200000000033526e+01 3.088800000000010826e+01 9.235000000000033182e+00 1.000000000000003490e-03 4.081100000000014205e+01 1.186000000000004162e+00
-4.999999999999982236e-02 9.550250000000033879e+01 3.108100000000010965e+01 9.407500000000032614e+00 2.000000000000006981e-03 4.184450000000014569e+01 1.184500000000004105e+00
5.000000000000026645e-02 9.517449999999949739e+01 3.124849999999983297e+01 9.361499999999949750e+00 9.999999999999945998e-04 4.171399999999977837e+01 1.217999999999993532e+00
1.500000000000003553e-01 9.197600000000032594e+01 3.056600000000010908e+01 9.290000000000032898e+00 5.000000000000017451e-04 4.089300000000014279e+01 1.200000000000004174e+00
2.500000000000004441e-01 8.622949999999953263e+01 2.975599999999984036e+01 8.805499999999952365e+00 4.999999999999972999e-04 3.972949999999978843e+01 1.126999999999994007e+00
3.500000000000005329e-01 7.894450000000027501e+01 2.829950000000010135e+01 8.188000000000029033e+00 5.000000000000017451e-04 3.788600000000013068e+01 1.064000000000003832e+00
4.500000000000001776e-01 7.141350000000025489e+01 2.634900000000009257e+01 7.382500000000026041e+00 5.000000000000017451e-04 3.545050000000012602e+01 9.855000000000034843e-01
5.500000000000002665e-01 6.219899999999966411e+01 2.427399999999986946e+01 6.603499999999964842e+00 1.499999999999992008e-03 3.249399999999982924e+01 8.944999999999951878e-01
6.500000000000003553e-01 5.178200000000018122e+01 2.223500000000007759e+01 5.627000000000020208e+00 0.000000000000000000e+00 2.952200000000010505e+01 7.155000000000024674e-01
7.500000000000004441e-01 4.477799999999976421e+01 1.957049999999989609e+01 4.538499999999975998e+00 4.999999999999972999e-04 2.611149999999986093e+01 6.224999999999967226e-01
8.500000000000005329e-01 3.451850000000012386e+01 1.716750000000006082e+01 3.496000000000012431e+00 1.500000000000005235e-03 2.309550000000008296e+01 4.645000000000016338e-01
9.500000000000001776e-01 3.263550000000011408e+01 1.470050000000005141e+01 2.649500000000009514e+00 1.500000000000005235e-03 1.967600000000006943e+01 3.550000000000012590e-01
1.050000000000000266e+00 4.487549999999976080e+01 1.248849999999993265e+01 1.864499999999990054e+00 0.000000000000000000e+00 1.666349999999991027e+01 2.324999999999987632e-01
1.150000000000000355e+00 5.985050000000020987e+01 1.014100000000003554e+01 1.274000000000004462e+00 0.000000000000000000e+00 1.361600000000004762e+01 1.600000000000005584e-01
1.250000000000000444e+00 4.422349999999976689e+01 8.350999999999954682e+00 8.179999999999956195e-01 4.999999999999972999e-04 1.106449999999994027e+01 1.049999999999994410e-01
1.350000000000000533e+00 2.053000000000007219e+01 6.580500000000022887e+00 5.085000000000018394e-01 0.000000000000000000e+00 8.780000000000031335e+00 6.350000000000022293e-02
1.450000000000000178e+00 2.073500000000007226e+00 5.231000000000018524e+00 2.770000000000009677e-01 0.000000000000000000e+00 6.900000000000024336e+00 4.050000000000014005e-02
1.550000000000000266e+00 8.474999999999954792e-01 3.865499999999979508e+00 1.584999999999991416e-01 0.000000000000000000e+00 5.140999999999972481e+00 1.499999999999991965e-02
1.650000000000000355e+00 2.560000000000008935e-01 2.900000000000010125e+00 7.000000000000024258e-02 0.000000000000000000e+00 3.882500000000013607e+00 8.000000000000027922e-03
1.750000000000000444e+00 6.449999999999965483e-02 2.107499999999988827e+00 2.699999999999985745e-02 0.000000000000000000e+00 2.776499999999985313e+00 5.499999999999970191e-03
1.850000000000000533e+00 1.600000000000005584e-02 1.505000000000005222e+00 1.250000000000004406e-02 0.000000000000000000e+00 1.969000000000006967e+00 3.500000000000012216e-03
1.950000000000000178e+00 3.500000000000012216e-03 1.036500000000003752e+00 5.000000000000017451e-03 0.000000000000000000e+00 1.373000000000004883e+00 2.000000000000006981e-03
2.049999999999999822e+00 5.000000000000017451e-04 6.990000000000025082e-01 1.500000000000005235e-03 0.000000000000000000e+00 8.890000000000031211e-01 5.000000000000017451e-04
2.150000000000000355e+00 0.000000000000000000e+00 4.724999999999932587e-01 1.499999999999978781e-03 0.000000000000000000e+00 6.169999999999912221e-01 4.999999999999928547e-04
2.250000000000000888e+00 0.000000000000000000e+00 2.815000000000009717e-01 5.000000000000017451e-04 0.000000000000000000e+00 3.730000000000013305e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 1.680000000000005933e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.220000000000007800e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.000000000000003525e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.355000000000004812e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 6.100000000000021377e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.400000000000026001e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.049999999999956565e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.299999999999952971e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.700000000000006020e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.900000000000006545e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en3.32_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 165.73275 63.4296 15.1492 0.00135 84.50885 1.96155
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.499999999999994497e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 6.499999999999994497e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.849999999999998174e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.849999999999998174e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 3.049999999999997158e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.649999999999996997e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 6.500000000000022427e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.950000000000024214e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 9.799999999999990663e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.189999999999998975e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.579999999999998628e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.184999999999998055e-01 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 2.809999999999997500e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.769999999999996687e-01 0.000000000000000000e+00
-2.149999999999999467e+00 4.999999999999995767e-04 4.659999999999995812e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.854999999999994653e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 7.025000000000024558e-01 2.000000000000006981e-03 0.000000000000000000e+00 9.010000000000031317e-01 0.000000000000000000e+00
-1.949999999999999734e+00 9.999999999999945998e-04 1.038499999999994428e+00 7.999999999999956798e-03 0.000000000000000000e+00 1.376499999999992729e+00 1.499999999999992008e-03
-1.849999999999999645e+00 1.100000000000003926e-02 1.517500000000005400e+00 1.300000000000004624e-02 0.000000000000000000e+00 1.977000000000006974e+00 2.000000000000006981e-03
-1.750000000000000000e+00 5.850000000000020461e-02 2.197500000000007780e+00 2.900000000000010209e-02 0.000000000000000000e+00 2.807500000000009877e+00 6.500000000000023120e-03
-1.649999999999999911e+00 2.029999999999989035e-01 2.960999999999984311e+00 7.049999999999961853e-02 0.000000000000000000e+00 4.005999999999978911e+00 1.049999999999994341e-02
-1.549999999999999822e+00 9.455000000000033378e-01 4.033000000000014573e+00 1.490000000000005209e-01 0.000000000000000000e+00 5.358000000000019192e+00 2.100000000000007416e-02
-1.449999999999999734e+00 2.768999999999985029e+00 5.307499999999971685e+00 2.689999999999985736e-01 0.000000000000000000e+00 6.902499999999963443e+00 3.599999999999980993e-02
-1.349999999999999645e+00 1.603100000000005565e+01 6.806000000000024031e+00 4.620000000000016316e-01 0.000000000000000000e+00 9.022000000000032216e+00 4.750000000000016709e-02
-1.249999999999999556e+00 3.302249999999982322e+01 8.504999999999954596e+00 8.104999999999956684e-01 0.000000000000000000e+00 1.165799999999993730e+01 9.949999999999946387e-02
-1.149999999999999467e+00 4.619950000000016388e+01 1.067150000000003729e+01 1.285000000000004583e+00 0.000000000000000000e+00 1.405750000000004896e+01 1.635000000000005893e-01
-1.049999999999999822e+00 4.170250000000014978e+01 1.299050000000004523e+01 1.915000000000006697e+00 0.000000000000000000e+00 1.695000000000005969e+01 2.290000000000008140e-01
-9.499999999999997335e-01 3.674999999999980105e+01 1.536749999999991800e+01 2.738499999999985501e+00 4.999999999999972999e-04 2.017749999999989186e+01 3.529999999999980931e-01
-8.499999999999996447e-01 3.833650000000013591e+01 1.790900000000006287e+01 3.673000000000012921e+00 1.000000000000003490e-03 2.364400000000008362e+01 4.395000000000015561e-01
-7.499999999999995559e-01 4.760249999999974335e+01 2.041649999999989262e+01 4.682999999999974960e+00 4.999999999999972999e-04 2.725949999999985351e+01 5.744999999999969020e-01
-6.499999999999994671e-01 5.634950000000019799e+01 2.334050000000008396e+01 5.828000000000020719e+00 5.000000000000017451e-04 3.068650000000010891e+01 7.380000000000026539e-01
-5.499999999999998224e-01 6.731000000000024386e+01 2.611750000000009209e+01 6.895500000000024166e+00 0.000000000000000000e+00 3.447700000000012466e+01 8.915000000000031788e-01
-4.499999999999997335e-01 7.665899999999959391e+01 2.784699999999985209e+01 7.952499999999957936e+00 0.000000000000000000e+00 3.705949999999980093e+01 9.954999999999947224e-01
-3.499999999999996447e-01 8.572900000000029763e+01 2.984000000000010644e+01 8.670000000000030127e+00 1.500000000000005235e-03 3.984650000000014103e+01 1.132500000000004059e+00
-2.499999999999995559e-01 9.302249999999949637e+01 3.149349999999983041e+01 9.470499999999949736e+00 9.999999999999945998e-04 4.212599999999977740e+01 1.213499999999993584e+00
-1.499999999999994671e-01 9.688300000000033663e+01 3.255250000000011568e+01 1.009900000000003573e+01 1.000000000000003490e-03 4.370450000000015223e+01 1.307500000000004547e+00
-4.999999999999982236e-02 9.904350000000034981e+01 3.350950000000011642e+01 1.033950000000003655e+01 0.000000000000000000e+00 4.453450000000015763e+01 1.360500000000004706e+00
5.000000000000026645e-02 9.901599999999946533e+01 3.344499999999982265e+01 1.029999999999994564e+01 0.000000000000000000e+00 4.445099999999976603e+01 1.329999999999992966e+00
1.500000000000003553e-01 9.580550000000033606e+01 3.274100000000011335e+01 1.009650000000003622e+01 1.500000000000005235e-03 4.357700000000015450e+01 1.299500000000004540e+00
2.500000000000004441e-01 8.983299999999951524e+01 3.162349999999982941e+01 9.577999999999949665e+00 1.999999999999989200e-03 4.244649999999977297e+01 1.283499999999993202e+00
3.500000000000005329e-01 8.313850000000029183e+01 3.028500000000010672e+01 8.906500000000031392e+00 0.000000000000000000e+00 4.035000000000014353e+01 1.131500000000003947e+00
4.500000000000001776e-01 7.430950000000025568e+01 2.800500000000009848e+01 8.122500000000028919e+00 1.000000000000003490e-03 3.768400000000013250e+01 1.049000000000003707e+00
5.500000000000002665e-01 6.291149999999966269e+01 2.576749999999986329e+01 6.991499999999962967e+00 4.999999999999972999e-04 3.471949999999981173e+01 9.844999999999947127e-01
6.500000000000003553e-01 5.352800000000019054e+01 2.336050000000008353e+01 5.944500000000020989e+00 1.000000000000003490e-03 3.125500000000010914e+01 7.985000000000027631e-01
7.500000000000004441e-01 4.386799999999976762e+01 2.078799999999989012e+01 4.787499999999974776e+00 0.000000000000000000e+00 2.775499999999985334e+01 5.949999999999968647e-01
8.500000000000005329e-01 3.433250000000012392e+01 1.817900000000006244e+01 3.761000000000013443e+00 0.000000000000000000e+00 2.429350000000008691e+01 4.730000000000016414e-01
9.500000000000001776e-01 3.127700000000011116e+01 1.538800000000005497e+01 2.673500000000009535e+00 1.000000000000003490e-03 2.064350000000007412e+01 3.595000000000012630e-01
1.050000000000000266e+00 3.943699999999979156e+01 1.317799999999992977e+01 1.920499999999989660e+00 0.000000000000000000e+00 1.734599999999990771e+01 2.739999999999985225e-01
1.150000000000000355e+00 5.667100000000019833e+01 1.074650000000003836e+01 1.318000000000004723e+00 0.000000000000000000e+00 1.424500000000005073e+01 1.675000000000005929e-01
1.250000000000000444e+00 3.631249999999980815e+01 8.539999999999954738e+00 7.709999999999959108e-01 0.000000000000000000e+00 1.138999999999993840e+01 9.449999999999950107e-02
1.350000000000000533e+00 1.394750000000004952e+01 6.963000000000024947e+00 4.545000000000016249e-01 0.000000000000000000e+00 9.140000000000032543e+00 7.150000000000025779e-02
1.450000000000000178e+00 2.382500000000008278e+00 5.300500000000019085e+00 2.445000000000008555e-01 5.000000000000017451e-04 7.181500000000025530e+00 4.050000000000014005e-02
1.550000000000000266e+00 1.631499999999991291e+00 4.000999999999979018e+00 1.449999999999992129e-01 0.000000000000000000e+00 5.458999999999971209e+00 1.999999999999989286e-02
1.650000000000000355e+00 2.305000000000008153e-01 2.982500000000010587e+00 6.400000000000022338e-02 0.000000000000000000e+00 4.017000000000014559e+00 1.000000000000003490e-02
1.750000000000000444e+00 5.449999999999970840e-02 2.239499999999988056e+00 3.299999999999982114e-02 0.000000000000000000e+00 3.192999999999982741e+00 3.999999999999978399e-03
1.850000000000000533e+00 1.000000000000003490e-02 1.549500000000005429e+00 1.300000000000004624e-02 0.000000000000000000e+00 2.057500000000007212e+00 3.500000000000012216e-03
1.950000000000000178e+00 1.500000000000005235e-03 1.088000000000003853e+00 3.500000000000012216e-03 0.000000000000000000e+00 1.410500000000004972e+00 2.500000000000008726e-03
2.049999999999999822e+00 0.000000000000000000e+00 7.250000000000025313e-01 1.000000000000003490e-03 0.000000000000000000e+00 9.970000000000035500e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 4.824999999999931566e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.369999999999909068e-01 4.999999999999928547e-04
2.250000000000000888e+00 0.000000000000000000e+00 2.915000000000010361e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.695000000000013274e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 1.545000000000005536e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.220000000000007800e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.105000000000003896e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.255000000000004445e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 5.150000000000018452e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.850000000000024125e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.099999999999955916e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.349999999999937944e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.850000000000006500e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.000000000000032280e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999971419e-03 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en4.3_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 161.8052 109.7536 25.9075 0.0268 135.05975 5.7082
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.649999999999998343e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.449999999999998686e-02 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 3.400000000000012040e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.350000000000008332e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 5.149999999999995554e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.599999999999994565e-02 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 8.149999999999991973e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.499999999999991784e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 7.634999999999992903e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.654999999999996585e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 2.324999999999997902e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.824999999999997513e-01 4.999999999999995767e-04
-2.549999999999999822e+00 0.000000000000000000e+00 5.720000000000020624e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.500000000000015654e-01 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 6.019999999999994245e-01 1.499999999999998730e-03 0.000000000000000000e+00 7.309999999999993170e-01 4.999999999999995767e-04
-2.349999999999999645e+00 0.000000000000000000e+00 2.038999999999997925e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.080999999999999073e+00 1.499999999999998730e-03
-2.250000000000000000e+00 2.999999999999997460e-03 1.279499999999998749e+00 3.999999999999996614e-03 0.000000000000000000e+00 2.126499999999998280e+00 2.499999999999997884e-03
-2.149999999999999467e+00 1.449999999999998686e-02 2.889499999999997293e+00 1.399999999999998641e-02 0.000000000000000000e+00 2.741999999999997328e+00 3.999999999999996614e-03
-2.049999999999999822e+00 5.850000000000020461e-02 2.749500000000009603e+00 4.150000000000014788e-02 0.000000000000000000e+00 3.859500000000013475e+00 1.000000000000003490e-02
-1.949999999999999734e+00 2.159999999999988596e-01 4.087499999999978151e+00 8.399999999999954725e-02 0.000000000000000000e+00 4.360999999999976673e+00 1.649999999999991057e-02
-1.849999999999999645e+00 6.790000000000023794e-01 4.886000000000016996e+00 1.510000000000005227e-01 0.000000000000000000e+00 5.980500000000021465e+00 4.000000000000013961e-02
-1.750000000000000000e+00 2.305500000000008320e+00 6.462500000000022560e+00 2.800000000000009703e-01 5.000000000000017451e-04 7.259000000000025210e+00 6.650000000000023948e-02
-1.649999999999999911e+00 1.194549999999993695e+01 7.340999999999961112e+00 4.829999999999974314e-01 0.000000000000000000e+00 1.104049999999994114e+01 1.029999999999994531e-01
-1.549999999999999822e+00 3.292750000000011568e+01 9.764500000000033708e+00 7.890000000000028102e-01 0.000000000000000000e+00 1.274550000000004424e+01 1.730000000000005977e-01
-1.449999999999999734e+00 4.777249999999974506e+01 1.214349999999993557e+01 1.271499999999993191e+00 4.999999999999972999e-04 1.494899999999991991e+01 2.594999999999986207e-01
-1.349999999999999645e+00 3.789150000000013563e+01 1.433550000000005120e+01 1.877000000000006663e+00 1.500000000000005235e-03 1.821000000000006480e+01 3.885000000000013443e-01
-1.249999999999999556e+00 2.360199999999987241e+01 1.759999999999990550e+01 2.754999999999985238e+00 2.499999999999986608e-03 2.214449999999987995e+01 5.559999999999970521e-01
-1.149999999999999467e+00 2.624350000000009331e+01 2.011200000000006938e+01 3.703500000000012893e+00 2.500000000000008726e-03 2.532050000000008794e+01 7.575000000000026157e-01
-1.049999999999999822e+00 3.034600000000010667e+01 2.438150000000008433e+01 5.010000000000017550e+00 3.000000000000010471e-03 3.035500000000010701e+01 1.039000000000003698e+00
-9.499999999999997335e-01 3.774299999999979605e+01 2.736199999999985266e+01 6.384499999999966313e+00 5.999999999999968033e-03 3.371649999999981873e+01 1.254999999999993232e+00
-8.499999999999996447e-01 4.499850000000015626e+01 3.161400000000011090e+01 7.680500000000026972e+00 6.500000000000023120e-03 3.809700000000013631e+01 1.626500000000005830e+00
-7.499999999999995559e-01 5.196149999999972380e+01 3.476999999999981128e+01 9.019999999999951612e+00 6.999999999999962849e-03 4.233149999999977098e+01 1.973999999999989541e+00
-6.499999999999994671e-01 5.719800000000019935e+01 3.903300000000013625e+01 1.027000000000003688e+01 1.200000000000004188e-02 4.793600000000017047e+01 2.202500000000007674e+00
-5.499999999999998224e-01 6.191250000000022169e+01 4.128900000000014359e+01 1.129850000000003973e+01 1.000000000000003490e-02 5.060800000000018173e+01 2.526500000000008850e+00
-4.499999999999997335e-01 6.568049999999965394e+01 4.430349999999976518e+01 1.240749999999993314e+01 1.449999999999992267e-02 5.392549999999971533e+01 2.691999999999985516e+00
-3.499999999999996447e-01 6.875500000000023704e+01 4.781150000000016576e+01 1.328250000000004682e+01 1.700000000000006020e-02 5.718650000000020128e+01 2.979000000000010306e+00
-2.499999999999995559e-01 7.076699999999962643e+01 4.976849999999973306e+01 1.400999999999992518e+01 1.299999999999993001e-02 5.952799999999967895e+01 3.193499999999982908e+00
-1.499999999999994671e-01 7.188850000000024920e+01 5.060400000000017684e+01 1.440650000000005093e+01 1.700000000000006020e-02 6.258650000000022118e+01 3.133500000000010832e+00
-4.999999999999982236e-02 7.238750000000025864e+01 5.116250000000017906e+01 1.473650000000005278e+01 1.100000000000003926e-02 6.231650000000021805e+01 3.336000000000011845e+00
5.000000000000026645e-02 7.205299999999961358e+01 5.133449999999972846e+01 1.462249999999992234e+01 1.799999999999990496e-02 6.259749999999966263e+01 3.309499999999982123e+00
1.500000000000003553e-01 7.080300000000025307e+01 5.090450000000017639e+01 1.454200000000005133e+01 1.600000000000005584e-02 6.283300000000021868e+01 3.241000000000011205e+00
2.500000000000004441e-01 6.938999999999963109e+01 4.906199999999973471e+01 1.393699999999992478e+01 1.549999999999991662e-02 6.039549999999967866e+01 3.139999999999983249e+00
3.500000000000005329e-01 6.716650000000024079e+01 4.662550000000016581e+01 1.332950000000004742e+01 1.550000000000005540e-02 5.804850000000020316e+01 2.965500000000010239e+00
4.500000000000001776e-01 6.366550000000022180e+01 4.569200000000016360e+01 1.242450000000004451e+01 1.350000000000004842e-02 5.478050000000019537e+01 2.778500000000009962e+00
5.500000000000002665e-01 5.950899999999968060e+01 4.139449999999978047e+01 1.133949999999993885e+01 1.299999999999993001e-02 5.080499999999972971e+01 2.540999999999986603e+00
6.500000000000003553e-01 5.451300000000018997e+01 3.781100000000013495e+01 1.022600000000003639e+01 1.050000000000003708e-02 4.653800000000016723e+01 2.345000000000008189e+00
7.500000000000004441e-01 4.839699999999974267e+01 3.442449999999981713e+01 8.963499999999951839e+00 1.049999999999994341e-02 4.270549999999977331e+01 1.948499999999989685e+00
8.500000000000005329e-01 4.080250000000014410e+01 3.136350000000011207e+01 7.580500000000026439e+00 7.500000000000026611e-03 3.888700000000013546e+01 1.708000000000005958e+00
9.500000000000001776e-01 3.468650000000012312e+01 2.706100000000009587e+01 6.176000000000021473e+00 8.500000000000030101e-03 3.402650000000011943e+01 1.365500000000004821e+00
1.050000000000000266e+00 2.709749999999985448e+01 2.436549999999986937e+01 4.900499999999973433e+00 3.999999999999978399e-03 3.065049999999983754e+01 1.062499999999994227e+00
1.150000000000000355e+00 2.295500000000008001e+01 2.032250000000007262e+01 3.739500000000013369e+00 4.500000000000016140e-03 2.668700000000009354e+01 8.055000000000028804e-01
1.250000000000000444e+00 2.215949999999988052e+01 1.757299999999990447e+01 2.662999999999985601e+00 2.999999999999984016e-03 2.174599999999988498e+01 5.389999999999971481e-01
1.350000000000000533e+00 3.585100000000012699e+01 1.581850000000005529e+01 1.853000000000006420e+00 1.000000000000003490e-03 1.886350000000006588e+01 3.800000000000013367e-01
1.450000000000000178e+00 5.242500000000018190e+01 1.286800000000004474e+01 1.181500000000004214e+00 1.000000000000003490e-03 1.575950000000005602e+01 2.575000000000008948e-01
1.550000000000000266e+00 3.785999999999980048e+01 9.210999999999950560e+00 7.214999999999961444e-01 4.999999999999972999e-04 1.169799999999993823e+01 1.549999999999991662e-01
1.650000000000000355e+00 1.740600000000006276e+01 8.525500000000029388e+00 4.385000000000015552e-01 0.000000000000000000e+00 9.667500000000034177e+00 9.100000000000031675e-02
1.750000000000000444e+00 2.597999999999986098e+00 5.980999999999967898e+00 2.434999999999986897e-01 0.000000000000000000e+00 8.212499999999955946e+00 5.749999999999969025e-02
1.850000000000000533e+00 1.014000000000003565e+00 4.937000000000017153e+00 1.290000000000004476e-01 0.000000000000000000e+00 5.854000000000020520e+00 2.800000000000009773e-02
1.950000000000000178e+00 2.555000000000008931e-01 3.197000000000011166e+00 6.000000000000021289e-02 0.000000000000000000e+00 4.592500000000016236e+00 1.450000000000005104e-02
2.049999999999999822e+00 1.160000000000004083e-01 2.477500000000008917e+00 2.600000000000009248e-02 5.000000000000017451e-04 3.483500000000012253e+00 6.500000000000023120e-03
2.150000000000000355e+00 2.849999999999959510e-02 1.694999999999975859e+00 1.299999999999981552e-02 0.000000000000000000e+00 2.785499999999960341e+00 2.499999999999964490e-03
2.250000000000000888e+00 2.000000000000006981e-03 2.055500000000007432e+00 2.000000000000006981e-03 0.000000000000000000e+00 1.736500000000006150e+00 1.000000000000003490e-03
2.350000000000000533e+00 5.000000000000017451e-04 8.310000000000029585e-01 0.000000000000000000e+00 5.000000000000017451e-04 1.445500000000005114e+00 1.000000000000003490e-03
2.450000000000000178e+00 0.000000000000000000e+00 5.205000000000018501e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.443500000000005112e+00 5.000000000000017451e-04
2.549999999999999822e+00 0.000000000000000000e+00 3.355000000000011862e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.640000000000034097e-01 0.000000000000000000e+00
2.650000000000000355e+00 4.999999999999928547e-04 6.804999999999903348e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.889999999999958713e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.400000000000004852e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.725000000000016409e-01 5.000000000000017451e-04
2.850000000000000533e+00 0.000000000000000000e+00 7.850000000000027789e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.400000000000029665e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 4.200000000000014833e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.100000000000017714e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.350000000000008332e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.950000000000010253e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 9.999999999999857961e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.099999999999984324e-02 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.050000000000003708e-02 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999978781e-03 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en4.3_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 161.55435 112.211 26.561 0.0223 136.81095 5.8211
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.349999999999998770e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.999999999999992381e-03 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.600000000000009248e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.249999999999996142e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.194999999999995954e-01 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 7.449999999999992739e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.799999999999992550e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.294999999999998930e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.854999999999994653e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 2.139999999999998015e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.051499999999998991e+00 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 3.710000000000013287e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.890000000000028102e-01 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 5.209999999999995746e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.127499999999999059e+00 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 2.159999999999997922e+00 2.499999999999997884e-03 0.000000000000000000e+00 1.406499999999998751e+00 0.000000000000000000e+00
-2.250000000000000000e+00 1.999999999999998307e-03 1.315999999999998726e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.676999999999998492e+00 1.499999999999998730e-03
-2.149999999999999467e+00 6.499999999999994497e-03 3.063999999999997392e+00 9.499999999999991090e-03 0.000000000000000000e+00 3.083499999999997243e+00 2.499999999999997884e-03
-2.049999999999999822e+00 8.150000000000028055e-02 2.806000000000009820e+00 2.400000000000008377e-02 0.000000000000000000e+00 3.264500000000011504e+00 5.500000000000019630e-03
-1.949999999999999734e+00 2.244999999999988116e-01 3.130999999999983352e+00 5.899999999999968464e-02 0.000000000000000000e+00 5.186499999999972133e+00 1.949999999999989589e-02
-1.849999999999999645e+00 6.665000000000023128e-01 5.893000000000021110e+00 1.135000000000004061e-01 0.000000000000000000e+00 5.360500000000018694e+00 1.900000000000006545e-02
-1.750000000000000000e+00 3.462000000000012179e+00 5.940500000000020542e+00 2.170000000000007756e-01 0.000000000000000000e+00 8.776500000000030610e+00 4.800000000000016753e-02
-1.649999999999999911e+00 1.024949999999994610e+01 7.092499999999962057e+00 4.134999999999978137e-01 4.999999999999972999e-04 8.997999999999951370e+00 8.949999999999952438e-02
-1.549999999999999822e+00 3.104550000000011067e+01 9.313500000000033197e+00 6.805000000000024363e-01 5.000000000000017451e-04 1.289450000000004515e+01 1.475000000000005196e-01
-1.449999999999999734e+00 4.470849999999975921e+01 1.134549999999993908e+01 1.148499999999993859e+00 4.999999999999972999e-04 1.670449999999991064e+01 2.279999999999987870e-01
-1.349999999999999645e+00 3.581400000000012795e+01 1.477800000000005198e+01 1.659000000000005803e+00 2.500000000000008726e-03 1.849850000000006389e+01 3.710000000000013287e-01
-1.249999999999999556e+00 2.398099999999987020e+01 1.736249999999990834e+01 2.568499999999986461e+00 1.499999999999992008e-03 2.179999999999988347e+01 5.464999999999970992e-01
-1.149999999999999467e+00 2.327700000000008274e+01 2.095400000000007523e+01 3.554000000000012705e+00 3.000000000000010471e-03 2.601300000000009049e+01 7.430000000000026583e-01
-1.049999999999999822e+00 2.716300000000009618e+01 2.366550000000008325e+01 4.787500000000016520e+00 2.000000000000006981e-03 3.099000000000010857e+01 1.053000000000003711e+00
-9.499999999999997335e-01 3.399599999999981748e+01 2.779649999999985255e+01 6.081999999999967876e+00 7.999999999999956798e-03 3.497099999999981179e+01 1.312999999999993062e+00
-8.499999999999996447e-01 4.078800000000014592e+01 3.241300000000011750e+01 7.793500000000027406e+00 7.500000000000026611e-03 3.945550000000013569e+01 1.632500000000005835e+00
-7.499999999999995559e-01 4.772999999999974818e+01 3.588749999999981100e+01 9.007499999999952323e+00 9.999999999999946432e-03 4.323899999999976984e+01 1.938999999999989621e+00
-6.499999999999994671e-01 5.526550000000019480e+01 3.876250000000013785e+01 1.042700000000003691e+01 1.000000000000003490e-02 4.829050000000017207e+01 2.304000000000008264e+00
-5.499999999999998224e-01 6.035300000000021470e+01 4.314100000000015456e+01 1.165350000000004194e+01 1.350000000000004842e-02 5.289300000000018542e+01 2.557500000000008988e+00
-4.499999999999997335e-01 6.540449999999964348e+01 4.565699999999975489e+01 1.296549999999993119e+01 8.999999999999952482e-03 5.594699999999970430e+01 2.815999999999984738e+00
-3.499999999999996447e-01 6.993250000000024613e+01 4.925750000000017081e+01 1.392350000000004862e+01 1.050000000000003708e-02 5.997750000000021231e+01 3.106500000000011141e+00
-2.499999999999995559e-01 7.313349999999961426e+01 5.131149999999972522e+01 1.474999999999992184e+01 1.149999999999993909e-02 6.150499999999966860e+01 3.306499999999982453e+00
-1.499999999999994671e-01 7.549800000000026046e+01 5.330500000000018446e+01 1.534300000000005326e+01 1.050000000000003708e-02 6.398850000000022220e+01 3.392000000000011894e+00
-4.999999999999982236e-02 7.633500000000026375e+01 5.303250000000018360e+01 1.550300000000005518e+01 9.000000000000032280e-03 6.562500000000022737e+01 3.539000000000012580e+00
5.000000000000026645e-02 7.669399999999959050e+01 5.349349999999971317e+01 1.577249999999991559e+01 9.999999999999946432e-03 6.474099999999965860e+01 3.481499999999981387e+00
1.500000000000003553e-01 7.537050000000026273e+01 5.237850000000018724e+01 1.549150000000005534e+01 1.000000000000003490e-02 6.389950000000022357e+01 3.410000000000012133e+00
2.500000000000004441e-01 7.383349999999960289e+01 5.140149999999972863e+01 1.482699999999992002e+01 1.349999999999992872e-02 6.298099999999966059e+01 3.245499999999982510e+00
3.500000000000005329e-01 6.990700000000025227e+01 4.958950000000017155e+01 1.405450000000004884e+01 1.650000000000005976e-02 5.877750000000020947e+01 3.037000000000010580e+00
4.500000000000001776e-01 6.535100000000022646e+01 4.653300000000016468e+01 1.296050000000004587e+01 8.500000000000030101e-03 5.530800000000019168e+01 2.923000000000010257e+00
5.500000000000002665e-01 5.939549999999968577e+01 4.300649999999976814e+01 1.190299999999993652e+01 6.999999999999962849e-03 5.148199999999972221e+01 2.601999999999986102e+00
6.500000000000003553e-01 5.359050000000019054e+01 3.900950000000013773e+01 1.048250000000003723e+01 1.250000000000004406e-02 4.714000000000016399e+01 2.285500000000007859e+00
7.500000000000004441e-01 4.661949999999975347e+01 3.571399999999980679e+01 8.995999999999952479e+00 9.499999999999949457e-03 4.250649999999977524e+01 1.990499999999989278e+00
8.500000000000005329e-01 3.891650000000013421e+01 3.140750000000010900e+01 7.529500000000026283e+00 8.500000000000030101e-03 3.934400000000013620e+01 1.612500000000005596e+00
9.500000000000001776e-01 3.096450000000010760e+01 2.859400000000010067e+01 6.165000000000021352e+00 3.000000000000010471e-03 3.325350000000011619e+01 1.318500000000004668e+00
1.050000000000000266e+00 2.477599999999986835e+01 2.333899999999987429e+01 4.736499999999974619e+00 6.499999999999965007e-03 2.910099999999984277e+01 1.028999999999994586e+00
1.150000000000000355e+00 2.170250000000007518e+01 2.136550000000007543e+01 3.409500000000011966e+00 1.500000000000005235e-03 2.524250000000008853e+01 7.160000000000025233e-01
1.250000000000000444e+00 2.312499999999987566e+01 1.825799999999990320e+01 2.436999999999986954e+00 2.999999999999984016e-03 2.141799999999988557e+01 5.304999999999971960e-01
1.350000000000000533e+00 3.440750000000011966e+01 1.501900000000005342e+01 1.657500000000005747e+00 1.500000000000005235e-03 1.691550000000005838e+01 3.185000000000011156e-01
1.450000000000000178e+00 6.038650000000021123e+01 1.187000000000004185e+01 1.072500000000003784e+00 5.000000000000017451e-04 1.363100000000004819e+01 2.185000000000007769e-01
1.550000000000000266e+00 4.208999999999977604e+01 9.880999999999946937e+00 6.474999999999965228e-01 4.999999999999972999e-04 1.116799999999994064e+01 1.399999999999992639e-01
1.650000000000000355e+00 1.457600000000005203e+01 7.288500000000025736e+00 3.635000000000012665e-01 5.000000000000017451e-04 9.037000000000031008e+00 7.400000000000026001e-02
1.750000000000000444e+00 2.809499999999984787e+00 5.607999999999970342e+00 1.969999999999989537e-01 0.000000000000000000e+00 7.930499999999957694e+00 5.099999999999972611e-02
1.850000000000000533e+00 1.394000000000005013e+00 4.644000000000016115e+00 1.180000000000004101e-01 0.000000000000000000e+00 5.043500000000017636e+00 2.700000000000009684e-02
1.950000000000000178e+00 3.565000000000012603e-01 3.428000000000011926e+00 6.000000000000021289e-02 0.000000000000000000e+00 4.554000000000016257e+00 1.350000000000004842e-02
2.049999999999999822e+00 1.390000000000004843e-01 2.986500000000010591e+00 2.200000000000007852e-02 0.000000000000000000e+00 2.789500000000009639e+00 3.500000000000012216e-03
2.150000000000000355e+00 1.799999999999974537e-02 1.950499999999972367e+00 1.249999999999982202e-02 0.000000000000000000e+00 2.131499999999969752e+00 1.499999999999978781e-03
2.250000000000000888e+00 3.000000000000010471e-03 2.070000000000007390e+00 5.500000000000019630e-03 0.000000000000000000e+00 1.442500000000005000e+00 5.000000000000017451e-04
2.350000000000000533e+00 0.000000000000000000e+00 1.098000000000003862e+00 1.500000000000005235e-03 0.000000000000000000e+00 9.785000000000034781e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 5.720000000000020624e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.303500000000004544e+00 1.000000000000003490e-03
2.549999999999999822e+00 0.000000000000000000e+00 3.630000000000012661e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.775000000000027445e-01 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 2.109999999999969955e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.539999999999963953e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.135000000000004061e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.520000000000005236e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 5.750000000000020373e-02 5.000000000000017451e-04 0.000000000000000000e+00 6.450000000000022382e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 4.250000000000014877e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.300000000000014921e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.900000000000006545e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.800000000000006456e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 9.999999999999857961e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.349999999999980729e-02 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en4.3_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 163.4307 113.3579 26.84755 0.0205 139.8599 5.89345
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.599999999999998646e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.850000000000010164e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.450000000000008768e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.999999999999995420e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.799999999999995937e-02 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 8.499999999999992284e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.069999999999997176e-01 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.419999999999998763e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.579999999999998628e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 2.449999999999997735e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.229999999999994431e-01 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 7.860000000000028075e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.650000000000016342e-01 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 8.004999999999993232e-01 4.999999999999995767e-04 0.000000000000000000e+00 9.914999999999990488e-01 4.999999999999995767e-04
-2.349999999999999645e+00 0.000000000000000000e+00 1.374499999999998723e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.052499999999999103e+00 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 1.632999999999998453e+00 1.999999999999998307e-03 0.000000000000000000e+00 1.953499999999998238e+00 9.999999999999991535e-04
-2.149999999999999467e+00 5.999999999999994921e-03 2.118999999999997996e+00 7.999999999999993228e-03 0.000000000000000000e+00 2.339499999999997915e+00 4.999999999999995767e-04
-2.049999999999999822e+00 4.200000000000014833e-02 3.360500000000012033e+00 2.050000000000007372e-02 0.000000000000000000e+00 3.150000000000011013e+00 4.500000000000016140e-03
-1.949999999999999734e+00 2.254999999999987847e-01 3.746499999999980179e+00 5.449999999999970840e-02 0.000000000000000000e+00 4.149999999999978151e+00 1.499999999999991965e-02
-1.849999999999999645e+00 8.345000000000029061e-01 4.608000000000016527e+00 1.020000000000003543e-01 0.000000000000000000e+00 5.277000000000018787e+00 2.300000000000007941e-02
-1.750000000000000000e+00 3.363500000000011703e+00 6.303500000000021863e+00 1.835000000000006348e-01 0.000000000000000000e+00 7.866000000000028081e+00 3.750000000000013045e-02
-1.649999999999999911e+00 1.513549999999991869e+01 7.911999999999957289e+00 3.434999999999981402e-01 0.000000000000000000e+00 9.500499999999949097e+00 7.699999999999958267e-02
-1.549999999999999822e+00 3.290400000000011715e+01 9.726500000000033452e+00 6.220000000000022178e-01 0.000000000000000000e+00 1.248950000000004401e+01 1.350000000000004807e-01
-1.449999999999999734e+00 4.670599999999974727e+01 1.231849999999993450e+01 9.854999999999947136e-01 9.999999999999945998e-04 1.462099999999992228e+01 2.044999999999989049e-01
-1.349999999999999645e+00 3.802100000000013580e+01 1.388850000000004847e+01 1.570500000000005558e+00 1.500000000000005235e-03 1.757250000000006196e+01 3.125000000000011102e-01
-1.249999999999999556e+00 1.946199999999989672e+01 1.760099999999990672e+01 2.384499999999987185e+00 9.999999999999945998e-04 2.393549999999987321e+01 4.909999999999973830e-01
-1.149999999999999467e+00 2.231900000000007722e+01 2.106150000000007338e+01 3.365000000000011759e+00 4.500000000000016140e-03 2.629600000000009175e+01 7.090000000000025171e-01
-1.049999999999999822e+00 2.951200000000010348e+01 2.424350000000008620e+01 4.552500000000016200e+00 2.500000000000008726e-03 3.066950000000010945e+01 9.455000000000033378e-01
-9.499999999999997335e-01 3.211849999999982685e+01 2.799449999999984939e+01 5.967499999999968274e+00 4.499999999999976241e-03 3.479499999999981696e+01 1.265499999999993186e+00
-8.499999999999996447e-01 3.877600000000013836e+01 3.226750000000011198e+01 7.537000000000026567e+00 5.000000000000017451e-03 4.022350000000014347e+01 1.604500000000005588e+00
-7.499999999999995559e-01 4.750349999999974671e+01 3.664949999999980434e+01 9.149999999999950617e+00 9.999999999999946432e-03 4.504849999999976262e+01 2.005499999999989402e+00
-6.499999999999994671e-01 5.469650000000019219e+01 4.005600000000013949e+01 1.059500000000003794e+01 1.000000000000003490e-02 4.911650000000017258e+01 2.280000000000008242e+00
-5.499999999999998224e-01 6.133700000000021646e+01 4.413550000000015672e+01 1.200400000000004219e+01 6.000000000000020942e-03 5.497600000000019094e+01 2.602000000000009194e+00
-4.499999999999997335e-01 6.856949999999963552e+01 4.714749999999974506e+01 1.340799999999992842e+01 8.499999999999953773e-03 5.882549999999968549e+01 2.972499999999984155e+00
-3.499999999999996447e-01 7.320500000000025409e+01 4.998600000000017474e+01 1.465650000000005093e+01 1.000000000000003490e-02 6.173400000000021492e+01 3.199000000000011390e+00
-2.499999999999995559e-01 7.735599999999958243e+01 5.289399999999971413e+01 1.551999999999991786e+01 7.499999999999959824e-03 6.536499999999965382e+01 3.403999999999981707e+00
-1.499999999999994671e-01 7.977250000000027796e+01 5.434100000000019293e+01 1.618650000000005562e+01 9.000000000000032280e-03 6.694050000000024170e+01 3.609000000000012864e+00
-4.999999999999982236e-02 8.053450000000027842e+01 5.423850000000019378e+01 1.648850000000005878e+01 1.250000000000004406e-02 6.906650000000024647e+01 3.613500000000012591e+00
5.000000000000026645e-02 7.967699999999958038e+01 5.559549999999970282e+01 1.653449999999991249e+01 1.399999999999992570e-02 6.738199999999963552e+01 3.685999999999980403e+00
1.500000000000003553e-01 7.802850000000027819e+01 5.365150000000019048e+01 1.614900000000005775e+01 1.100000000000003926e-02 6.628550000000024056e+01 3.623000000000012655e+00
2.500000000000004441e-01 7.455449999999960653e+01 5.216699999999972448e+01 1.527749999999991815e+01 9.999999999999946432e-03 6.361349999999966087e+01 3.429999999999981508e+00
3.500000000000005329e-01 7.021900000000024988e+01 4.960400000000017684e+01 1.441650000000005072e+01 1.250000000000004406e-02 6.071350000000021652e+01 3.234500000000011255e+00
4.500000000000001776e-01 6.458650000000022828e+01 4.709050000000016922e+01 1.320250000000004675e+01 1.200000000000004188e-02 5.722450000000020509e+01 2.928500000000010317e+00
5.500000000000002665e-01 5.841449999999969123e+01 4.280849999999976774e+01 1.182449999999993651e+01 8.999999999999952482e-03 5.326649999999971641e+01 2.636999999999985800e+00
6.500000000000003553e-01 5.077200000000017610e+01 3.936950000000013716e+01 1.040200000000003655e+01 1.000000000000003490e-02 4.881750000000017309e+01 2.242500000000007709e+00
7.500000000000004441e-01 4.388199999999976342e+01 3.520599999999981122e+01 8.794999999999953744e+00 6.999999999999962849e-03 4.424499999999976296e+01 1.947999999999989518e+00
8.500000000000005329e-01 3.616650000000012710e+01 3.165200000000011116e+01 7.206500000000024997e+00 9.000000000000032280e-03 3.854900000000013449e+01 1.573500000000005450e+00
9.500000000000001776e-01 2.907450000000010348e+01 2.701800000000009661e+01 5.676000000000019696e+00 7.000000000000024432e-03 3.311250000000011795e+01 1.259500000000004505e+00
1.050000000000000266e+00 2.432499999999987139e+01 2.434699999999986986e+01 4.430999999999976069e+00 4.499999999999976241e-03 2.918849999999984490e+01 9.449999999999949551e-01
1.150000000000000355e+00 1.797150000000006287e+01 2.040450000000007336e+01 3.081500000000010786e+00 2.000000000000006981e-03 2.651350000000009288e+01 6.750000000000023759e-01
1.250000000000000444e+00 1.996299999999989438e+01 1.633549999999991442e+01 2.184999999999988507e+00 1.499999999999992008e-03 2.121499999999988617e+01 4.594999999999975215e-01
1.350000000000000533e+00 4.153550000000014819e+01 1.429750000000005095e+01 1.432000000000005047e+00 2.000000000000006981e-03 1.715700000000006042e+01 3.185000000000011156e-01
1.450000000000000178e+00 6.272650000000022175e+01 1.207600000000004314e+01 9.320000000000032703e-01 0.000000000000000000e+00 1.350550000000004758e+01 1.955000000000007010e-01
1.550000000000000266e+00 4.162899999999977751e+01 9.934499999999946596e+00 5.544999999999969953e-01 0.000000000000000000e+00 1.108449999999994162e+01 1.279999999999993088e-01
1.650000000000000355e+00 1.256150000000004496e+01 7.157000000000024897e+00 3.155000000000011129e-01 0.000000000000000000e+00 8.613000000000029743e+00 6.550000000000022471e-02
1.750000000000000444e+00 3.887499999999979305e+00 5.685999999999969745e+00 1.844999999999990259e-01 0.000000000000000000e+00 6.514499999999965318e+00 3.949999999999979222e-02
1.850000000000000533e+00 9.220000000000032614e-01 5.125500000000018375e+00 8.700000000000031319e-02 0.000000000000000000e+00 5.669000000000020023e+00 1.750000000000006065e-02
1.950000000000000178e+00 8.620000000000029861e-01 3.513500000000012502e+00 4.550000000000015837e-02 0.000000000000000000e+00 4.638000000000016776e+00 1.050000000000003708e-02
2.049999999999999822e+00 1.230000000000004284e-01 2.306500000000008210e+00 2.150000000000007461e-02 0.000000000000000000e+00 3.101500000000010804e+00 3.000000000000010471e-03
2.150000000000000355e+00 2.299999999999967348e-02 1.507499999999978524e+00 7.999999999999885675e-03 0.000000000000000000e+00 3.312999999999953094e+00 1.999999999999971419e-03
2.250000000000000888e+00 2.000000000000006981e-03 1.939000000000006940e+00 4.000000000000013961e-03 0.000000000000000000e+00 1.390000000000005009e+00 5.000000000000017451e-04
2.350000000000000533e+00 5.000000000000017451e-04 1.201500000000004231e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.378000000000004777e+00 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 5.050000000000017808e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.760000000000023768e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 4.910000000000017129e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.665000000000016356e-01 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 1.954999999999972315e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.589999999999963443e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.035000000000003695e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.635000000000005893e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 6.400000000000022338e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.000000000000031586e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 4.315000000000014935e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.730000000000013305e-01 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.650000000000005976e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.665000000000016356e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 6.499999999999907761e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857961e-03 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en6.4_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 156.04265 186.7169 43.5617 0.1995 214.73305 14.72555
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.499999999999995344e-03 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 1.800000000000006456e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.700000000000006020e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 2.599999999999997799e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.559999999999992060e-01 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 4.149999999999996053e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.709999999999998466e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 8.799999999999992550e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.149999999999998940e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.354999999999998705e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.789999999999998259e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 6.525000000000023004e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.142500000000004068e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 7.194999999999993623e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.198499999999999011e+00 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 9.179999999999991500e-01 9.999999999999991535e-04 0.000000000000000000e+00 2.207499999999997797e+00 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.853999999999998316e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.212499999999998801e+00 0.000000000000000000e+00
-2.649999999999999467e+00 4.499999999999996191e-03 1.853999999999998316e+00 9.999999999999991535e-03 0.000000000000000000e+00 2.848499999999997367e+00 1.999999999999998307e-03
-2.549999999999999822e+00 2.450000000000008768e-02 2.082000000000007400e+00 1.300000000000004624e-02 0.000000000000000000e+00 2.726500000000009472e+00 5.000000000000017451e-03
-2.450000000000000178e+00 9.199999999999991518e-02 3.948499999999996568e+00 2.249999999999997835e-02 0.000000000000000000e+00 4.326499999999995794e+00 8.499999999999991937e-03
-2.349999999999999645e+00 3.289999999999996816e-01 4.114999999999996660e+00 5.949999999999994876e-02 0.000000000000000000e+00 6.823499999999993904e+00 1.599999999999998646e-02
-2.250000000000000000e+00 1.434999999999998721e+00 4.696999999999995623e+00 1.314999999999998670e-01 0.000000000000000000e+00 5.961999999999994415e+00 3.199999999999997291e-02
-2.149999999999999467e+00 3.623999999999996557e+00 7.433999999999993058e+00 2.389999999999997959e-01 0.000000000000000000e+00 8.849499999999991928e+00 7.099999999999993816e-02
-2.049999999999999822e+00 1.568650000000005562e+01 7.793000000000027683e+00 3.865000000000013425e-01 5.000000000000017451e-04 1.071950000000003733e+01 1.155000000000004079e-01
-1.949999999999999734e+00 4.642049999999975540e+01 1.022149999999994563e+01 7.264999999999961489e-01 2.999999999999984016e-03 1.373799999999992671e+01 2.114999999999988833e-01
-1.849999999999999645e+00 3.798550000000013682e+01 1.420100000000005025e+01 1.129500000000003945e+00 5.000000000000017451e-04 1.620450000000005630e+01 3.060000000000011044e-01
-1.750000000000000000e+00 2.356100000000008166e+01 1.544450000000005474e+01 1.723500000000006027e+00 6.000000000000020942e-03 1.860350000000006432e+01 5.005000000000017213e-01
-1.649999999999999911e+00 1.693499999999990990e+01 2.061299999999988941e+01 2.497999999999986454e+00 8.999999999999952482e-03 2.336749999999987537e+01 7.284999999999961506e-01
-1.549999999999999822e+00 1.807100000000006546e+01 2.352750000000008157e+01 3.681500000000013095e+00 1.050000000000003708e-02 2.648150000000009285e+01 1.074000000000003840e+00
-1.449999999999999734e+00 1.988199999999989487e+01 2.651449999999985963e+01 4.942999999999973859e+00 1.549999999999991662e-02 3.251599999999982771e+01 1.502999999999991898e+00
-1.349999999999999645e+00 2.331200000000008288e+01 3.019100000000010553e+01 6.571000000000022823e+00 2.150000000000007461e-02 3.641000000000013159e+01 2.004500000000007276e+00
-1.249999999999999556e+00 2.874499999999984468e+01 3.616349999999980724e+01 8.179499999999956472e+00 2.899999999999984535e-02 4.093699999999978445e+01 2.546499999999986219e+00
-1.149999999999999467e+00 3.409550000000012204e+01 3.995800000000014052e+01 9.959000000000035158e+00 3.250000000000011213e-02 4.670200000000016161e+01 3.166500000000011195e+00
-1.049999999999999822e+00 3.831850000000013523e+01 4.465800000000015757e+01 1.150700000000004053e+01 4.150000000000014788e-02 5.081800000000018258e+01 3.687000000000013156e+00
-9.499999999999997335e-01 4.300699999999977052e+01 4.900099999999973477e+01 1.309799999999992970e+01 4.749999999999974382e-02 5.524149999999970362e+01 4.218999999999977213e+00
-8.499999999999996447e-01 4.572600000000016252e+01 5.330450000000018917e+01 1.456750000000005052e+01 6.200000000000022160e-02 6.231850000000022050e+01 4.805500000000017202e+00
-7.499999999999995559e-01 4.792349999999974131e+01 5.714499999999969759e+01 1.550049999999991712e+01 7.499999999999959477e-02 6.517499999999965610e+01 5.174499999999972566e+00
-6.499999999999994671e-01 4.916250000000017195e+01 6.039550000000021157e+01 1.654300000000005966e+01 7.850000000000027789e-02 6.887150000000023908e+01 5.561500000000019206e+00
-5.499999999999998224e-01 4.926450000000017582e+01 6.502600000000022362e+01 1.722000000000005926e+01 7.950000000000027878e-02 7.171500000000025921e+01 5.894500000000021167e+00
-4.499999999999997335e-01 4.901249999999973994e+01 6.790649999999963882e+01 1.776849999999990359e+01 7.999999999999957145e-02 7.600349999999959039e+01 6.199999999999967315e+00
-3.499999999999996447e-01 4.767400000000017002e+01 7.132050000000025136e+01 1.802600000000006375e+01 9.150000000000031719e-02 7.922500000000027853e+01 6.360000000000022524e+00
-2.499999999999995559e-01 4.654499999999975302e+01 7.103799999999962722e+01 1.819299999999990192e+01 1.029999999999994531e-01 8.086549999999957095e+01 6.960999999999962995e+00
-1.499999999999994671e-01 4.562200000000016331e+01 7.194350000000025602e+01 1.826550000000006335e+01 1.040000000000003699e-01 8.079050000000027865e+01 6.567500000000022986e+00
-4.999999999999982236e-02 4.520300000000015928e+01 7.176100000000025148e+01 1.826350000000006446e+01 1.055000000000003713e-01 8.156300000000028660e+01 6.614000000000022972e+00
5.000000000000026645e-02 4.509249999999975955e+01 7.282949999999961221e+01 1.824299999999990263e+01 1.059999999999994280e-01 8.205249999999956856e+01 6.511999999999964928e+00
1.500000000000003553e-01 4.642300000000016524e+01 7.271300000000024966e+01 1.819100000000006290e+01 1.130000000000003918e-01 8.212150000000029593e+01 6.557500000000023199e+00
2.500000000000004441e-01 4.693249999999974875e+01 7.022199999999962472e+01 1.822399999999990428e+01 9.599999999999948852e-02 7.988399999999957402e+01 6.399999999999965716e+00
3.500000000000005329e-01 4.838900000000017343e+01 6.859150000000023795e+01 1.770050000000006207e+01 9.500000000000033418e-02 7.847150000000027603e+01 6.292500000000021743e+00
4.500000000000001776e-01 4.958900000000017627e+01 6.676150000000023965e+01 1.744800000000006079e+01 8.300000000000029576e-02 7.544300000000026785e+01 6.104000000000021409e+00
5.500000000000002665e-01 4.967699999999973670e+01 6.316399999999966042e+01 1.694949999999990808e+01 8.199999999999955935e-02 7.233649999999961722e+01 5.857499999999968843e+00
6.500000000000003553e-01 4.897700000000017440e+01 5.914200000000020907e+01 1.631800000000005824e+01 6.500000000000022427e-02 6.850500000000023704e+01 5.460000000000019504e+00
7.500000000000004441e-01 4.736599999999974386e+01 5.592149999999970333e+01 1.546649999999991820e+01 5.549999999999970235e-02 6.455799999999965166e+01 5.125999999999972800e+00
8.500000000000005329e-01 4.468300000000015615e+01 5.355200000000019145e+01 1.427100000000005053e+01 6.000000000000021289e-02 6.049450000000021532e+01 4.734500000000016584e+00
9.500000000000001776e-01 4.108250000000014523e+01 4.764950000000016672e+01 1.296800000000004616e+01 5.800000000000020417e-02 5.569300000000019679e+01 4.213500000000014900e+00
1.050000000000000266e+00 3.636999999999980560e+01 4.386649999999976757e+01 1.135849999999993898e+01 3.849999999999979133e-02 5.020799999999972840e+01 3.613499999999980616e+00
1.150000000000000355e+00 3.122400000000011033e+01 3.937350000000014205e+01 9.726000000000034618e+00 3.700000000000013001e-02 4.509600000000015996e+01 3.097000000000011077e+00
1.250000000000000444e+00 2.590949999999986275e+01 3.540499999999980929e+01 8.127999999999955705e+00 3.349999999999982159e-02 4.024549999999978667e+01 2.495999999999986674e+00
1.350000000000000533e+00 2.096550000000007330e+01 3.149600000000011235e+01 6.361000000000022858e+00 2.250000000000007896e-02 3.744150000000013279e+01 1.953000000000006953e+00
1.450000000000000178e+00 1.903000000000006864e+01 2.598100000000009047e+01 4.832000000000016726e+00 2.050000000000007372e-02 3.175250000000011141e+01 1.456000000000005068e+00
1.550000000000000266e+00 1.388849999999992590e+01 2.342799999999987648e+01 3.532499999999981100e+00 1.549999999999991662e-02 2.820049999999984891e+01 1.093999999999994088e+00
1.650000000000000355e+00 1.516700000000005311e+01 2.036150000000007054e+01 2.406500000000008299e+00 9.000000000000032280e-03 2.193700000000007577e+01 7.270000000000025331e-01
1.750000000000000444e+00 2.866249999999984510e+01 1.671599999999991226e+01 1.685999999999991061e+00 4.499999999999976241e-03 1.841549999999990206e+01 4.649999999999975264e-01
1.850000000000000533e+00 5.142900000000017968e+01 1.278600000000004577e+01 1.060500000000003773e+00 1.000000000000003490e-03 1.508650000000005242e+01 3.205000000000011173e-01
1.950000000000000178e+00 4.622450000000016246e+01 1.093900000000003914e+01 6.475000000000022959e-01 2.000000000000006981e-03 1.326250000000004725e+01 1.885000000000006670e-01
2.049999999999999822e+00 2.117650000000007537e+01 7.804500000000027526e+00 4.065000000000014158e-01 1.000000000000003490e-03 1.167850000000004052e+01 1.085000000000003878e-01
2.150000000000000355e+00 2.893499999999958661e+00 7.562499999999892530e+00 2.239999999999968128e-01 4.999999999999928547e-04 8.963499999999871903e+00 6.649999999999905986e-02
2.250000000000000888e+00 1.060000000000003828e+00 5.527000000000019675e+00 1.205000000000004262e-01 0.000000000000000000e+00 5.998000000000021537e+00 4.000000000000013961e-02
2.350000000000000533e+00 3.855000000000013416e-01 4.452000000000015945e+00 7.200000000000025824e-02 0.000000000000000000e+00 5.401000000000019341e+00 1.800000000000006456e-02
2.450000000000000178e+00 1.365000000000004821e-01 4.301000000000015255e+00 2.850000000000010164e-02 0.000000000000000000e+00 4.741500000000017145e+00 1.050000000000003708e-02
2.549999999999999822e+00 2.250000000000007896e-02 3.044000000000010697e+00 1.250000000000004406e-02 0.000000000000000000e+00 3.311500000000011656e+00 6.000000000000020942e-03
2.650000000000000355e+00 7.499999999999893037e-03 1.744499999999975293e+00 5.499999999999921618e-03 0.000000000000000000e+00 1.724499999999975497e+00 2.499999999999964490e-03
2.750000000000000888e+00 1.000000000000003490e-03 1.662000000000005917e+00 2.000000000000006981e-03 0.000000000000000000e+00 2.414500000000008306e+00 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 2.285500000000007859e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.983000000000006979e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 4.245000000000014873e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.240000000000004432e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.695000000000009610e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.650000000000012679e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.634999999999976750e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.404999999999965776e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 2.145000000000007456e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.415000000000004865e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 4.750000000000016709e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.350000000000025957e-02 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 2.450000000000008768e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.410000000000015574e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 9.499999999999864456e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999971592e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.645000000000016338e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en6.4_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 157.2892 197.2262 46.23725 0.20585 226.07075 15.771
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.999999999999994921e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.199999999999998984e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 1.350000000000004842e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008812e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 2.749999999999997585e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.349999999999996730e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 3.699999999999996347e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.099999999999994316e-02 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 7.399999999999992695e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.194999999999998980e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 3.144999999999997242e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.599999999999996536e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.350000000000008193e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.340000000000011848e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 8.584999999999992637e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.539999999999991820e-01 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 5.799999999999995159e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.107999999999997875e+00 4.999999999999995767e-04
-2.750000000000000000e+00 4.999999999999995767e-04 1.529499999999998527e+00 1.999999999999998307e-03 0.000000000000000000e+00 2.117999999999998106e+00 0.000000000000000000e+00
-2.649999999999999467e+00 4.499999999999996191e-03 1.230999999999998984e+00 1.999999999999998307e-03 0.000000000000000000e+00 3.484999999999996767e+00 1.999999999999998307e-03
-2.549999999999999822e+00 2.500000000000008812e-02 1.833500000000006569e+00 9.500000000000032724e-03 0.000000000000000000e+00 2.924500000000010314e+00 2.000000000000006981e-03
-2.450000000000000178e+00 1.079999999999999016e-01 3.937499999999996447e+00 2.499999999999997710e-02 0.000000000000000000e+00 3.357499999999996820e+00 7.999999999999993228e-03
-2.349999999999999645e+00 2.899999999999997580e-01 5.291499999999994763e+00 3.899999999999996525e-02 0.000000000000000000e+00 4.753499999999995396e+00 1.249999999999998855e-02
-2.250000000000000000e+00 7.544999999999992824e-01 5.325999999999995183e+00 9.299999999999991607e-02 0.000000000000000000e+00 7.424999999999993605e+00 3.049999999999997158e-02
-2.149999999999999467e+00 3.959999999999996412e+00 6.729999999999994209e+00 1.824999999999998290e-01 0.000000000000000000e+00 9.721499999999991815e+00 6.299999999999994493e-02
-2.049999999999999822e+00 1.865300000000006619e+01 1.060050000000003756e+01 3.225000000000011191e-01 1.000000000000003490e-03 1.104550000000003962e+01 9.050000000000031630e-02
-1.949999999999999734e+00 4.525649999999976103e+01 1.073399999999994314e+01 5.994999999999968132e-01 4.999999999999972999e-04 1.370249999999992596e+01 1.834999999999990250e-01
-1.849999999999999645e+00 3.528950000000012466e+01 1.366650000000004894e+01 9.455000000000033378e-01 1.000000000000003490e-03 1.701450000000005858e+01 2.645000000000009566e-01
-1.750000000000000000e+00 2.317700000000008131e+01 1.601050000000005724e+01 1.499000000000005217e+00 5.500000000000019630e-03 1.857650000000006685e+01 5.050000000000017808e-01
-1.649999999999999911e+00 1.425249999999992312e+01 1.963599999999989620e+01 2.347499999999987264e+00 6.499999999999965007e-03 2.518449999999986488e+01 7.314999999999960423e-01
-1.549999999999999822e+00 1.570600000000005458e+01 2.385900000000008347e+01 3.450000000000012168e+00 1.050000000000003708e-02 2.822800000000010101e+01 1.067000000000003723e+00
-1.449999999999999734e+00 1.938249999999989726e+01 2.815599999999984959e+01 4.785999999999974719e+00 1.249999999999993304e-02 3.186499999999983146e+01 1.806499999999990447e+00
-1.349999999999999645e+00 2.037500000000007105e+01 3.251750000000011198e+01 6.399000000000022226e+00 2.100000000000007416e-02 3.607450000000012835e+01 2.090500000000007574e+00
-1.249999999999999556e+00 2.519249999999986400e+01 3.740899999999979997e+01 8.172499999999956799e+00 3.049999999999983627e-02 4.157049999999977530e+01 2.671999999999985942e+00
-1.149999999999999467e+00 3.086300000000010968e+01 4.096550000000014791e+01 9.955000000000035598e+00 3.950000000000013917e-02 4.816950000000016985e+01 3.276000000000011347e+00
-1.049999999999999822e+00 3.611050000000012972e+01 4.728650000000016718e+01 1.184750000000004100e+01 3.950000000000013917e-02 5.403250000000019071e+01 4.184500000000014985e+00
-9.499999999999997335e-01 4.087749999999978456e+01 5.066999999999973170e+01 1.358449999999992741e+01 6.549999999999965572e-02 5.827699999999968838e+01 4.552999999999975955e+00
-8.499999999999996447e-01 4.539650000000015950e+01 5.654300000000019821e+01 1.524650000000005434e+01 5.100000000000017714e-02 6.482700000000022555e+01 5.138500000000018275e+00
-7.499999999999995559e-01 4.856649999999974199e+01 6.071149999999967406e+01 1.642599999999991311e+01 7.649999999999959610e-02 6.886249999999962768e+01 5.498999999999970356e+00
-6.499999999999994671e-01 5.098750000000018190e+01 6.430650000000022715e+01 1.745000000000006324e+01 8.100000000000028011e-02 7.431600000000025830e+01 5.918500000000021188e+00
-5.499999999999998224e-01 5.177550000000018571e+01 6.829400000000023851e+01 1.842950000000006483e+01 8.100000000000028011e-02 7.845800000000028263e+01 6.287000000000022126e+00
-4.499999999999997335e-01 5.228899999999971726e+01 7.100349999999961881e+01 1.909649999999989944e+01 9.849999999999947686e-02 8.020799999999957208e+01 6.681499999999964245e+00
-3.499999999999996447e-01 5.245900000000018792e+01 7.462050000000026273e+01 1.983050000000006818e+01 9.250000000000033196e-02 8.406100000000029127e+01 6.949000000000024713e+00
-2.499999999999995559e-01 5.104349999999972454e+01 7.645649999999959334e+01 2.033199999999989060e+01 9.649999999999948896e-02 8.574949999999954287e+01 7.039499999999962121e+00
-1.499999999999994671e-01 5.056650000000017542e+01 7.857100000000028217e+01 2.024750000000006978e+01 1.105000000000003896e-01 8.867000000000031434e+01 7.116500000000025139e+00
-4.999999999999982236e-02 5.001350000000017815e+01 7.834950000000027615e+01 2.033800000000007202e+01 9.650000000000033551e-02 8.857850000000031798e+01 7.215500000000025338e+00
5.000000000000026645e-02 5.051199999999973045e+01 7.841949999999958720e+01 2.033949999999989089e+01 1.099999999999994177e-01 8.826899999999952229e+01 7.149999999999962164e+00
1.500000000000003553e-01 5.095500000000018304e+01 7.742950000000027444e+01 2.026850000000007057e+01 1.075000000000003730e-01 8.895600000000031571e+01 7.139000000000025103e+00
2.500000000000004441e-01 5.154949999999972476e+01 7.605049999999958743e+01 2.006349999999989109e+01 1.064999999999994285e-01 8.647699999999953491e+01 6.993999999999962469e+00
3.500000000000005329e-01 5.221300000000018571e+01 7.448850000000025773e+01 1.951450000000006924e+01 9.150000000000031719e-02 8.503050000000030195e+01 6.890000000000024549e+00
4.500000000000001776e-01 5.258650000000018565e+01 7.232650000000025159e+01 1.921450000000006852e+01 9.900000000000035161e-02 8.215700000000029490e+01 6.702500000000023661e+00
5.500000000000002665e-01 5.217699999999972249e+01 6.781449999999964007e+01 1.849649999999990158e+01 8.849999999999952349e-02 7.649699999999958777e+01 6.334999999999966214e+00
6.500000000000003553e-01 5.086600000000017729e+01 6.759800000000024056e+01 1.751850000000006347e+01 7.650000000000027611e-02 7.382800000000025875e+01 6.130000000000021210e+00
7.500000000000004441e-01 4.845299999999974006e+01 5.950149999999968031e+01 1.627749999999991459e+01 7.349999999999960731e-02 6.813849999999963813e+01 5.562999999999970413e+00
8.500000000000005329e-01 4.476300000000015444e+01 5.720050000000020418e+01 1.514900000000005420e+01 6.000000000000021289e-02 6.390950000000022868e+01 5.137000000000018218e+00
9.500000000000001776e-01 4.116000000000014580e+01 5.040400000000018110e+01 1.368100000000004890e+01 5.700000000000020328e-02 6.079400000000021720e+01 4.380000000000014992e+00
1.050000000000000266e+00 3.517299999999980997e+01 4.648949999999975091e+01 1.168899999999993788e+01 4.599999999999975636e-02 5.293249999999972033e+01 3.897999999999979259e+00
1.150000000000000355e+00 2.995350000000010482e+01 4.161800000000014421e+01 9.802000000000035129e+00 3.450000000000012085e-02 4.633300000000016183e+01 3.204500000000011450e+00
1.250000000000000444e+00 2.461999999999986954e+01 3.676149999999980622e+01 7.959999999999957332e+00 2.749999999999985442e-02 4.156399999999977979e+01 2.579499999999986137e+00
1.350000000000000533e+00 1.930650000000006727e+01 3.144350000000011036e+01 6.250000000000022204e+00 1.800000000000006456e-02 3.684800000000012687e+01 1.959000000000006958e+00
1.450000000000000178e+00 1.580000000000005578e+01 2.706150000000009470e+01 4.532500000000015739e+00 1.800000000000006456e-02 3.246450000000011471e+01 1.477000000000005198e+00
1.550000000000000266e+00 1.232999999999993435e+01 2.261149999999987870e+01 3.267999999999982474e+00 1.299999999999993001e-02 2.686599999999985755e+01 1.018999999999994577e+00
1.650000000000000355e+00 1.284950000000004522e+01 2.006650000000007239e+01 2.256500000000007944e+00 6.500000000000023120e-03 2.192750000000007660e+01 6.925000000000024469e-01
1.750000000000000444e+00 2.551549999999986440e+01 1.513299999999991918e+01 1.803499999999990333e+00 3.499999999999981425e-03 1.829799999999990234e+01 4.599999999999975220e-01
1.850000000000000533e+00 5.470850000000019264e+01 1.284800000000004516e+01 1.400000000000005018e+00 1.500000000000005235e-03 1.647800000000005838e+01 2.610000000000008979e-01
1.950000000000000178e+00 4.200750000000014950e+01 1.099650000000003836e+01 5.460000000000019282e-01 1.000000000000003490e-03 1.332750000000004675e+01 1.575000000000005562e-01
2.049999999999999822e+00 1.671800000000006037e+01 8.314000000000028479e+00 3.405000000000011906e-01 5.000000000000017451e-04 9.928500000000035186e+00 8.400000000000029665e-02
2.150000000000000355e+00 3.394999999999951612e+00 5.835999999999916810e+00 1.714999999999975711e-01 0.000000000000000000e+00 8.050499999999885858e+00 4.549999999999935346e-02
2.250000000000000888e+00 1.444500000000005002e+00 6.713000000000024059e+00 8.350000000000029621e-02 1.000000000000003490e-03 7.400000000000026112e+00 3.450000000000012085e-02
2.350000000000000533e+00 3.415000000000011915e-01 4.006000000000014438e+00 5.200000000000018496e-02 0.000000000000000000e+00 4.505500000000015604e+00 1.600000000000005584e-02
2.450000000000000178e+00 9.500000000000033418e-02 3.270500000000011731e+00 2.400000000000008377e-02 0.000000000000000000e+00 4.964500000000017899e+00 8.000000000000027922e-03
2.549999999999999822e+00 2.050000000000007372e-02 2.194500000000007667e+00 8.500000000000030101e-03 0.000000000000000000e+00 3.138500000000011170e+00 4.500000000000016140e-03
2.650000000000000355e+00 2.999999999999957562e-03 2.085999999999970544e+00 2.999999999999957562e-03 0.000000000000000000e+00 1.741499999999975179e+00 9.999999999999857093e-04
2.750000000000000888e+00 0.000000000000000000e+00 1.617000000000005766e+00 1.000000000000003490e-03 0.000000000000000000e+00 1.251000000000004331e+00 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.556500000000005546e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.131000000000004002e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 9.355000000000033289e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.720000000000020624e-01 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.675000000000009592e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.550000000000012590e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.539999999999978053e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.549999999999864153e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.430000000000019256e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.430000000000005156e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 4.650000000000016620e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.600000000000029843e-02 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 2.900000000000010209e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.500000000000019457e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 1.999999999999971592e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.849999999999959510e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.400000000000008377e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en6.4_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 156.10895 202.80925 47.19435 0.209 229.9275 16.23755
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.700000000000006020e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 2.099999999999998049e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.799999999999997283e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 3.399999999999996914e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.249999999999994948e-02 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 8.649999999999992417e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.549999999999991829e-02 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.569999999999998619e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.019999999999998186e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 9.430000000000032800e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.890000000000028102e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 9.459999999999991749e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.909999999999995479e-01 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 1.510499999999998622e+00 4.999999999999995767e-04 0.000000000000000000e+00 1.610999999999998433e+00 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 9.159999999999991482e-01 4.999999999999995767e-04 0.000000000000000000e+00 2.429999999999997939e+00 0.000000000000000000e+00
-2.649999999999999467e+00 4.999999999999995767e-03 2.159999999999997922e+00 2.499999999999997884e-03 0.000000000000000000e+00 2.425999999999997936e+00 1.499999999999998730e-03
-2.549999999999999822e+00 2.300000000000007941e-02 2.281000000000008132e+00 8.000000000000027922e-03 0.000000000000000000e+00 2.623000000000009102e+00 1.500000000000005235e-03
-2.450000000000000178e+00 1.534999999999998588e-01 3.453999999999997073e+00 1.649999999999998343e-02 0.000000000000000000e+00 3.635999999999996568e+00 6.499999999999994497e-03
-2.349999999999999645e+00 3.964999999999996305e-01 4.819999999999995843e+00 3.999999999999996614e-02 0.000000000000000000e+00 5.430499999999994998e+00 1.699999999999998387e-02
-2.250000000000000000e+00 1.518999999999998574e+00 5.833499999999994579e+00 8.749999999999992506e-02 0.000000000000000000e+00 6.443999999999993733e+00 2.299999999999997879e-02
-2.149999999999999467e+00 4.914499999999995872e+00 7.074999999999993960e+00 1.604999999999998650e-01 0.000000000000000000e+00 7.445999999999993513e+00 4.949999999999995376e-02
-2.049999999999999822e+00 1.893300000000006733e+01 8.041000000000028791e+00 2.755000000000009663e-01 0.000000000000000000e+00 1.077350000000003760e+01 8.650000000000029887e-02
-1.949999999999999734e+00 4.041499999999978598e+01 1.002949999999994724e+01 4.894999999999973817e-01 0.000000000000000000e+00 1.175699999999993750e+01 1.449999999999992129e-01
-1.849999999999999645e+00 3.204250000000011056e+01 1.354000000000004711e+01 7.900000000000028111e-01 2.500000000000008726e-03 1.441100000000005110e+01 2.705000000000009619e-01
-1.750000000000000000e+00 2.383800000000008268e+01 1.632350000000005608e+01 1.288500000000004642e+00 2.500000000000008726e-03 1.839050000000006335e+01 4.330000000000015503e-01
-1.649999999999999911e+00 1.361849999999992811e+01 1.920799999999989893e+01 2.035499999999989207e+00 3.999999999999978399e-03 2.208299999999988117e+01 6.614999999999964242e-01
-1.549999999999999822e+00 1.421350000000004954e+01 2.445200000000008700e+01 3.050500000000010647e+00 1.100000000000003926e-02 2.528150000000009001e+01 9.760000000000034204e-01
-1.449999999999999734e+00 1.684999999999990905e+01 2.781549999999985090e+01 4.283999999999976716e+00 1.399999999999992570e-02 3.064199999999983604e+01 1.369999999999992779e+00
-1.349999999999999645e+00 1.900850000000006546e+01 3.287400000000011602e+01 5.843000000000020400e+00 3.000000000000010644e-02 3.663500000000012591e+01 1.922500000000006759e+00
-1.249999999999999556e+00 2.369199999999987227e+01 3.633549999999980429e+01 7.717999999999959115e+00 2.349999999999987516e-02 4.272149999999977155e+01 2.396999999999987363e+00
-1.149999999999999467e+00 2.789900000000009683e+01 4.194700000000014484e+01 9.463000000000032941e+00 3.750000000000013045e-02 4.626800000000016411e+01 3.114500000000011148e+00
-1.049999999999999822e+00 3.279800000000011551e+01 4.665350000000016450e+01 1.143050000000003941e+01 4.300000000000014921e-02 5.280550000000018684e+01 3.779500000000013404e+00
-9.499999999999997335e-01 3.854199999999979553e+01 5.321049999999971902e+01 1.325799999999992984e+01 4.549999999999975592e-02 5.921549999999968605e+01 4.480499999999976168e+00
-8.499999999999996447e-01 4.301500000000014978e+01 5.802500000000020464e+01 1.518350000000005373e+01 6.850000000000024125e-02 6.441000000000022396e+01 5.026500000000017288e+00
-7.499999999999995559e-01 4.731699999999974438e+01 6.207299999999966644e+01 1.695199999999990936e+01 6.849999999999963063e-02 6.942049999999963461e+01 5.657499999999969553e+00
-6.499999999999994671e-01 5.088050000000018258e+01 6.729850000000023158e+01 1.801500000000006452e+01 8.550000000000029798e-02 7.433250000000026603e+01 6.275000000000021672e+00
-5.499999999999998224e-01 5.315050000000018571e+01 7.159450000000025227e+01 1.940400000000006742e+01 8.750000000000031364e-02 8.004050000000027865e+01 6.672000000000023689e+00
-4.499999999999997335e-01 5.374199999999971311e+01 7.604849999999959209e+01 2.046199999999988961e+01 9.849999999999947686e-02 8.452999999999954639e+01 7.124499999999962085e+00
-3.499999999999996447e-01 5.445150000000019475e+01 7.908450000000027558e+01 2.108050000000007529e+01 1.070000000000003726e-01 8.779450000000031196e+01 7.419500000000025963e+00
-2.499999999999995559e-01 5.499249999999970839e+01 8.086699999999956390e+01 2.167049999999988330e+01 1.049999999999994410e-01 9.091599999999951365e+01 7.724999999999958789e+00
-1.499999999999994671e-01 5.500450000000019202e+01 8.199900000000029365e+01 2.196200000000007790e+01 9.750000000000035028e-02 9.259550000000032810e+01 7.840500000000028002e+00
-4.999999999999982236e-02 5.489450000000019259e+01 8.324900000000029365e+01 2.212000000000007915e+01 1.170000000000004092e-01 9.427350000000032537e+01 7.847500000000027676e+00
5.000000000000026645e-02 5.499299999999970368e+01 8.394199999999955253e+01 2.199949999999988393e+01 1.134999999999993930e-01 9.334249999999950376e+01 8.160499999999956344e+00
1.500000000000003553e-01 5.525650000000019446e+01 8.234900000000028797e+01 2.196100000000007668e+01 1.015000000000003538e-01 9.253200000000032333e+01 7.770000000000027107e+00
2.500000000000004441e-01 5.504999999999970584e+01 8.024549999999956640e+01 2.171799999999988273e+01 9.699999999999947553e-02 9.152549999999951069e+01 7.659499999999958675e+00
3.500000000000005329e-01 5.474300000000019395e+01 7.820550000000027069e+01 2.090250000000007446e+01 1.025000000000003547e-01 8.983950000000031366e+01 7.364000000000025636e+00
4.500000000000001776e-01 5.392500000000018900e+01 7.535900000000026466e+01 2.013750000000007034e+01 9.050000000000031630e-02 8.503300000000029968e+01 7.152500000000025615e+00
5.500000000000002665e-01 5.231999999999972317e+01 7.074049999999962779e+01 1.909799999999989950e+01 8.699999999999953604e-02 8.029849999999957788e+01 6.552999999999965297e+00
6.500000000000003553e-01 5.030450000000017496e+01 6.595650000000023283e+01 1.790650000000006159e+01 8.200000000000029488e-02 7.548800000000026955e+01 6.186000000000022148e+00
7.500000000000004441e-01 4.655099999999975324e+01 6.174999999999967315e+01 1.659049999999990987e+01 8.149999999999955891e-02 7.024199999999962074e+01 5.622499999999970299e+00
8.500000000000005329e-01 4.235700000000014853e+01 5.608200000000019969e+01 1.491500000000005244e+01 5.950000000000021244e-02 6.603700000000023351e+01 5.074000000000017607e+00
9.500000000000001776e-01 3.808200000000013574e+01 5.177500000000018332e+01 1.314250000000004626e+01 5.700000000000020328e-02 5.946150000000020697e+01 4.402000000000015234e+00
1.050000000000000266e+00 3.265499999999982350e+01 4.619549999999975398e+01 1.131149999999994016e+01 5.499999999999970884e-02 5.336399999999971300e+01 3.806999999999979512e+00
1.150000000000000355e+00 2.674750000000009464e+01 4.322650000000015069e+01 9.384000000000032315e+00 3.750000000000013045e-02 4.681750000000016598e+01 3.109500000000010811e+00
1.250000000000000444e+00 2.204299999999988202e+01 3.643049999999980315e+01 7.539499999999959456e+00 2.799999999999985140e-02 4.186449999999977933e+01 2.471499999999986930e+00
1.350000000000000533e+00 1.703600000000006176e+01 3.093900000000011019e+01 5.876500000000020485e+00 1.750000000000006065e-02 3.675250000000013273e+01 1.876000000000006551e+00
1.450000000000000178e+00 1.560650000000005555e+01 2.710650000000009641e+01 4.266500000000014836e+00 1.050000000000003708e-02 3.135000000000011156e+01 1.320500000000004670e+00
1.550000000000000266e+00 1.269899999999993234e+01 2.250449999999987938e+01 2.904999999999984261e+00 7.499999999999959824e-03 2.756449999999985323e+01 9.489999999999949587e-01
1.650000000000000355e+00 1.485750000000005322e+01 1.868750000000006750e+01 1.982500000000007034e+00 4.500000000000016140e-03 2.211050000000007643e+01 6.035000000000021458e-01
1.750000000000000444e+00 2.766899999999985127e+01 1.510599999999991994e+01 1.259999999999993348e+00 4.499999999999976241e-03 1.808499999999990493e+01 4.024999999999978595e-01
1.850000000000000533e+00 4.485500000000016030e+01 1.394950000000004842e+01 7.995000000000027640e-01 3.000000000000010471e-03 1.503750000000005294e+01 2.345000000000008189e-01
1.950000000000000178e+00 4.264200000000015223e+01 1.060500000000003773e+01 4.900000000000017120e-01 1.000000000000003490e-03 1.366400000000004766e+01 1.465000000000005187e-01
2.049999999999999822e+00 1.955650000000006727e+01 8.205500000000029104e+00 3.045000000000010476e-01 5.000000000000017451e-04 1.027000000000003688e+01 8.900000000000031497e-02
2.150000000000000355e+00 2.952999999999958103e+00 7.798999999999889354e+00 1.799999999999974398e-01 0.000000000000000000e+00 7.459999999999894271e+00 5.049999999999928157e-02
2.250000000000000888e+00 1.286500000000004640e+00 4.701500000000016222e+00 1.010000000000003534e-01 0.000000000000000000e+00 6.405000000000022453e+00 2.650000000000009293e-02
2.350000000000000533e+00 4.315000000000014935e-01 3.630000000000012772e+00 5.350000000000018630e-02 0.000000000000000000e+00 4.733500000000016250e+00 1.300000000000004624e-02
2.450000000000000178e+00 1.235000000000004289e-01 3.002500000000010605e+00 1.500000000000005322e-02 0.000000000000000000e+00 4.109500000000014808e+00 5.500000000000019630e-03
2.549999999999999822e+00 3.100000000000011080e-02 2.509500000000008946e+00 7.500000000000026611e-03 0.000000000000000000e+00 3.829000000000013504e+00 1.500000000000005235e-03
2.650000000000000355e+00 4.999999999999928980e-03 1.320499999999981133e+00 3.999999999999942837e-03 0.000000000000000000e+00 2.801999999999960078e+00 1.499999999999978781e-03
2.750000000000000888e+00 5.000000000000017451e-04 1.743000000000006100e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.138500000000007617e+00 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.164500000000004087e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.465000000000030278e-01 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 4.380000000000015548e-01 5.000000000000017451e-04 0.000000000000000000e+00 1.811500000000006327e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 5.635000000000019993e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.695000000000027374e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 4.139999999999940949e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.314999999999967084e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 1.060000000000003717e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.230000000000004284e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 4.750000000000016709e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.375000000000008493e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 2.650000000000009293e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.400000000000015704e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 1.499999999999978607e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.399999999999980080e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.100000000000003926e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en7.73_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.87825 228.92355 52.7075 0.43025 257.6877 20.1334
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999945998e-04 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 6.499999999999994497e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.049999999999999024e-02 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 3.589999999999996527e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.649999999999998343e-02 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 3.099999999999997202e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.349999999999996730e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 5.450000000000019412e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.960000000000010401e-01 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.089999999999999025e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.119999999999998913e-01 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 5.464999999999995417e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.549999999999995715e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 2.934999999999997056e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.914999999999994706e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 8.659999999999992149e-01 4.999999999999995767e-04 0.000000000000000000e+00 5.499999999999994893e-01 0.000000000000000000e+00
-3.049999999999999822e+00 5.000000000000017451e-04 2.096000000000007191e+00 5.000000000000017451e-04 0.000000000000000000e+00 8.530000000000029781e-01 5.000000000000017451e-04
-2.950000000000000178e+00 0.000000000000000000e+00 1.440499999999998781e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.501499999999998725e+00 4.999999999999995767e-04
-2.849999999999999645e+00 4.499999999999996191e-03 2.932999999999997165e+00 6.999999999999993207e-03 0.000000000000000000e+00 2.937999999999997502e+00 1.999999999999998307e-03
-2.750000000000000000e+00 1.899999999999998218e-02 3.132499999999997176e+00 1.049999999999999024e-02 0.000000000000000000e+00 3.386499999999996735e+00 2.999999999999997460e-03
-2.649999999999999467e+00 9.499999999999991784e-02 3.075499999999997236e+00 2.799999999999997283e-02 0.000000000000000000e+00 3.586999999999996636e+00 1.249999999999998855e-02
-2.549999999999999822e+00 3.190000000000011160e-01 5.767000000000019888e+00 5.100000000000017714e-02 0.000000000000000000e+00 5.868000000000020755e+00 2.050000000000007372e-02
-2.450000000000000178e+00 1.356999999999998874e+00 5.761499999999994515e+00 1.079999999999999016e-01 0.000000000000000000e+00 6.951999999999993740e+00 3.049999999999997158e-02
-2.349999999999999645e+00 2.589499999999997470e+00 6.335999999999994081e+00 2.059999999999998221e-01 0.000000000000000000e+00 8.090999999999992198e+00 6.399999999999994582e-02
-2.250000000000000000e+00 1.285399999999998855e+01 9.468999999999990536e+00 3.579999999999996518e-01 4.999999999999995767e-04 1.127149999999998897e+01 1.114999999999999047e-01
-2.149999999999999467e+00 3.590049999999996544e+01 1.116199999999999015e+01 5.729999999999995097e-01 2.499999999999997884e-03 1.319799999999998796e+01 1.984999999999998155e-01
-2.049999999999999822e+00 4.123150000000014614e+01 1.403650000000004994e+01 1.038000000000003586e+00 3.500000000000012216e-03 1.695450000000005986e+01 3.080000000000011062e-01
-1.949999999999999734e+00 2.537249999999986372e+01 1.720049999999990931e+01 1.628999999999991344e+00 6.499999999999965007e-03 1.899049999999989780e+01 4.919999999999973839e-01
-1.849999999999999645e+00 1.340350000000004727e+01 2.048450000000007165e+01 2.413500000000008416e+00 1.300000000000004624e-02 2.284400000000007935e+01 8.120000000000028306e-01
-1.750000000000000000e+00 1.639950000000005659e+01 2.486350000000008720e+01 3.535500000000012299e+00 1.350000000000004842e-02 2.702050000000009433e+01 1.136500000000004063e+00
-1.649999999999999911e+00 1.756049999999990519e+01 2.820449999999985025e+01 4.913999999999973944e+00 2.549999999999986305e-02 3.191099999999983083e+01 1.602999999999991543e+00
-1.549999999999999822e+00 1.972000000000006992e+01 3.217100000000011306e+01 6.513000000000022993e+00 3.950000000000013917e-02 3.789100000000013324e+01 2.210000000000007958e+00
-1.449999999999999734e+00 2.363049999999987349e+01 3.770999999999980190e+01 8.706499999999953943e+00 5.249999999999972050e-02 4.478299999999975967e+01 2.842499999999984706e+00
-1.349999999999999645e+00 2.809700000000010078e+01 4.342200000000015336e+01 1.008800000000003472e+01 6.050000000000021333e-02 4.724250000000016314e+01 3.527000000000012570e+00
-1.249999999999999556e+00 3.253449999999982367e+01 4.665699999999974779e+01 1.212949999999993445e+01 6.649999999999964273e-02 5.241099999999971715e+01 4.196499999999977248e+00
-1.149999999999999467e+00 3.783950000000013603e+01 5.184300000000018116e+01 1.378150000000004916e+01 8.350000000000029621e-02 5.796100000000020458e+01 4.957500000000017337e+00
-1.049999999999999822e+00 4.076450000000014029e+01 5.661600000000019861e+01 1.519300000000005291e+01 1.025000000000003547e-01 6.350500000000022283e+01 5.554000000000019810e+00
-9.499999999999997335e-01 4.347499999999976694e+01 6.068249999999967770e+01 1.650749999999991147e+01 1.194999999999993567e-01 6.755599999999964211e+01 6.152999999999966718e+00
-8.499999999999996447e-01 4.486700000000016075e+01 6.426700000000022328e+01 1.737250000000006267e+01 1.120000000000003909e-01 7.240850000000025943e+01 6.598500000000023569e+00
-7.499999999999995559e-01 4.550749999999975870e+01 6.907649999999962631e+01 1.813899999999990342e+01 1.259999999999993348e-01 7.491949999999960141e+01 6.928499999999963244e+00
-6.499999999999994671e-01 4.541150000000016007e+01 7.168850000000024636e+01 1.854250000000006438e+01 1.515000000000005231e-01 7.814850000000026853e+01 7.214500000000025004e+00
-5.499999999999998224e-01 4.403300000000015757e+01 7.366100000000025716e+01 1.870550000000006463e+01 1.760000000000006282e-01 8.067550000000028376e+01 7.401500000000026169e+00
-4.499999999999997335e-01 4.237049999999977246e+01 7.472099999999960573e+01 1.888999999999989754e+01 1.889999999999990021e-01 8.287549999999956185e+01 7.452499999999960600e+00
-3.499999999999996447e-01 4.058050000000014279e+01 7.687600000000027478e+01 1.887050000000006733e+01 1.860000000000006648e-01 8.543500000000030070e+01 7.617500000000027249e+00
-2.499999999999995559e-01 3.863499999999979195e+01 7.805299999999958516e+01 1.929049999999989851e+01 1.909999999999989762e-01 8.574399999999954503e+01 7.545499999999959684e+00
-1.499999999999994671e-01 3.717400000000013449e+01 7.885650000000028115e+01 1.855900000000006500e+01 2.075000000000007394e-01 8.776500000000031321e+01 7.886500000000027377e+00
-4.999999999999982236e-02 3.664600000000012869e+01 7.898650000000027660e+01 1.815550000000006392e+01 2.030000000000007077e-01 8.612600000000030320e+01 7.735500000000027576e+00
5.000000000000026645e-02 3.591499999999980730e+01 7.840449999999958663e+01 1.841849999999990217e+01 2.019999999999989304e-01 8.664349999999953411e+01 7.583999999999959662e+00
1.500000000000003553e-01 3.668000000000012761e+01 7.756750000000027967e+01 1.850650000000006656e+01 2.370000000000008489e-01 8.665850000000030207e+01 7.594500000000026674e+00
2.500000000000004441e-01 3.763049999999979889e+01 7.636599999999958754e+01 1.865449999999989927e+01 1.699999999999990963e-01 8.695349999999953639e+01 7.650999999999958945e+00
3.500000000000005329e-01 3.919950000000013546e+01 7.660600000000026455e+01 1.876950000000006469e+01 1.900000000000006684e-01 8.521450000000029945e+01 7.521000000000026553e+00
4.500000000000001776e-01 4.104450000000014143e+01 7.423050000000026216e+01 1.866500000000006665e+01 1.670000000000005924e-01 8.418700000000029604e+01 7.456500000000025885e+00
5.500000000000002665e-01 4.306299999999976791e+01 7.326799999999960278e+01 1.899499999999989797e+01 1.799999999999990496e-01 8.046899999999956776e+01 7.358999999999960906e+00
6.500000000000003553e-01 4.452150000000015950e+01 7.026950000000024943e+01 1.848750000000006466e+01 1.685000000000005937e-01 7.804900000000027660e+01 7.211500000000025778e+00
7.500000000000004441e-01 4.500299999999975853e+01 6.590049999999965280e+01 1.805849999999990274e+01 1.534999999999991926e-01 7.567499999999959925e+01 6.979499999999962512e+00
8.500000000000005329e-01 4.413500000000015433e+01 6.368800000000022266e+01 1.735850000000005977e+01 1.175000000000004097e-01 7.389500000000026603e+01 6.542000000000022908e+00
9.500000000000001776e-01 4.282550000000015444e+01 6.065600000000021197e+01 1.673350000000005977e+01 1.130000000000003918e-01 6.799300000000023658e+01 6.115500000000021252e+00
1.050000000000000266e+00 3.989249999999978513e+01 5.555649999999970134e+01 1.510799999999991883e+01 9.549999999999948808e-02 6.430649999999965871e+01 5.608999999999969788e+00
1.150000000000000355e+00 3.635250000000012705e+01 5.184350000000018355e+01 1.373150000000004844e+01 9.100000000000031675e-02 5.874950000000020367e+01 5.073500000000017884e+00
1.250000000000000444e+00 3.207399999999982754e+01 4.669649999999975165e+01 1.188799999999993595e+01 7.199999999999961986e-02 5.355649999999971556e+01 4.316999999999977078e+00
1.350000000000000533e+00 2.698900000000009669e+01 4.164050000000014506e+01 1.027050000000003571e+01 5.800000000000020417e-02 4.894150000000017542e+01 3.639000000000012669e+00
1.450000000000000178e+00 2.208300000000007657e+01 3.676000000000013301e+01 8.216500000000028336e+00 5.100000000000017714e-02 4.374600000000015143e+01 2.911500000000010413e+00
1.550000000000000266e+00 1.748749999999990479e+01 3.230549999999982447e+01 6.455499999999965155e+00 3.299999999999982114e-02 3.851699999999979696e+01 2.221999999999987985e+00
1.650000000000000355e+00 1.464550000000005170e+01 2.719000000000009720e+01 4.657000000000016016e+00 2.500000000000008812e-02 3.345150000000011659e+01 1.682500000000005880e+00
1.750000000000000444e+00 1.193999999999993555e+01 2.424499999999986954e+01 3.453999999999981529e+00 1.749999999999990799e-02 2.753299999999985204e+01 1.185999999999993726e+00
1.850000000000000533e+00 1.450000000000005151e+01 2.037900000000007239e+01 2.398000000000008569e+00 1.150000000000003970e-02 2.416350000000008436e+01 7.675000000000027356e-01
1.950000000000000178e+00 2.835000000000010090e+01 1.677500000000005898e+01 1.563500000000005441e+00 9.000000000000032280e-03 2.059650000000007353e+01 5.185000000000018483e-01
2.049999999999999822e+00 5.226200000000018520e+01 1.409000000000004960e+01 1.009500000000003617e+00 5.500000000000019630e-03 1.533850000000005487e+01 3.335000000000011844e-01
2.150000000000000355e+00 3.987599999999943634e+01 1.110549999999984294e+01 5.994999999999914841e-01 9.999999999999857093e-04 1.216899999999982640e+01 1.864999999999973623e-01
2.250000000000000888e+00 1.735450000000006199e+01 9.574500000000034206e+00 3.590000000000012625e-01 1.500000000000005235e-03 1.097650000000003878e+01 1.270000000000004459e-01
2.350000000000000533e+00 4.536500000000016186e+00 6.537000000000023014e+00 2.005000000000007054e-01 1.000000000000003490e-03 9.373000000000033083e+00 6.200000000000022160e-02
2.450000000000000178e+00 1.419500000000005091e+00 6.531000000000022787e+00 1.075000000000003730e-01 0.000000000000000000e+00 6.534000000000022901e+00 3.150000000000011124e-02
2.549999999999999822e+00 4.510000000000015663e-01 5.583500000000019448e+00 5.200000000000018496e-02 0.000000000000000000e+00 5.871500000000020592e+00 2.200000000000007852e-02
2.650000000000000355e+00 1.214999999999982760e-01 2.664499999999962121e+00 2.149999999999969297e-02 0.000000000000000000e+00 4.262999999999939504e+00 8.999999999999872685e-03
2.750000000000000888e+00 3.050000000000010689e-02 2.857500000000010143e+00 1.100000000000003926e-02 0.000000000000000000e+00 3.011000000000010779e+00 4.000000000000013961e-03
2.850000000000000533e+00 6.500000000000023120e-03 2.116500000000007375e+00 3.000000000000010471e-03 0.000000000000000000e+00 2.745000000000009877e+00 5.000000000000017451e-04
2.950000000000000178e+00 5.000000000000017451e-04 1.369000000000004880e+00 3.000000000000010471e-03 0.000000000000000000e+00 1.191000000000004277e+00 1.000000000000003490e-03
3.049999999999999822e+00 0.000000000000000000e+00 9.780000000000034222e-01 5.000000000000017451e-04 0.000000000000000000e+00 8.665000000000030456e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.141999999999983695e+00 4.999999999999928547e-04 0.000000000000000000e+00 5.369999999999923723e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 2.670000000000009588e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.038000000000003586e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 1.665000000000005920e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.905000000000006688e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 9.850000000000035116e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.600000000000016298e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 6.349999999999909883e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.399999999999922917e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 4.050000000000014005e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.650000000000005906e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.050000000000007372e-02 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.050000000000003708e-02 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 2.499999999999964490e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en7.73_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.6309 246.01615 56.87115 0.4647 275.7385 22.2276
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 1.599999999999998646e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.689999999999996616e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 7.284999999999993703e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.699999999999996347e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 6.450000000000022382e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.200000000000022160e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 8.124999999999992228e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.179999999999998966e-01 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 1.724999999999998479e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.819999999999995177e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 2.704999999999997407e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.340999999999998860e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.297999999999998710e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.454999999999995408e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.606500000000005590e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.481000000000005201e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 1.563499999999998558e+00 4.999999999999995767e-04 0.000000000000000000e+00 1.717999999999998417e+00 0.000000000000000000e+00
-2.849999999999999645e+00 9.999999999999991535e-04 1.877999999999998337e+00 1.999999999999998307e-03 0.000000000000000000e+00 2.393999999999997907e+00 4.999999999999995767e-04
-2.750000000000000000e+00 1.249999999999998855e-02 2.436499999999997890e+00 7.499999999999992784e-03 0.000000000000000000e+00 3.975999999999996426e+00 3.499999999999996603e-03
-2.649999999999999467e+00 5.899999999999994832e-02 3.552499999999996660e+00 1.749999999999998432e-02 0.000000000000000000e+00 4.066999999999996618e+00 5.999999999999994921e-03
-2.549999999999999822e+00 3.040000000000010472e-01 4.936000000000017707e+00 4.900000000000017536e-02 0.000000000000000000e+00 6.076500000000021551e+00 1.500000000000005322e-02
-2.450000000000000178e+00 9.199999999999991518e-01 6.883499999999993513e+00 7.799999999999993050e-02 0.000000000000000000e+00 6.448499999999993904e+00 3.699999999999996347e-02
-2.349999999999999645e+00 3.109999999999997211e+00 7.268999999999993022e+00 1.549999999999998601e-01 9.999999999999991535e-04 8.450499999999992795e+00 6.549999999999994715e-02
-2.250000000000000000e+00 1.140799999999998882e+01 8.071999999999992070e+00 3.029999999999997140e-01 4.999999999999995767e-04 1.184449999999998937e+01 1.064999999999999003e-01
-2.149999999999999467e+00 2.989449999999997232e+01 1.156349999999998879e+01 5.054999999999995053e-01 4.999999999999995767e-04 1.281549999999998768e+01 1.814999999999998281e-01
-2.049999999999999822e+00 3.739850000000013353e+01 1.343700000000004735e+01 8.355000000000029070e-01 3.500000000000012216e-03 1.564950000000005481e+01 3.375000000000011879e-01
-1.949999999999999734e+00 1.975949999999989615e+01 1.667599999999990956e+01 1.396499999999992525e+00 7.999999999999956798e-03 2.054149999999988907e+01 5.024999999999972822e-01
-1.849999999999999645e+00 1.258700000000004415e+01 1.973250000000006921e+01 2.107500000000007478e+00 1.400000000000004886e-02 2.364750000000008257e+01 8.060000000000028253e-01
-1.750000000000000000e+00 1.322800000000004594e+01 2.523000000000008924e+01 3.193500000000011330e+00 1.700000000000006020e-02 2.940600000000010539e+01 1.207500000000004237e+00
-1.649999999999999911e+00 1.662149999999991223e+01 2.891999999999984539e+01 4.577999999999975422e+00 3.399999999999981509e-02 3.322649999999982384e+01 1.705499999999990912e+00
-1.549999999999999822e+00 1.672500000000005826e+01 3.415100000000011704e+01 6.264000000000022439e+00 5.800000000000020417e-02 3.805000000000013216e+01 2.341000000000008185e+00
-1.449999999999999734e+00 2.135099999999988540e+01 3.862299999999979150e+01 8.205499999999956273e+00 7.099999999999961897e-02 4.582949999999975432e+01 3.009499999999984077e+00
-1.349999999999999645e+00 2.542200000000008941e+01 4.372100000000015285e+01 1.013100000000003575e+01 7.800000000000027744e-02 5.088000000000018019e+01 3.832000000000013618e+00
-1.249999999999999556e+00 3.094849999999983581e+01 4.835099999999974330e+01 1.221349999999993408e+01 1.104999999999994043e-01 5.539099999999970692e+01 4.573499999999975252e+00
-1.149999999999999467e+00 3.494350000000012102e+01 5.523850000000019378e+01 1.418650000000005029e+01 1.105000000000003896e-01 6.049750000000021544e+01 5.278000000000018233e+00
-1.049999999999999822e+00 3.949500000000013955e+01 5.884850000000020742e+01 1.591550000000005660e+01 1.300000000000004485e-01 6.662650000000023454e+01 6.176000000000021473e+00
-9.499999999999997335e-01 4.344299999999977047e+01 6.464899999999965985e+01 1.755999999999990635e+01 1.364999999999992608e-01 7.179849999999962051e+01 6.619999999999964579e+00
-8.499999999999996447e-01 4.570400000000016405e+01 6.937600000000024636e+01 1.863500000000006551e+01 1.475000000000005196e-01 7.720600000000027308e+01 7.230000000000025295e+00
-7.499999999999995559e-01 4.746799999999974773e+01 7.339349999999960517e+01 1.990299999999989211e+01 1.599999999999991429e-01 8.250349999999956196e+01 7.692499999999959037e+00
-6.499999999999994671e-01 4.797300000000016951e+01 7.786300000000026955e+01 2.067650000000007182e+01 1.850000000000006639e-01 8.544100000000030093e+01 8.180500000000028749e+00
-5.499999999999998224e-01 4.741150000000016718e+01 8.047800000000027865e+01 2.102350000000007313e+01 1.755000000000006277e-01 8.912150000000031014e+01 8.835000000000031051e+00
-4.499999999999997335e-01 4.626649999999975194e+01 8.293649999999955469e+01 2.126999999999988589e+01 1.909999999999989762e-01 9.264499999999949864e+01 8.458999999999955222e+00
-3.499999999999996447e-01 4.475200000000015876e+01 8.612150000000031014e+01 2.162550000000007699e+01 1.745000000000006268e-01 9.310600000000032139e+01 8.589500000000029445e+00
-2.499999999999995559e-01 4.328399999999977155e+01 8.693249999999953559e+01 2.155299999999988358e+01 2.024999999999989309e-01 9.550849999999948636e+01 8.798999999999953303e+00
-1.499999999999994671e-01 4.311600000000014887e+01 8.971250000000031832e+01 2.136350000000007654e+01 1.995000000000007045e-01 9.652800000000034686e+01 8.717000000000030724e+00
-4.999999999999982236e-02 4.188750000000014495e+01 8.873250000000031434e+01 2.142150000000007637e+01 2.305000000000008153e-01 9.715050000000034913e+01 8.680000000000029914e+00
5.000000000000026645e-02 4.168749999999977973e+01 8.776499999999953161e+01 2.151899999999988466e+01 2.264999999999987856e-01 9.679499999999947590e+01 8.948999999999951882e+00
1.500000000000003553e-01 4.195450000000014512e+01 9.051900000000031810e+01 2.131050000000007572e+01 2.085000000000007403e-01 9.711900000000034083e+01 8.789500000000030511e+00
2.500000000000004441e-01 4.289999999999977121e+01 8.632699999999954343e+01 2.140549999999988628e+01 1.999999999999989286e-01 9.496799999999949193e+01 8.805999999999952976e+00
3.500000000000005329e-01 4.436650000000015837e+01 8.540500000000029956e+01 2.152500000000007674e+01 1.965000000000007019e-01 9.367550000000032639e+01 8.514000000000029544e+00
4.500000000000001776e-01 4.597050000000016468e+01 8.281250000000029843e+01 2.142850000000007427e+01 1.805000000000006322e-01 9.366950000000032617e+01 8.451000000000028933e+00
5.500000000000002665e-01 4.712549999999974659e+01 7.974449999999957583e+01 2.118449999999988620e+01 1.719999999999990703e-01 8.957699999999951501e+01 8.290999999999955961e+00
6.500000000000003553e-01 4.756200000000016814e+01 7.669900000000026807e+01 2.044750000000007262e+01 1.600000000000005584e-01 8.583300000000029684e+01 8.068500000000028649e+00
7.500000000000004441e-01 4.664049999999975427e+01 7.264799999999961244e+01 1.964649999999989660e+01 1.334999999999992859e-01 8.347699999999954912e+01 7.600999999999959122e+00
8.500000000000005329e-01 4.488300000000015899e+01 6.827950000000024033e+01 1.858500000000006480e+01 1.390000000000004843e-01 7.723200000000026932e+01 7.181000000000024919e+00
9.500000000000001776e-01 4.278750000000015064e+01 6.490750000000022624e+01 1.746950000000006042e+01 1.210000000000004267e-01 7.203950000000025966e+01 6.591000000000023284e+00
1.050000000000000266e+00 3.856849999999979417e+01 5.922899999999968657e+01 1.583249999999991608e+01 1.069999999999994289e-01 6.604249999999964871e+01 5.994499999999968409e+00
1.150000000000000355e+00 3.424550000000012062e+01 5.390800000000019310e+01 1.408600000000005004e+01 9.000000000000031586e-02 6.091500000000021231e+01 5.288000000000018908e+00
1.250000000000000444e+00 2.886349999999984561e+01 4.740699999999974779e+01 1.201399999999993540e+01 9.349999999999950018e-02 5.592849999999970123e+01 4.455999999999976424e+00
1.350000000000000533e+00 2.425600000000008549e+01 4.324450000000015137e+01 9.878500000000034476e+00 5.600000000000019545e-02 4.854250000000017451e+01 3.636000000000012999e+00
1.450000000000000178e+00 1.930800000000006733e+01 3.849550000000013483e+01 7.955500000000028216e+00 4.150000000000014788e-02 4.432650000000015922e+01 2.902500000000010072e+00
1.550000000000000266e+00 1.459199999999992237e+01 3.295499999999982066e+01 6.052999999999967962e+00 2.899999999999984535e-02 3.755749999999979849e+01 2.157999999999988372e+00
1.650000000000000355e+00 1.216700000000004245e+01 2.952600000000010283e+01 4.420500000000015639e+00 2.200000000000007852e-02 3.166250000000011156e+01 1.616500000000005599e+00
1.750000000000000444e+00 1.198799999999993560e+01 2.313349999999987716e+01 3.117999999999983451e+00 1.449999999999992267e-02 2.748499999999985377e+01 1.097999999999994092e+00
1.850000000000000533e+00 1.156850000000004108e+01 2.111450000000007421e+01 2.005000000000006999e+00 8.500000000000030101e-03 2.349850000000008166e+01 7.340000000000025393e-01
1.950000000000000178e+00 2.430350000000008492e+01 1.681500000000005812e+01 1.768000000000006233e+00 3.500000000000012216e-03 1.846800000000006392e+01 4.850000000000017075e-01
2.049999999999999822e+00 4.206350000000014688e+01 1.382050000000004886e+01 7.965000000000027613e-01 3.000000000000010471e-03 1.662500000000005684e+01 2.885000000000010334e-01
2.150000000000000355e+00 4.229699999999940019e+01 1.188399999999983159e+01 4.919999999999929985e-01 1.499999999999978781e-03 1.202349999999982977e+01 1.759999999999974918e-01
2.250000000000000888e+00 1.512550000000005390e+01 8.844500000000032003e+00 2.735000000000009646e-01 5.000000000000017451e-04 1.191450000000004117e+01 9.950000000000035205e-02
2.350000000000000533e+00 3.642500000000012950e+00 7.906000000000028116e+00 1.640000000000005898e-01 0.000000000000000000e+00 7.579000000000026382e+00 5.100000000000017714e-02
2.450000000000000178e+00 1.477000000000005198e+00 5.849500000000020350e+00 8.450000000000029710e-02 0.000000000000000000e+00 6.849500000000023903e+00 3.450000000000012085e-02
2.549999999999999822e+00 3.490000000000012537e-01 3.762500000000013056e+00 4.850000000000016798e-02 0.000000000000000000e+00 4.799000000000017252e+00 1.550000000000005540e-02
2.650000000000000355e+00 1.009999999999985631e-01 2.894999999999958717e+00 1.649999999999976485e-02 0.000000000000000000e+00 4.558999999999935326e+00 9.499999999999864456e-03
2.750000000000000888e+00 1.700000000000006020e-02 1.814500000000006441e+00 5.000000000000017451e-03 0.000000000000000000e+00 2.977500000000010694e+00 2.000000000000006981e-03
2.850000000000000533e+00 3.500000000000012216e-03 1.911500000000006638e+00 1.500000000000005235e-03 0.000000000000000000e+00 2.988500000000010370e+00 2.000000000000006981e-03
2.950000000000000178e+00 1.000000000000003490e-03 9.060000000000032472e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.119500000000007489e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.229000000000004311e+00 5.000000000000017451e-04 0.000000000000000000e+00 8.475000000000030287e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 4.054999999999942539e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.454999999999880389e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 7.015000000000024549e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.200000000000022160e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 8.520000000000029772e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.685000000000016374e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 9.750000000000035028e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.255000000000004445e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 4.199999999999940586e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.199999999999911832e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 2.500000000000008812e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.050000000000014005e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 1.499999999999978781e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999964490e-03 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.3_en7.73_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 155.3764 256.2338 59.0061 0.47835 287.3638 23.2737
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 2.049999999999998004e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.249999999999991562e-02 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 3.549999999999996908e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.949999999999995376e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 2.230000000000007809e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.850000000000027789e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.119999999999998913e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.364999999999998714e-01 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 5.369999999999994778e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.159999999999998033e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 1.153499999999998860e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.269999999999996798e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 8.724999999999991651e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.749999999999998446e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 6.885000000000024434e-01 1.000000000000003490e-03 0.000000000000000000e+00 1.664000000000005919e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 1.322999999999998844e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.907999999999998364e+00 0.000000000000000000e+00
-2.849999999999999645e+00 2.499999999999997884e-03 1.710499999999998355e+00 1.999999999999998307e-03 0.000000000000000000e+00 1.727499999999998481e+00 9.999999999999991535e-04
-2.750000000000000000e+00 9.499999999999991090e-03 3.096499999999997144e+00 4.999999999999995767e-03 0.000000000000000000e+00 3.245999999999996888e+00 2.499999999999997884e-03
-2.649999999999999467e+00 6.349999999999994538e-02 4.609499999999996156e+00 1.149999999999998940e-02 0.000000000000000000e+00 5.470999999999994756e+00 7.499999999999992784e-03
-2.549999999999999822e+00 2.315000000000008162e-01 3.585500000000012566e+00 2.800000000000009773e-02 0.000000000000000000e+00 6.534500000000022624e+00 1.400000000000004886e-02
-2.450000000000000178e+00 6.784999999999994369e-01 5.994499999999994166e+00 5.549999999999995215e-02 0.000000000000000000e+00 6.814999999999994174e+00 2.149999999999998093e-02
-2.349999999999999645e+00 1.877999999999998337e+00 6.749499999999994060e+00 1.364999999999998714e-01 0.000000000000000000e+00 7.965499999999992475e+00 3.999999999999996614e-02
-2.250000000000000000e+00 1.241149999999998954e+01 8.649999999999991473e+00 2.269999999999997853e-01 0.000000000000000000e+00 1.129299999999999038e+01 8.349999999999992151e-02
-2.149999999999999467e+00 3.537199999999996436e+01 9.984499999999991715e+00 4.104999999999996430e-01 4.999999999999995767e-04 1.398599999999998644e+01 1.399999999999998745e-01
-2.049999999999999822e+00 4.185650000000014614e+01 1.324050000000004701e+01 6.770000000000023777e-01 2.500000000000008726e-03 1.580000000000005578e+01 2.215000000000007796e-01
-1.949999999999999734e+00 1.989599999999989421e+01 1.672899999999991039e+01 1.116499999999994053e+00 3.499999999999981425e-03 1.997649999999989490e+01 4.199999999999977640e-01
-1.849999999999999645e+00 9.905500000000035499e+00 1.939450000000006824e+01 1.799500000000006317e+00 7.500000000000026611e-03 2.450700000000008671e+01 6.325000000000022826e-01
-1.750000000000000000e+00 1.007650000000003487e+01 2.301700000000008117e+01 2.782500000000009965e+00 7.500000000000026611e-03 2.701950000000009666e+01 9.555000000000033467e-01
-1.649999999999999911e+00 1.287299999999993183e+01 2.873649999999984672e+01 4.013499999999978307e+00 2.199999999999988076e-02 3.205199999999982907e+01 1.429999999999992388e+00
-1.549999999999999822e+00 1.440850000000005160e+01 3.188350000000011164e+01 5.606000000000019412e+00 3.400000000000012040e-02 3.619800000000012830e+01 2.036000000000007137e+00
-1.449999999999999734e+00 1.988749999999989271e+01 3.760349999999979786e+01 7.486499999999960409e+00 4.299999999999976757e-02 4.326449999999977081e+01 2.749499999999985178e+00
-1.349999999999999645e+00 2.420850000000008606e+01 4.249250000000014893e+01 9.422500000000033182e+00 5.550000000000019501e-02 4.822800000000017207e+01 3.581000000000012840e+00
-1.249999999999999556e+00 2.793749999999985079e+01 4.806849999999974443e+01 1.142699999999993921e+01 6.999999999999963196e-02 5.616099999999970294e+01 4.414999999999976055e+00
-1.149999999999999467e+00 3.290450000000011244e+01 5.526250000000019469e+01 1.406950000000004941e+01 8.150000000000028055e-02 6.204750000000021970e+01 5.218000000000018623e+00
-1.049999999999999822e+00 3.777400000000013591e+01 6.035250000000021231e+01 1.571750000000005620e+01 1.115000000000003905e-01 6.768100000000023897e+01 6.076000000000021828e+00
-9.499999999999997335e-01 4.203899999999977410e+01 6.590899999999965075e+01 1.757149999999990442e+01 1.204999999999993576e-01 7.324299999999961130e+01 6.656499999999964778e+00
-8.499999999999996447e-01 4.530000000000016058e+01 7.185350000000025261e+01 1.906550000000006762e+01 1.260000000000004450e-01 7.976250000000028706e+01 7.391500000000026382e+00
-7.499999999999995559e-01 4.770099999999974472e+01 7.584549999999958914e+01 2.046799999999988984e+01 1.389999999999992630e-01 8.523799999999954480e+01 8.055499999999957694e+00
-6.499999999999994671e-01 4.894800000000017093e+01 7.991400000000028570e+01 2.138350000000007611e+01 1.680000000000005933e-01 9.088250000000032003e+01 8.334000000000029829e+00
-5.499999999999998224e-01 4.918350000000017275e+01 8.456450000000029377e+01 2.223150000000007864e+01 1.890000000000006675e-01 9.454150000000034026e+01 8.866000000000031633e+00
-4.499999999999997335e-01 4.915599999999973591e+01 8.904749999999953047e+01 2.295449999999987867e+01 2.379999999999987403e-01 9.828799999999947090e+01 9.180999999999951200e+00
-3.499999999999996447e-01 4.815350000000017161e+01 9.090200000000031366e+01 2.314650000000008134e+01 2.550000000000008926e-01 1.011160000000003549e+02 9.423500000000032628e+00
-2.499999999999995559e-01 4.746499999999974762e+01 9.272049999999950387e+01 2.398249999999987025e+01 2.844999999999984763e-01 1.043719999999994457e+02 9.686499999999949040e+00
-1.499999999999994671e-01 4.627800000000016212e+01 9.552150000000033003e+01 2.388600000000008450e+01 2.760000000000009668e-01 1.060585000000003788e+02 9.978500000000035897e+00
-4.999999999999982236e-02 4.630300000000016070e+01 9.518100000000033845e+01 2.358100000000008478e+01 2.480000000000008864e-01 1.050100000000003746e+02 9.734000000000033737e+00
5.000000000000026645e-02 4.626999999999975444e+01 9.539899999999948932e+01 2.387049999999987193e+01 2.194999999999988349e-01 1.057564999999994342e+02 9.829999999999946780e+00
1.500000000000003553e-01 4.684300000000016695e+01 9.520600000000032992e+01 2.347600000000008436e+01 2.125000000000007438e-01 1.063905000000003724e+02 9.595000000000034390e+00
2.500000000000004441e-01 4.742049999999974830e+01 9.418899999999949557e+01 2.346949999999987568e+01 2.044999999999989049e-01 1.043389999999994444e+02 9.637499999999947775e+00
3.500000000000005329e-01 4.843050000000017263e+01 9.103750000000032117e+01 2.326750000000008356e+01 2.015000000000007063e-01 1.018450000000003541e+02 9.438000000000032585e+00
4.500000000000001776e-01 4.926100000000017332e+01 8.945000000000031548e+01 2.293800000000008055e+01 1.670000000000005924e-01 9.980800000000034800e+01 9.255500000000033367e+00
5.500000000000002665e-01 4.996749999999973113e+01 8.655149999999953536e+01 2.240499999999988034e+01 1.889999999999990021e-01 9.575549999999948625e+01 8.924499999999952138e+00
6.500000000000003553e-01 4.914550000000017604e+01 8.220000000000028706e+01 2.167500000000007532e+01 1.840000000000006353e-01 9.066600000000032367e+01 8.539500000000030511e+00
7.500000000000004441e-01 4.760299999999974574e+01 7.683599999999958641e+01 2.106599999999988881e+01 1.469999999999992146e-01 8.634599999999953468e+01 8.139999999999956160e+00
8.500000000000005329e-01 4.484500000000015518e+01 7.213050000000025364e+01 1.944400000000007012e+01 1.350000000000004807e-01 8.088950000000028240e+01 7.579000000000026382e+00
9.500000000000001776e-01 4.201500000000014978e+01 6.747300000000024056e+01 1.784350000000006276e+01 1.345000000000004803e-01 7.513550000000026330e+01 6.885500000000024379e+00
1.050000000000000266e+00 3.741749999999979792e+01 6.185049999999966985e+01 1.597199999999991427e+01 1.044999999999994406e-01 6.843449999999963040e+01 6.281999999999966278e+00
1.150000000000000355e+00 3.283250000000011681e+01 5.665000000000019753e+01 1.405600000000004890e+01 1.130000000000003918e-01 6.282100000000021822e+01 5.382500000000018936e+00
1.250000000000000444e+00 2.740399999999985425e+01 4.933699999999973329e+01 1.240849999999993436e+01 8.999999999999952482e-02 5.642449999999969634e+01 4.595499999999975493e+00
1.350000000000000533e+00 2.187250000000007688e+01 4.555600000000016081e+01 9.750500000000034362e+00 5.800000000000020417e-02 4.886450000000017013e+01 3.764000000000013113e+00
1.450000000000000178e+00 1.713350000000006190e+01 3.999650000000013961e+01 7.640500000000026937e+00 5.800000000000020417e-02 4.314650000000015240e+01 2.890000000000010338e+00
1.550000000000000266e+00 1.416849999999992349e+01 3.414399999999982072e+01 5.795499999999969454e+00 3.299999999999982114e-02 3.759799999999980002e+01 2.245499999999987839e+00
1.650000000000000355e+00 1.246750000000004377e+01 2.892650000000010024e+01 4.133000000000014218e+00 2.450000000000008768e-02 3.158300000000011210e+01 1.560500000000005549e+00
1.750000000000000444e+00 1.091899999999994186e+01 2.439549999999987051e+01 2.816499999999984905e+00 1.199999999999993607e-02 2.689749999999985519e+01 1.066999999999994397e+00
1.850000000000000533e+00 1.066700000000003712e+01 2.005800000000007088e+01 1.875000000000006661e+00 6.000000000000020942e-03 2.458750000000008740e+01 7.165000000000025793e-01
1.950000000000000178e+00 2.491800000000008808e+01 1.636350000000005878e+01 1.213500000000004242e+00 2.500000000000008726e-03 1.769650000000006074e+01 4.590000000000016289e-01
2.049999999999999822e+00 3.919900000000014018e+01 1.373300000000004850e+01 7.125000000000024647e-01 1.500000000000005235e-03 1.507750000000005386e+01 2.505000000000008886e-01
2.150000000000000355e+00 3.979499999999943327e+01 1.207499999999982876e+01 4.254999999999939386e-01 1.499999999999978781e-03 1.320349999999981172e+01 1.594999999999977269e-01
2.250000000000000888e+00 1.428850000000005060e+01 9.455000000000033822e+00 2.690000000000009606e-01 1.000000000000003490e-03 1.055550000000003763e+01 9.200000000000031763e-02
2.350000000000000533e+00 4.273000000000014786e+00 7.025000000000024336e+00 1.455000000000005178e-01 5.000000000000017451e-04 7.982000000000027740e+00 4.650000000000016620e-02
2.450000000000000178e+00 1.195000000000004281e+00 6.926500000000024748e+00 6.900000000000024170e-02 0.000000000000000000e+00 5.904500000000020954e+00 1.950000000000006936e-02
2.549999999999999822e+00 3.550000000000012590e-01 4.296500000000015085e+00 3.950000000000013917e-02 0.000000000000000000e+00 5.299000000000019028e+00 2.000000000000006981e-02
2.650000000000000355e+00 1.144999999999983670e-01 4.363499999999937984e+00 9.999999999999857961e-03 0.000000000000000000e+00 3.734499999999946862e+00 6.999999999999900399e-03
2.750000000000000888e+00 3.600000000000012912e-02 2.818000000000009830e+00 5.000000000000017451e-03 0.000000000000000000e+00 3.581000000000012840e+00 2.500000000000008726e-03
2.850000000000000533e+00 5.000000000000017451e-03 1.852000000000006530e+00 2.000000000000006981e-03 0.000000000000000000e+00 1.643000000000005789e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 1.364000000000004764e+00 1.500000000000005235e-03 0.000000000000000000e+00 1.590000000000005631e+00 5.000000000000017451e-04
3.049999999999999822e+00 0.000000000000000000e+00 1.041500000000003645e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.043500000000007422e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 5.099999999999927924e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.436499999999979682e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 6.790000000000023794e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.540000000000029790e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 3.540000000000012581e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.660000000000012688e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 3.210000000000011178e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.220000000000017959e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 8.549999999999878530e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.299999999999896849e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 4.700000000000016664e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.200000000000014833e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 2.650000000000009293e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.350000000000004842e-02 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.300000000000004624e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 1.999999999999971419e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en12.39_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.81565 360.1474 77.49285 2.06075 391.75695 37.9547
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 4.499999999999976241e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.499999999999976241e-03 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 1.200000000000004188e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.350000000000004842e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 2.799999999999985140e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.399999999999987213e-02 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 4.700000000000016664e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.300000000000018585e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 9.499999999999991784e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.599999999999991873e-02 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.574999999999998623e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.354999999999995319e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 3.409999999999996922e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.714999999999994307e-01 4.999999999999995767e-04
-3.649999999999999467e+00 0.000000000000000000e+00 5.039999999999995595e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.179999999999995719e-01 4.999999999999995767e-04
-3.549999999999999822e+00 5.000000000000017451e-04 1.082000000000003848e+00 1.000000000000003490e-03 0.000000000000000000e+00 9.500000000000033973e-01 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.462999999999998746e+00 9.999999999999991535e-04 0.000000000000000000e+00 1.215499999999998915e+00 1.499999999999998730e-03
-3.349999999999999645e+00 4.999999999999995767e-04 1.741499999999998494e+00 9.999999999999991535e-04 0.000000000000000000e+00 1.631499999999998618e+00 0.000000000000000000e+00
-3.250000000000000000e+00 2.499999999999997710e-02 1.880499999999998284e+00 3.999999999999996614e-03 0.000000000000000000e+00 2.531999999999997808e+00 1.499999999999998730e-03
-3.149999999999999467e+00 7.849999999999993094e-02 3.412999999999996703e+00 1.849999999999998174e-02 0.000000000000000000e+00 3.617499999999996607e+00 6.999999999999993207e-03
-3.049999999999999822e+00 2.865000000000010316e-01 4.059000000000014374e+00 3.950000000000013917e-02 0.000000000000000000e+00 4.210000000000015064e+00 1.700000000000006020e-02
-2.950000000000000178e+00 7.349999999999993205e-01 5.814499999999994451e+00 6.299999999999994493e-02 0.000000000000000000e+00 5.640499999999994962e+00 2.749999999999997585e-02
-2.849999999999999645e+00 2.158999999999998032e+00 7.519999999999993356e+00 6.334999999999993969e-01 1.499999999999998730e-03 8.043999999999993378e+00 5.549999999999995215e-02
-2.750000000000000000e+00 9.096499999999991815e+00 9.379499999999991289e+00 2.374999999999997946e-01 2.499999999999997884e-03 1.037599999999999056e+01 9.299999999999991607e-02
-2.649999999999999467e+00 2.758849999999997493e+01 1.207349999999998857e+01 4.104999999999996430e-01 2.499999999999997884e-03 1.307549999999998747e+01 1.619999999999998663e-01
-2.549999999999999822e+00 4.206100000000014916e+01 1.492300000000005333e+01 7.580000000000026716e-01 6.500000000000023120e-03 1.556250000000005507e+01 3.035000000000010467e-01
-2.450000000000000178e+00 2.077899999999998215e+01 1.903149999999998343e+01 1.225999999999998868e+00 1.099999999999999069e-02 1.940799999999998349e+01 7.614999999999992886e-01
-2.349999999999999645e+00 1.252549999999998853e+01 2.372649999999998016e+01 1.933999999999998165e+00 1.499999999999998557e-02 2.436099999999997934e+01 7.814999999999993063e-01
-2.250000000000000000e+00 8.952499999999991687e+00 2.549199999999997601e+01 2.960499999999997467e+00 1.849999999999998174e-02 2.917299999999997340e+01 1.257499999999998952e+00
-2.149999999999999467e+00 1.069649999999998968e+01 3.154799999999996984e+01 4.361499999999995936e+00 4.499999999999995670e-02 3.500899999999996481e+01 1.809499999999998332e+00
-2.049999999999999822e+00 1.347100000000004805e+01 3.589850000000012642e+01 5.919000000000020911e+00 6.450000000000022382e-02 4.046700000000014086e+01 2.459000000000008512e+00
-1.949999999999999734e+00 1.577149999999991614e+01 4.297749999999977177e+01 8.012999999999957268e+00 8.799999999999952305e-02 4.635199999999975518e+01 3.353999999999981885e+00
-1.849999999999999645e+00 1.956200000000006867e+01 4.961350000000017246e+01 1.015200000000003655e+01 1.155000000000004079e-01 5.195100000000018525e+01 4.408500000000015184e+00
-1.750000000000000000e+00 2.432650000000008461e+01 5.473500000000019128e+01 1.252500000000004476e+01 1.560000000000005549e-01 5.836700000000020339e+01 5.443500000000018879e+00
-1.649999999999999911e+00 2.910849999999984306e+01 6.015999999999967685e+01 1.488249999999992035e+01 1.979999999999989546e-01 6.502399999999964564e+01 6.433499999999965802e+00
-1.549999999999999822e+00 3.380750000000011823e+01 6.670600000000023044e+01 1.697850000000006077e+01 2.225000000000007805e-01 7.288300000000025136e+01 7.412000000000025679e+00
-1.449999999999999734e+00 3.742399999999980054e+01 7.193899999999960926e+01 1.882699999999989871e+01 2.974999999999984324e-01 7.781449999999958322e+01 8.335999999999955890e+00
-1.349999999999999645e+00 4.041200000000014114e+01 7.745600000000027308e+01 2.054300000000007387e+01 3.165000000000011138e-01 8.291200000000029036e+01 9.166500000000032955e+00
-1.249999999999999556e+00 4.156399999999977979e+01 8.200849999999955742e+01 2.148799999999988586e+01 3.349999999999981881e-01 8.865649999999952513e+01 9.808499999999947150e+00
-1.149999999999999467e+00 4.278950000000015308e+01 8.515700000000029490e+01 2.249100000000007782e+01 3.980000000000014082e-01 9.299450000000032901e+01 1.007700000000003548e+01
-1.049999999999999822e+00 4.157200000000014484e+01 9.027550000000032071e+01 2.280050000000008126e+01 4.800000000000017031e-01 9.679650000000033572e+01 1.049300000000003763e+01
-9.499999999999997335e-01 4.080799999999977956e+01 9.228999999999950887e+01 2.275349999999987816e+01 5.679999999999969518e-01 9.842249999999947363e+01 1.082699999999994134e+01
-8.499999999999996447e-01 3.812550000000013739e+01 9.378950000000033072e+01 2.262400000000008049e+01 6.230000000000022187e-01 1.013050000000003621e+02 1.087500000000003908e+01
-7.499999999999995559e-01 3.556549999999980827e+01 9.692799999999948568e+01 2.272049999999987691e+01 7.124999999999962474e-01 1.038529999999994402e+02 1.138149999999993867e+01
-6.499999999999994671e-01 3.274100000000011335e+01 9.467400000000033344e+01 2.155450000000007549e+01 7.905000000000027560e-01 1.038520000000003591e+02 1.121900000000004027e+01
-5.499999999999998224e-01 3.037550000000010542e+01 9.626350000000033447e+01 2.114750000000007546e+01 8.590000000000029834e-01 1.019965000000003528e+02 1.086200000000003740e+01
-4.499999999999997335e-01 2.853499999999984738e+01 9.682299999999948170e+01 2.055449999999989075e+01 8.924999999999951861e-01 1.033034999999994454e+02 1.161449999999993743e+01
-3.499999999999996447e-01 2.692350000000009658e+01 9.583800000000033492e+01 2.040600000000007341e+01 9.255000000000032090e-01 1.015855000000003514e+02 1.102150000000003871e+01
-2.499999999999995559e-01 2.526649999999986562e+01 9.423099999999949716e+01 1.930399999999989546e+01 9.204999999999950999e-01 1.035049999999994412e+02 1.063899999999994250e+01
-1.499999999999994671e-01 2.369300000000008311e+01 9.459500000000033992e+01 1.864700000000006597e+01 9.190000000000032587e-01 1.008820000000003603e+02 1.052950000000003783e+01
-4.999999999999982236e-02 2.311850000000008265e+01 9.560850000000033333e+01 1.870050000000006563e+01 9.455000000000033378e-01 1.012810000000003612e+02 1.049500000000003652e+01
5.000000000000026645e-02 2.354099999999987247e+01 9.376999999999949864e+01 1.834349999999990288e+01 9.384999999999950049e-01 9.937549999999946237e+01 1.045349999999994495e+01
1.500000000000003553e-01 2.338350000000008322e+01 9.619200000000033413e+01 1.854400000000006443e+01 9.530000000000033999e-01 9.978900000000035675e+01 1.046100000000003760e+01
2.500000000000004441e-01 2.414949999999987185e+01 9.540199999999948943e+01 1.870149999999989987e+01 8.709999999999953335e-01 9.928099999999946590e+01 1.047199999999994446e+01
3.500000000000005329e-01 2.532250000000009038e+01 9.470900000000033003e+01 1.919350000000006773e+01 7.955000000000027605e-01 1.027865000000003590e+02 1.132900000000003971e+01
4.500000000000001776e-01 2.699500000000009337e+01 9.380750000000033140e+01 1.959050000000006975e+01 7.710000000000026832e-01 1.014800000000003593e+02 1.081850000000003753e+01
5.500000000000002665e-01 2.891699999999984527e+01 9.367349999999949262e+01 2.021149999999989078e+01 7.159999999999961950e-01 1.012719999999994656e+02 1.055799999999994299e+01
6.500000000000003553e-01 3.171500000000011354e+01 9.284650000000033288e+01 2.069400000000007367e+01 6.600000000000023626e-01 1.009875000000003524e+02 1.064000000000003787e+01
7.500000000000004441e-01 3.399099999999981492e+01 9.187699999999951217e+01 2.118649999999988509e+01 5.709999999999969544e-01 9.999399999999945976e+01 1.060949999999994375e+01
8.500000000000005329e-01 3.635800000000012488e+01 9.051900000000031810e+01 2.165150000000007680e+01 5.425000000000018696e-01 9.882250000000034618e+01 1.066450000000003762e+01
9.500000000000001776e-01 3.823100000000013665e+01 8.914650000000031582e+01 2.193100000000007554e+01 4.305000000000014926e-01 9.606350000000033162e+01 1.052950000000003783e+01
1.050000000000000266e+00 3.970649999999978519e+01 8.556499999999954298e+01 2.200049999999988160e+01 3.799999999999979505e-01 9.776099999999948409e+01 1.023999999999994515e+01
1.150000000000000355e+00 4.017550000000014165e+01 8.200950000000028695e+01 2.134300000000007458e+01 3.635000000000012665e-01 9.112600000000031741e+01 9.977000000000035840e+00
1.250000000000000444e+00 3.982199999999978957e+01 7.866849999999958243e+01 2.092849999999988952e+01 3.279999999999982374e-01 8.745049999999953627e+01 9.484999999999949694e+00
1.350000000000000533e+00 3.854750000000013443e+01 7.442450000000026478e+01 1.951400000000007040e+01 2.935000000000010378e-01 8.346300000000029229e+01 9.195500000000032870e+00
1.450000000000000178e+00 3.570450000000012380e+01 6.848650000000024818e+01 1.806000000000006267e+01 2.560000000000008935e-01 7.661700000000027444e+01 8.046500000000028407e+00
1.550000000000000266e+00 3.187949999999982964e+01 6.208099999999966911e+01 1.620099999999991169e+01 2.004999999999989291e-01 7.138549999999962381e+01 7.273499999999961219e+00
1.650000000000000355e+00 2.847900000000009868e+01 5.736400000000020327e+01 1.413100000000004997e+01 1.630000000000005611e-01 6.484750000000022396e+01 6.162500000000021849e+00
1.750000000000000444e+00 2.329799999999987392e+01 5.156749999999972545e+01 1.183799999999993702e+01 1.329999999999992855e-01 5.885949999999968441e+01 5.224499999999972388e+00
1.850000000000000533e+00 1.891550000000006548e+01 4.535050000000016013e+01 9.750000000000033751e+00 9.550000000000033462e-02 5.211400000000018196e+01 4.169500000000014417e+00
1.950000000000000178e+00 1.440700000000005154e+01 3.962000000000013955e+01 7.532500000000026397e+00 6.900000000000024170e-02 4.567350000000016053e+01 3.748000000000013099e+00
2.049999999999999822e+00 1.105100000000003924e+01 3.514250000000012619e+01 5.674000000000019917e+00 5.850000000000020461e-02 3.958300000000014052e+01 2.411500000000008637e+00
2.150000000000000355e+00 9.240999999999868209e+00 2.885299999999958942e+01 4.078999999999942006e+00 3.299999999999952971e-02 3.320749999999952706e+01 1.704999999999975868e+00
2.250000000000000888e+00 8.705000000000030269e+00 2.486800000000008737e+01 2.857000000000009976e+00 2.150000000000007461e-02 2.898050000000010229e+01 1.213000000000004297e+00
2.350000000000000533e+00 1.043150000000003708e+01 2.026800000000007174e+01 1.916500000000006754e+00 1.550000000000005540e-02 2.446900000000008646e+01 7.860000000000028075e-01
2.450000000000000178e+00 2.276850000000008123e+01 1.688450000000005957e+01 1.181000000000004269e+00 9.000000000000032280e-03 2.045800000000007302e+01 5.025000000000017231e-01
2.549999999999999822e+00 3.379800000000012261e+01 1.377300000000004943e+01 1.209000000000004293e+00 4.500000000000016140e-03 1.569500000000005535e+01 3.050000000000010481e-01
2.650000000000000355e+00 3.980299999999943594e+01 1.206899999999982853e+01 4.574999999999935230e-01 1.999999999999971419e-03 1.348199999999980925e+01 1.989999999999971791e-01
2.750000000000000888e+00 1.443400000000005079e+01 8.923500000000030852e+00 2.475000000000008860e-01 1.500000000000005235e-03 9.342500000000033111e+00 9.950000000000035205e-02
2.850000000000000533e+00 2.624000000000009436e+00 8.484000000000030184e+00 1.350000000000004807e-01 5.000000000000017451e-04 8.026500000000028834e+00 7.100000000000024347e-02
2.950000000000000178e+00 1.052500000000003766e+00 5.923500000000021082e+00 8.350000000000029621e-02 5.000000000000017451e-04 6.797500000000024301e+00 3.400000000000012040e-02
3.049999999999999822e+00 4.785000000000017017e-01 5.358500000000018915e+00 3.500000000000012129e-02 0.000000000000000000e+00 4.731500000000016470e+00 1.400000000000004886e-02
3.150000000000000355e+00 1.794999999999974394e-01 5.013999999999929180e+00 1.699999999999975836e-02 0.000000000000000000e+00 3.625499999999948653e+00 8.999999999999872685e-03
3.250000000000000888e+00 7.650000000000027611e-02 1.981000000000006978e+00 6.000000000000020942e-03 0.000000000000000000e+00 2.417000000000008697e+00 3.500000000000012216e-03
3.350000000000000533e+00 2.900000000000010209e-02 1.401500000000004853e+00 2.000000000000006981e-03 0.000000000000000000e+00 2.095000000000007301e+00 1.000000000000003490e-03
3.450000000000000178e+00 1.000000000000003490e-03 1.008000000000003560e+00 1.500000000000005235e-03 0.000000000000000000e+00 1.476000000000005308e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 9.174999999999869926e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.250999999999982126e+00 4.999999999999928547e-04
3.650000000000001243e+00 0.000000000000000000e+00 4.550000000000016254e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.965000000000027613e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 2.930000000000010374e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.085000000000018394e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.880000000000006666e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.955000000000007010e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.105000000000003896e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.185000000000007769e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 7.299999999999896849e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.899999999999902045e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 4.400000000000015704e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.100000000000011080e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 2.650000000000009293e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.700000000000006020e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 1.450000000000005104e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 5.999999999999915123e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999950200e-03 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en12.39_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 150.6495 381.6862222222222 81.62083333333334 2.014666666666667 414.20377777777776 40.52583333333333
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 1.111111111111115013e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.555555555555526277e-04 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 2.222222222222230027e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.555555555555575066e-04 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 7.222222222222247912e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.555555555555574850e-03 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 7.222222222222183727e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.111111111111078471e-03 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 2.333333333333341419e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.388888888888893842e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.838888888888879081e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.888888888888873491e-02 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 7.388888888888915651e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.388888888888907630e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 2.794444444444442177e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.688888888888886775e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 8.894444444444437048e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.866666666666665086e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 5.677777777777772705e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.238888888888886153e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 4.544444444444440401e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.188888888888887774e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 6.933333333333357995e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.083333333333362347e-01 0.000000000000000000e+00
-3.450000000000000178e+00 1.111111111111110026e-03 1.029444444444443496e+00 5.555555555555550130e-04 0.000000000000000000e+00 1.495555555555554195e+00 5.555555555555550130e-04
-3.349999999999999645e+00 4.444444444444440104e-03 1.703333333333331812e+00 4.444444444444440104e-03 0.000000000000000000e+00 2.806111111111108780e+00 1.111111111111110026e-03
-3.250000000000000000e+00 1.777777777777776042e-02 2.256111111111108958e+00 5.555555555555550563e-03 0.000000000000000000e+00 2.699444444444441871e+00 3.333333333333330512e-03
-3.149999999999999467e+00 8.777777777777770463e-02 3.254999999999997229e+00 1.611111111111109689e-02 0.000000000000000000e+00 3.638888888888885731e+00 1.111111111111110113e-02
-3.049999999999999822e+00 2.811111111111120886e-01 3.900000000000013678e+00 3.166666666666678037e-02 0.000000000000000000e+00 4.200555555555570031e+00 1.388888888888893842e-02
-2.950000000000000178e+00 7.455555555555548608e-01 6.496666666666660817e+00 6.666666666666661023e-02 5.555555555555550130e-04 6.088333333333327602e+00 3.055555555555553027e-02
-2.849999999999999645e+00 2.236666666666664582e+00 7.253888888888882391e+00 1.238888888888887846e-01 1.111111111111110026e-03 8.391666666666658614e+00 5.444444444444439951e-02
-2.750000000000000000e+00 9.025555555555547116e+00 9.414444444444436400e+00 2.177777777777775980e-01 1.666666666666665256e-03 1.011611111111110262e+01 9.333333333333325432e-02
-2.649999999999999467e+00 2.554555555555553426e+01 1.326499999999998813e+01 8.377777777777770662e-01 4.999999999999995767e-03 1.346333333333332227e+01 1.616666666666665142e-01
-2.549999999999999822e+00 3.455000000000012506e+01 1.468666666666671894e+01 1.100000000000003864e+00 9.444444444444477504e-03 1.673111111111116855e+01 2.950000000000010392e-01
-2.450000000000000178e+00 2.160055555555553752e+01 1.789833333333331922e+01 1.092777777777776738e+00 1.222222222222221072e-02 2.144166666666664867e+01 4.622222222222218124e-01
-2.349999999999999645e+00 8.773333333333326323e+00 2.254222222222220395e+01 1.724444444444442892e+00 2.499999999999997710e-02 2.571333333333330984e+01 7.599999999999993427e-01
-2.250000000000000000e+00 9.197222222222213972e+00 2.623944444444441970e+01 2.638333333333330977e+00 3.277777777777774598e-02 3.216055555555552559e+01 1.157777777777776684e+00
-2.149999999999999467e+00 1.030444444444443519e+01 3.258833333333330273e+01 4.029444444444441054e+00 6.888888888888883288e-02 3.450722222222218960e+01 1.764999999999998348e+00
-2.049999999999999822e+00 1.188944444444448578e+01 3.714222222222235104e+01 5.542222222222242145e+00 8.611111111111141581e-02 4.031000000000014438e+01 2.446666666666675205e+00
-1.949999999999999734e+00 1.443333333333325719e+01 4.335666666666643465e+01 7.519444444444404851e+00 1.233333333333326842e-01 4.860444444444418366e+01 3.386666666666648506e+00
-1.849999999999999645e+00 1.807833333333339709e+01 4.754166666666683483e+01 1.018777777777781424e+01 2.011111111111118233e-01 5.424944444444463443e+01 4.390555555555571310e+00
-1.750000000000000000e+00 2.217722222222230144e+01 5.506388888888908184e+01 1.225000000000004263e+01 2.294444444444452558e-01 6.102833333333354915e+01 5.396666666666686041e+00
-1.649999999999999911e+00 2.624611111111097017e+01 6.120666666666634370e+01 1.447888888888881276e+01 2.799999999999985278e-01 6.768111111111075218e+01 6.605555555555520542e+00
-1.549999999999999822e+00 3.054722222222233086e+01 6.773277777777801134e+01 1.689666666666672512e+01 3.205555555555567038e-01 7.381611111111136836e+01 7.776666666666693928e+00
-1.449999999999999734e+00 3.421611111111092640e+01 7.250055555555516662e+01 1.896666666666656553e+01 3.416666666666648422e-01 8.128055555555512512e+01 8.740555555555509670e+00
-1.349999999999999645e+00 3.733500000000012875e+01 8.107388888888917222e+01 2.054888888888896048e+01 3.800000000000013367e-01 8.936277777777809206e+01 9.558888888888922963e+00
-1.249999999999999556e+00 3.938777777777757194e+01 8.479222222222176697e+01 2.193222222222210505e+01 4.555555555555531599e-01 9.408777777777727636e+01 1.046611111111105608e+01
-1.149999999999999467e+00 4.038888888888903494e+01 8.908111111111142577e+01 2.303944444444452699e+01 4.938888888888906537e-01 9.888555555555591070e+01 1.097555555555559437e+01
-1.049999999999999822e+00 4.052888888888903551e+01 9.383277777777810513e+01 2.376500000000008228e+01 5.072222222222240173e-01 1.017827777777781364e+02 1.169000000000004214e+01
-9.499999999999997335e-01 3.973888888888868109e+01 9.673722222222170330e+01 2.405611111111098310e+01 5.611111111111081184e-01 1.046633333333327727e+02 1.146555555555549510e+01
-8.499999999999996447e-01 3.815055555555569100e+01 9.793722222222257301e+01 2.350777777777786071e+01 6.200000000000022160e-01 1.079855555555559334e+02 1.174166666666670800e+01
-7.499999999999995559e-01 3.578388888888869701e+01 9.955499999999946681e+01 2.348611111111098637e+01 6.266666666666633745e-01 1.111994444444438557e+02 1.180055555555549240e+01
-6.499999999999994671e-01 3.354944444444456053e+01 1.015888888888892438e+02 2.286944444444452529e+01 6.622222222222245991e-01 1.109027777777781694e+02 1.186888888888893057e+01
-5.499999999999998224e-01 3.124833333333344498e+01 1.012766666666670261e+02 2.254888888888896759e+01 6.950000000000025047e-01 1.091416666666670494e+02 1.173666666666670899e+01
-4.499999999999997335e-01 2.989888888888873097e+01 1.038655555555550052e+02 2.187999999999988532e+01 7.483333333333294091e-01 1.095588888888883048e+02 1.150777777777771682e+01
-3.499999999999996447e-01 2.722500000000009734e+01 1.046466666666670307e+02 2.193500000000007688e+01 7.905555555555583425e-01 1.114605555555559562e+02 1.180555555555559799e+01
-2.499999999999995559e-01 2.667055555555541346e+01 1.026188888888883497e+02 2.094777777777766659e+01 8.161111111111067906e-01 1.106444444444438631e+02 1.197944444444438084e+01
-1.499999999999994671e-01 2.536166666666675695e+01 1.041094444444448186e+02 2.058333333333340676e+01 8.355555555555584935e-01 1.111811111111115054e+02 1.134500000000003972e+01
-4.999999999999982236e-02 2.469222222222230911e+01 1.016522222222225764e+02 2.063000000000007361e+01 8.861111111111142913e-01 1.084500000000003865e+02 1.138388888888892936e+01
5.000000000000026645e-02 2.489999999999986713e+01 1.019383333333327926e+02 2.033777777777767071e+01 8.661111111111065020e-01 1.105827777777771956e+02 1.133666666666660738e+01
1.500000000000003553e-01 2.531944444444453524e+01 1.047250000000003638e+02 2.106055555555563075e+01 8.138888888888917705e-01 1.087477777777781682e+02 1.152722222222226378e+01
2.500000000000004441e-01 2.652277777777763745e+01 1.031516666666661166e+02 2.161999999999988376e+01 7.999999999999957145e-01 1.097783333333327533e+02 1.161333333333327111e+01
3.500000000000005329e-01 2.783222222222232034e+01 1.045511111111114815e+02 2.218388888888896560e+01 7.683333333333360882e-01 1.093027777777781608e+02 1.160777777777781949e+01
4.500000000000001776e-01 2.922000000000010189e+01 1.016983333333336930e+02 2.176166666666674487e+01 7.222222222222247634e-01 1.109638888888892865e+02 1.224166666666670977e+01
5.500000000000002665e-01 3.172444444444427702e+01 1.007888888888883514e+02 2.299166666666654635e+01 6.627777777777742463e-01 1.093727777777772019e+02 1.249944444444437863e+01
6.500000000000003553e-01 3.365777777777789481e+01 1.048122222222225872e+02 2.289722222222230386e+01 6.222222222222244525e-01 1.101438888888892791e+02 1.194055555555559778e+01
7.500000000000004441e-01 3.641499999999980730e+01 1.015761111111105777e+02 2.319055555555543080e+01 5.666666666666636543e-01 1.082477777777772019e+02 1.193555555555549219e+01
8.500000000000005329e-01 3.850111111111124984e+01 9.749888888888924043e+01 2.368333333333341884e+01 5.133333333333351955e-01 1.053283333333337026e+02 1.187555555555559827e+01
9.500000000000001776e-01 4.059388888888903324e+01 9.663666666666701133e+01 2.376055555555564069e+01 4.572222222222238619e-01 1.035000000000003695e+02 1.156833333333337421e+01
1.050000000000000266e+00 4.116444444444422857e+01 9.422111111111061632e+01 2.343777777777765436e+01 4.199999999999977640e-01 9.950499999999946965e+01 1.134555555555549589e+01
1.150000000000000355e+00 4.117611111111125410e+01 8.768888888888919553e+01 2.311777777777786014e+01 3.777777777777791002e-01 9.471166666666699996e+01 1.065611111111114795e+01
1.250000000000000444e+00 4.022555555555534568e+01 8.445833333333288806e+01 2.195277777777766204e+01 3.249999999999982903e-01 9.026055555555507226e+01 1.017999999999994643e+01
1.350000000000000533e+00 3.759500000000013387e+01 7.989166666666694994e+01 2.054000000000007375e+01 2.872222222222232113e-01 8.492777777777807557e+01 9.510555555555589180e+00
1.450000000000000178e+00 3.466611111111123478e+01 7.390000000000026148e+01 1.869777777777784422e+01 2.672222222222231935e-01 7.815944444444471628e+01 8.775000000000030553e+00
1.550000000000000266e+00 3.051444444444428328e+01 6.763111111111075502e+01 1.655722222222213347e+01 2.227777777777766033e-01 7.404222222222182381e+01 7.491666666666627172e+00
1.650000000000000355e+00 2.609777777777787122e+01 6.044666666666687860e+01 1.424666666666671766e+01 1.872222222222228727e-01 6.589388888888912277e+01 6.323888888888911097e+00
1.750000000000000444e+00 2.129944444444433316e+01 5.442999999999970839e+01 1.200666666666660376e+01 1.216666666666660207e-01 5.994222222222190766e+01 5.326111111111083041e+00
1.850000000000000533e+00 1.711777777777783882e+01 4.659722222222238486e+01 9.553888888888922182e+00 1.155555555555559666e-01 5.221611111111129588e+01 4.723333333333350481e+00
1.950000000000000178e+00 1.323611111111115868e+01 4.305777777777792892e+01 7.217222222222248185e+00 8.111111111111139749e-02 4.757722222222238884e+01 3.232777777777789296e+00
2.049999999999999822e+00 9.833333333333367676e+00 3.545722222222234876e+01 5.367777777777797077e+00 5.666666666666686503e-02 3.980611111111124956e+01 2.331111111111119349e+00
2.150000000000000355e+00 7.738333333333224040e+00 3.147277777777733121e+01 3.711666666666614045e+00 2.999999999999957562e-02 3.375055555555508136e+01 1.600555555555532861e+00
2.250000000000000888e+00 7.780000000000027782e+00 2.622055555555564865e+01 2.541666666666675845e+00 2.166666666666674373e-02 2.818444444444454433e+01 1.068333333333337132e+00
2.350000000000000533e+00 9.383888888888922253e+00 2.090888888888896346e+01 1.608333333333338944e+00 1.222222222222226623e-02 2.246333333333341287e+01 6.850000000000023848e-01
2.450000000000000178e+00 1.932611111111117808e+01 1.790666666666673024e+01 1.028888888888892517e+00 4.444444444444460053e-03 2.013166666666673876e+01 4.066666666666681196e-01
2.549999999999999822e+00 4.000277777777792210e+01 1.457388888888894130e+01 5.888888888888910156e-01 3.888888888888902655e-03 1.490500000000005265e+01 2.661111111111120753e-01
2.650000000000000355e+00 3.006388888888846367e+01 1.202166666666649597e+01 4.216666666666606944e-01 0.000000000000000000e+00 1.168999999999983430e+01 1.433333333333313142e-01
2.750000000000000888e+00 1.121777777777781715e+01 8.370555555555585059e+00 2.966666666666676888e-01 1.666666666666672628e-03 9.783333333333368742e+00 8.444444444444473841e-02
2.850000000000000533e+00 2.047777777777784802e+00 6.970555555555580263e+00 1.733333333333339499e-01 0.000000000000000000e+00 9.513888888888923034e+00 4.166666666666681701e-02
2.950000000000000178e+00 9.744444444444478881e-01 5.270555555555573868e+00 1.383333333333338355e-01 5.555555555555575066e-04 5.950000000000020606e+00 2.166666666666674373e-02
3.049999999999999822e+00 2.966666666666676888e-01 3.994444444444458675e+00 3.111111111111122124e-02 0.000000000000000000e+00 4.943888888888906763e+00 1.000000000000003490e-02
3.150000000000000355e+00 9.999999999999859002e-02 4.208333333333273529e+00 1.333333333333314510e-02 0.000000000000000000e+00 6.088333333333246777e+00 8.333333333333215256e-03
3.250000000000000888e+00 2.333333333333341419e-02 1.919444444444451170e+00 7.777777777777805310e-03 0.000000000000000000e+00 2.969444444444454767e+00 1.111111111111115013e-03
3.350000000000000533e+00 6.666666666666690513e-03 2.217777777777785619e+00 1.666666666666672628e-03 0.000000000000000000e+00 1.626111111111116836e+00 0.000000000000000000e+00
3.450000000000000178e+00 1.111111111111115013e-03 1.062777777777781596e+00 1.111111111111115013e-03 0.000000000000000000e+00 1.195555555555559701e+00 0.000000000000000000e+00
3.550000000000000711e+00 5.555555555555477488e-04 6.266666666666578234e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.357777777777758654e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 4.055555555555570013e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.177777777777810231e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 2.322222222222230514e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.244444444444455899e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.372222222222227173e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.733333333333346271e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 6.777777777777801993e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.105555555555559483e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 3.611111111111060118e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.555555555555463154e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 2.833333333333343251e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.666666666666679869e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 1.833333333333339935e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.666666666666672542e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 5.555555555555574850e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.666666666666690513e-03 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 1.666666666666672628e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.888888888888902655e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.666666666666643138e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.555555555555477488e-04 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 5.555555555555575066e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.555555555555575066e-04 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.555555555555575066e-04 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en12.39_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.13945 383.4501 81.4716 1.9155 418.7861 40.6666
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 6.999999999999962849e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.099999999999994038e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 1.550000000000005540e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.700000000000006020e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 3.399999999999981509e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.599999999999980993e-02 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 4.750000000000016709e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.650000000000023948e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 9.399999999999991696e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.159999999999998949e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.744999999999998497e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.059999999999998221e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 5.979999999999994209e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.514999999999997016e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 6.929999999999993943e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.914999999999993374e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 7.215000000000025837e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.187500000000004219e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.928499999999998327e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.272999999999997911e+00 0.000000000000000000e+00
-3.349999999999999645e+00 5.499999999999995344e-03 1.471499999999998698e+00 1.999999999999998307e-03 0.000000000000000000e+00 2.158999999999998032e+00 1.499999999999998730e-03
-3.250000000000000000e+00 3.299999999999996686e-02 2.094499999999998252e+00 6.499999999999994497e-03 0.000000000000000000e+00 2.704499999999997684e+00 3.499999999999996603e-03
-3.149999999999999467e+00 1.189999999999998975e-01 2.869499999999997275e+00 1.249999999999998855e-02 0.000000000000000000e+00 3.534499999999996867e+00 6.999999999999993207e-03
-3.049999999999999822e+00 3.670000000000012697e-01 4.909500000000017295e+00 3.100000000000011080e-02 0.000000000000000000e+00 4.894500000000017614e+00 1.000000000000003490e-02
-2.950000000000000178e+00 1.072499999999999121e+00 4.771499999999996078e+00 5.899999999999994832e-02 0.000000000000000000e+00 6.063999999999994728e+00 2.799999999999997283e-02
-2.849999999999999645e+00 3.311499999999997002e+00 6.994999999999993889e+00 1.089999999999999025e-01 0.000000000000000000e+00 8.476999999999991431e+00 4.299999999999996186e-02
-2.750000000000000000e+00 1.061349999999998950e+01 8.648499999999991417e+00 2.189999999999998059e-01 0.000000000000000000e+00 1.144399999999999018e+01 7.499999999999992784e-02
-2.649999999999999467e+00 3.344599999999996953e+01 1.061299999999999066e+01 3.614999999999996549e-01 2.499999999999997884e-03 1.252699999999998859e+01 1.369999999999998719e-01
-2.549999999999999822e+00 4.180900000000014671e+01 1.394100000000004869e+01 5.935000000000021370e-01 1.500000000000005235e-03 1.496600000000005259e+01 2.380000000000008498e-01
-2.450000000000000178e+00 2.673399999999997689e+01 1.688349999999998374e+01 1.331499999999998796e+00 5.999999999999994921e-03 1.995249999999998280e+01 3.884999999999996234e-01
-2.349999999999999645e+00 1.194999999999998863e+01 2.154249999999997911e+01 1.948499999999998122e+00 1.349999999999998770e-02 2.293499999999997740e+01 6.429999999999994609e-01
-2.250000000000000000e+00 9.571999999999992070e+00 2.552849999999997621e+01 2.409999999999997922e+00 1.849999999999998174e-02 2.783099999999997465e+01 1.026499999999999080e+00
-2.149999999999999467e+00 9.391999999999990578e+00 3.004549999999997212e+01 3.549999999999996714e+00 3.299999999999996686e-02 3.413999999999997215e+01 1.533499999999998531e+00
-2.049999999999999822e+00 1.085200000000003762e+01 3.490200000000012182e+01 5.023000000000017451e+00 4.650000000000016620e-02 3.803350000000013154e+01 2.254000000000007997e+00
-1.949999999999999734e+00 1.311249999999992966e+01 3.966799999999978610e+01 6.932499999999962803e+00 7.249999999999960643e-02 4.515099999999976177e+01 2.999999999999984013e+00
-1.849999999999999645e+00 1.661750000000006011e+01 4.505400000000015837e+01 9.067500000000032756e+00 1.035000000000003695e-01 5.106750000000018019e+01 4.531500000000016293e+00
-1.750000000000000000e+00 2.034250000000007219e+01 5.274300000000018684e+01 1.131700000000003925e+01 1.520000000000005236e-01 5.854900000000020555e+01 5.031500000000018069e+00
-1.649999999999999911e+00 2.493999999999986628e+01 5.758799999999969543e+01 1.378749999999992681e+01 1.759999999999990461e-01 6.476899999999965019e+01 6.288999999999966839e+00
-1.549999999999999822e+00 2.913900000000010237e+01 6.448950000000023408e+01 1.611800000000005539e+01 2.010000000000007059e-01 7.334200000000025454e+01 7.271000000000025665e+00
-1.449999999999999734e+00 3.302249999999982322e+01 7.053999999999962256e+01 1.804349999999990217e+01 2.479999999999986660e-01 8.034099999999956765e+01 8.409999999999955733e+00
-1.349999999999999645e+00 3.671750000000012903e+01 7.579950000000026478e+01 1.971800000000007103e+01 3.115000000000011093e-01 8.506900000000030104e+01 9.265000000000032543e+00
-1.249999999999999556e+00 3.862499999999979394e+01 8.165399999999957004e+01 2.138099999999988654e+01 3.044999999999983831e-01 9.275349999999950512e+01 1.047599999999994402e+01
-1.149999999999999467e+00 3.941750000000013898e+01 8.689250000000031093e+01 2.281400000000008177e+01 3.730000000000013305e-01 9.719650000000034140e+01 1.077400000000003821e+01
-1.049999999999999822e+00 3.956600000000013750e+01 9.018600000000031969e+01 2.341150000000008191e+01 4.080000000000014171e-01 1.023070000000003574e+02 1.126250000000004015e+01
-9.499999999999997335e-01 3.923299999999979093e+01 9.433949999999948943e+01 2.334799999999987463e+01 4.834999999999974318e-01 1.053214999999994319e+02 1.167299999999993787e+01
-8.499999999999996447e-01 3.781200000000013262e+01 9.869300000000035311e+01 2.320600000000008123e+01 4.975000000000017741e-01 1.086065000000003806e+02 1.217300000000004268e+01
-7.499999999999995559e-01 3.543899999999980821e+01 9.940149999999947283e+01 2.324649999999987671e+01 5.389999999999971481e-01 1.097569999999994081e+02 1.207399999999993589e+01
-6.499999999999994671e-01 3.318150000000011346e+01 1.013200000000003627e+02 2.261150000000008120e+01 5.810000000000020703e-01 1.120145000000003961e+02 1.204200000000004245e+01
-5.499999999999998224e-01 3.109650000000010905e+01 1.027330000000003594e+02 2.241850000000007981e+01 6.700000000000023714e-01 1.147640000000004079e+02 1.207150000000004297e+01
-4.499999999999997335e-01 2.892799999999984450e+01 1.038539999999994450e+02 2.202199999999988123e+01 6.674999999999964295e-01 1.131439999999993944e+02 1.216099999999993564e+01
-3.499999999999996447e-01 2.727100000000009672e+01 1.051715000000003641e+02 2.150850000000007611e+01 7.360000000000025411e-01 1.130300000000003990e+02 1.212800000000004275e+01
-2.499999999999995559e-01 2.608199999999986218e+01 1.065254999999994254e+02 2.126949999999988705e+01 7.449999999999959988e-01 1.162154999999993805e+02 1.195899999999993568e+01
-1.499999999999994671e-01 2.624250000000009209e+01 1.064970000000003694e+02 2.129100000000007498e+01 7.550000000000026690e-01 1.143210000000003959e+02 1.217700000000004223e+01
-4.999999999999982236e-02 2.499350000000008976e+01 1.078415000000003801e+02 2.118250000000007560e+01 8.050000000000028244e-01 1.144595000000004035e+02 1.189000000000004142e+01
5.000000000000026645e-02 2.444299999999986994e+01 1.073174999999994270e+02 2.123599999999988697e+01 8.259999999999956266e-01 1.155299999999993759e+02 1.187399999999993661e+01
1.500000000000003553e-01 2.636650000000009442e+01 1.083090000000003812e+02 2.119200000000007478e+01 8.335000000000029052e-01 1.165685000000004123e+02 1.180050000000004218e+01
2.500000000000004441e-01 2.739749999999985519e+01 1.101089999999994120e+02 2.179449999999988208e+01 8.599999999999954348e-01 1.151129999999993885e+02 1.182999999999993612e+01
3.500000000000005329e-01 2.799600000000009814e+01 1.081500000000003752e+02 2.213650000000007978e+01 8.490000000000029745e-01 1.151860000000004050e+02 1.185650000000004134e+01
4.500000000000001776e-01 2.956900000000010564e+01 1.066760000000003714e+02 2.251100000000008095e+01 8.155000000000028892e-01 1.154710000000004015e+02 1.189550000000004104e+01
5.500000000000002665e-01 3.160499999999982990e+01 1.071359999999994272e+02 2.346749999999987324e+01 7.964999999999957669e-01 1.132389999999993933e+02 1.214899999999993518e+01
6.500000000000003553e-01 3.402400000000012170e+01 1.065250000000003752e+02 2.344250000000008427e+01 7.750000000000026867e-01 1.110860000000003964e+02 1.210900000000004262e+01
7.500000000000004441e-01 3.661549999999980542e+01 1.050154999999994345e+02 2.387849999999987105e+01 6.899999999999962830e-01 1.111939999999994058e+02 1.206599999999993500e+01
8.500000000000005329e-01 3.843050000000013711e+01 1.029010000000003657e+02 2.421100000000008379e+01 6.045000000000021467e-01 1.086055000000003758e+02 1.197650000000004233e+01
9.500000000000001776e-01 3.994500000000014239e+01 9.973450000000035232e+01 2.462250000000008754e+01 4.965000000000017732e-01 1.060695000000003745e+02 1.179400000000004134e+01
1.050000000000000266e+00 4.054949999999978161e+01 9.600949999999949114e+01 2.469949999999986900e+01 4.629999999999975246e-01 1.021649999999994520e+02 1.129099999999993997e+01
1.150000000000000355e+00 4.054950000000014398e+01 9.146200000000031594e+01 2.327100000000008251e+01 4.095000000000014184e-01 9.688550000000033435e+01 1.105850000000003952e+01
1.250000000000000444e+00 3.970849999999978763e+01 8.598449999999954230e+01 2.202699999999988378e+01 3.544999999999980944e-01 9.236299999999950217e+01 1.039249999999994500e+01
1.350000000000000533e+00 3.707850000000013324e+01 8.065850000000028786e+01 2.056950000000007250e+01 3.165000000000011138e-01 8.686600000000031230e+01 9.618000000000034078e+00
1.450000000000000178e+00 3.377100000000012159e+01 7.392350000000026000e+01 1.861400000000006472e+01 2.615000000000008984e-01 8.064000000000028479e+01 8.580500000000030880e+00
1.550000000000000266e+00 2.991799999999983939e+01 6.806649999999963541e+01 1.684949999999991022e+01 2.254999999999987847e-01 7.355399999999960414e+01 7.548499999999959797e+00
1.650000000000000355e+00 2.531700000000008899e+01 6.103950000000021703e+01 1.488800000000005319e+01 1.835000000000006348e-01 6.736200000000023635e+01 6.451000000000022716e+00
1.750000000000000444e+00 2.173149999999988324e+01 5.395599999999971175e+01 1.186849999999993699e+01 1.434999999999992393e-01 5.962099999999968247e+01 5.263999999999971813e+00
1.850000000000000533e+00 1.690650000000005804e+01 4.738350000000016848e+01 9.571500000000034092e+00 1.180000000000004101e-01 5.079450000000017695e+01 4.262000000000014666e+00
1.950000000000000178e+00 1.336300000000004751e+01 4.081400000000014217e+01 7.312000000000026034e+00 6.600000000000023903e-02 4.726350000000016394e+01 3.230000000000011529e+00
2.049999999999999822e+00 1.071700000000003783e+01 3.468700000000012551e+01 5.299000000000019028e+00 4.750000000000016709e-02 4.005400000000014415e+01 2.251000000000007883e+00
2.150000000000000355e+00 1.016049999999985509e+01 3.049249999999956628e+01 3.729999999999947136e+00 2.999999999999957215e-02 3.465699999999950620e+01 1.616999999999977122e+00
2.250000000000000888e+00 9.282000000000032003e+00 2.480500000000008853e+01 2.591000000000009074e+00 1.800000000000006456e-02 2.904100000000010340e+01 1.068500000000003780e+00
2.350000000000000533e+00 1.071200000000003705e+01 2.038800000000007273e+01 1.678500000000005876e+00 9.500000000000032724e-03 2.272150000000008063e+01 6.610000000000023634e-01
2.450000000000000178e+00 2.454300000000008808e+01 1.732550000000006207e+01 1.403500000000004855e+00 7.500000000000026611e-03 2.005450000000007194e+01 4.310000000000014930e-01
2.549999999999999822e+00 3.936500000000013699e+01 1.403950000000005005e+01 6.495000000000022977e-01 1.500000000000005235e-03 1.599550000000005667e+01 2.360000000000008202e-01
2.650000000000000355e+00 3.261849999999953553e+01 1.147549999999983683e+01 3.799999999999946199e-01 9.999999999999857093e-04 1.246699999999982289e+01 1.419999999999979889e-01
2.750000000000000888e+00 1.351700000000004742e+01 8.623500000000030141e+00 2.245000000000007823e-01 1.000000000000003490e-03 1.004100000000003590e+01 7.400000000000026001e-02
2.850000000000000533e+00 2.500500000000008605e+00 7.297500000000026077e+00 1.090000000000003882e-01 0.000000000000000000e+00 8.016500000000029047e+00 4.700000000000016664e-02
2.950000000000000178e+00 1.026000000000003576e+00 6.444500000000022766e+00 7.250000000000025868e-02 0.000000000000000000e+00 5.541000000000019909e+00 2.350000000000008332e-02
3.049999999999999822e+00 4.420000000000015583e-01 4.475500000000015355e+00 3.750000000000013045e-02 0.000000000000000000e+00 4.409500000000015518e+00 1.000000000000003490e-02
3.150000000000000355e+00 1.274999999999981981e-01 3.136999999999955602e+00 1.749999999999975187e-02 0.000000000000000000e+00 3.540999999999949743e+00 6.999999999999900399e-03
3.250000000000000888e+00 3.500000000000012129e-02 3.973500000000013799e+00 5.500000000000019630e-03 0.000000000000000000e+00 2.661000000000009358e+00 2.000000000000006981e-03
3.350000000000000533e+00 6.000000000000020942e-03 1.786500000000006194e+00 3.500000000000012216e-03 0.000000000000000000e+00 1.707000000000006068e+00 1.500000000000005235e-03
3.450000000000000178e+00 1.000000000000003490e-03 1.348000000000004750e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.413000000000004919e+00 0.000000000000000000e+00
3.550000000000000711e+00 4.999999999999928547e-04 7.284999999999896003e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.149999999999983702e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.013500000000003620e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.385000000000018661e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 2.940000000000010383e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.145000000000024665e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 2.345000000000008189e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.200000000000007783e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.035000000000003695e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.850000000000013411e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 5.299999999999924910e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.299999999999896849e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 3.850000000000013828e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 2.100000000000007416e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.050000000000007372e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 1.200000000000004188e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.100000000000003926e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999964490e-03 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en17.3_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 154.98222222222222 470.4008333333333 97.97533333333334 4.531 507.0181111111111 54.30438888888889
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.111111111111115013e-03 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 1.666666666666657883e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.555555555555526277e-04 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 3.333333333333345257e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.333333333333345257e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 9.999999999999946432e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.666666666666631533e-03 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.833333333333339935e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.166666666666670710e-02 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.611111111111120292e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.555555555555568042e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 6.222222222222189431e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.999999999999967859e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 2.138888888888896556e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.111111111111115074e-01 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.633333333333324699e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.861111111111101168e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 2.933333333333343895e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.566666666666679086e-01 5.555555555555575066e-04
-3.950000000000000178e+00 0.000000000000000000e+00 4.522222222222218035e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.844444444444438558e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 7.122222222222216459e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.455555555555547054e-01 0.000000000000000000e+00
-3.750000000000000000e+00 1.666666666666665256e-03 1.266666666666665497e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.568333333333332025e+00 0.000000000000000000e+00
-3.649999999999999467e+00 6.666666666666661023e-03 1.463888888888887685e+00 1.111111111111110026e-03 0.000000000000000000e+00 1.890555555555553990e+00 1.666666666666665256e-03
-3.549999999999999822e+00 4.055555555555569874e-02 2.618888888888898148e+00 7.222222222222247912e-03 0.000000000000000000e+00 2.600555555555564613e+00 2.222222222222230027e-03
-3.450000000000000178e+00 1.761111111111109684e-01 2.692222222222219852e+00 1.944444444444442741e-02 0.000000000000000000e+00 3.673333333333330231e+00 8.888888888888880208e-03
-3.349999999999999645e+00 5.066666666666662655e-01 3.702777777777774393e+00 3.999999999999996614e-02 0.000000000000000000e+00 4.058333333333330017e+00 1.722222222222220822e-02
-3.250000000000000000e+00 1.278888888888887854e+00 4.846111111111106595e+00 7.555555555555548697e-02 0.000000000000000000e+00 6.366666666666660923e+00 2.444444444444442144e-02
-3.149999999999999467e+00 4.436666666666662984e+00 7.345555555555549176e+00 1.272222222222220978e-01 1.111111111111110026e-03 7.989444444444437465e+00 5.999999999999994921e-02
-3.049999999999999822e+00 1.742222222222228467e+01 9.458333333333365900e+00 2.338888888888897288e-01 1.666666666666672628e-03 9.860555555555590601e+00 1.033333333333336934e-01
-2.950000000000000178e+00 3.818999999999996930e+01 1.103444444444443384e+01 4.244444444444440689e-01 4.444444444444440104e-03 1.279666666666665620e+01 1.749999999999998501e-01
-2.849999999999999645e+00 3.200722222222219671e+01 1.442777777777776471e+01 6.811111111111105565e-01 7.222222222222215819e-03 1.567944444444442986e+01 2.805555555555552805e-01
-2.750000000000000000e+00 1.954777777777776038e+01 1.813555555555554122e+01 1.107777777777776862e+00 8.888888888888880208e-03 1.937166666666664838e+01 5.049999999999995604e-01
-2.649999999999999467e+00 8.878888888888880615e+00 2.213277777777775768e+01 1.717777777777776294e+00 1.555555555555554123e-02 2.430444444444442453e+01 1.080555555555554603e+00
-2.549999999999999822e+00 8.018888888888916711e+00 2.646277777777786966e+01 2.719444444444453879e+00 2.222222222222229940e-02 2.951777777777788359e+01 1.215000000000004299e+00
-2.450000000000000178e+00 8.729999999999991545e+00 3.220833333333330728e+01 4.103888888888885589e+00 4.333333333333329318e-02 3.514388888888885987e+01 1.861111111111109384e+00
-2.349999999999999645e+00 1.000722222222221269e+01 3.887555555555552189e+01 6.018333333333328206e+00 7.055555555555549641e-02 4.125777777777773991e+01 2.694444444444441977e+00
-2.250000000000000000e+00 1.258666666666665535e+01 4.267833333333329904e+01 7.619444444444437359e+00 1.083333333333332399e-01 4.767499999999995453e+01 3.603333333333329946e+00
-2.149999999999999467e+00 1.613888888888887507e+01 5.117444444444439711e+01 9.963888888888879691e+00 1.327777777777776613e-01 5.504555555555550939e+01 4.749999999999995559e+00
-2.049999999999999822e+00 1.990000000000006963e+01 5.810833333333354034e+01 1.266000000000004455e+01 2.150000000000007738e-01 6.184388888888910429e+01 5.981666666666687782e+00
-1.949999999999999734e+00 2.428388888888876096e+01 6.462222222222187895e+01 1.528777777777769664e+01 2.505555555555541991e-01 6.982499999999963336e+01 7.349444444444405811e+00
-1.849999999999999645e+00 2.891666666666676733e+01 7.144777777777802896e+01 1.766722222222228567e+01 3.194444444444455855e-01 7.821388888888915858e+01 8.632777777777809192e+00
-1.750000000000000000e+00 3.207444444444455911e+01 7.771388888888915858e+01 2.008111111111118063e+01 4.127777777777792423e-01 8.535222222222252242e+01 9.982777777777812389e+00
-1.649999999999999911e+00 3.540888888888870412e+01 8.617611111111065725e+01 2.202611111111099262e+01 4.699999999999975309e-01 9.192333333333284884e+01 1.102888888888883123e+01
-1.549999999999999822e+00 3.736111111111124217e+01 9.099611111111143202e+01 2.349777777777785914e+01 5.150000000000017897e-01 9.857333333333367875e+01 1.186555555555559671e+01
-1.449999999999999734e+00 3.889722222222201253e+01 9.683333333333281701e+01 2.482555555555542526e+01 5.783333333333302573e-01 1.057305555555550001e+02 1.261277777777771014e+01
-1.349999999999999645e+00 3.845611111111124814e+01 1.004505555555559084e+02 2.519777777777786554e+01 7.105555555555580494e-01 1.073750000000003837e+02 1.310277777777782404e+01
-1.249999999999999556e+00 3.773666666666646563e+01 1.039777777777772201e+02 2.531388888888875499e+01 7.727777777777736778e-01 1.114683333333327369e+02 1.349055555555548480e+01
-1.149999999999999467e+00 3.653055555555568645e+01 1.061505555555559255e+02 2.511722222222230982e+01 8.355555555555584935e-01 1.138316666666670756e+02 1.363500000000004775e+01
-1.049999999999999822e+00 3.345944444444456423e+01 1.101661111111115048e+02 2.470111111111119939e+01 9.283333333333365633e-01 1.157766666666670829e+02 1.378277777777782731e+01
-9.499999999999997335e-01 3.077777777777761514e+01 1.097822222222216340e+02 2.411111111111098282e+01 1.038333333333327779e+00 1.179494444444438130e+02 1.374833333333326024e+01
-8.499999999999996447e-01 2.821833333333343319e+01 1.083366666666670568e+02 2.354166666666674956e+01 1.203888888888893227e+00 1.168777777777781921e+02 1.356055555555560410e+01
-7.499999999999995559e-01 2.574222222222208600e+01 1.111588888888882991e+02 2.274388888888876892e+01 1.301666666666659866e+00 1.186694444444438119e+02 1.362499999999992717e+01
-6.499999999999994671e-01 2.413555555555564069e+01 1.105922222222226168e+02 2.189777777777785417e+01 1.415555555555560563e+00 1.178555555555559664e+02 1.347500000000004761e+01
-5.499999999999998224e-01 2.193222222222230045e+01 1.086922222222226111e+02 2.123444444444452017e+01 1.544444444444449838e+00 1.173422222222226310e+02 1.365944444444449246e+01
-4.499999999999997335e-01 2.098722222222211187e+01 1.084399999999994293e+02 2.074555555555544473e+01 1.679999999999991056e+00 1.161894444444438221e+02 1.316611111111104115e+01
-3.499999999999996447e-01 2.031555555555562620e+01 1.086494444444448249e+02 2.095500000000007290e+01 1.754444444444450690e+00 1.160744444444448504e+02 1.326333333333337983e+01
-2.499999999999995559e-01 1.953444444444433969e+01 1.076622222222216578e+02 2.103388888888877872e+01 1.871666666666656820e+00 1.148288888888882866e+02 1.386888888888881510e+01
-1.499999999999994671e-01 1.977388888888895835e+01 1.091844444444448357e+02 2.079888888888896403e+01 1.925555555555562348e+00 1.163550000000004161e+02 1.339277777777782497e+01
-4.999999999999982236e-02 1.936388888888895821e+01 1.093233333333337214e+02 2.082166666666674004e+01 1.956111111111118017e+00 1.151238888888892973e+02 1.305833333333337976e+01
5.000000000000026645e-02 1.907722222222212238e+01 1.079949999999994219e+02 2.010444444444433643e+01 1.989999999999989333e+00 1.151199999999993935e+02 1.340999999999992909e+01
1.500000000000003553e-01 1.930944444444451236e+01 1.062261111111114928e+02 2.071666666666673962e+01 1.918333333333340107e+00 1.152461111111115173e+02 1.302888888888893426e+01
2.500000000000004441e-01 2.050999999999989143e+01 1.082111111111105402e+02 2.088055555555544629e+01 1.921666666666656420e+00 1.144744444444438329e+02 1.307833333333326387e+01
3.500000000000005329e-01 2.057333333333340519e+01 1.093561111111115025e+02 2.117000000000007631e+01 1.806111111111117440e+00 1.151477777777781881e+02 1.283666666666671219e+01
4.500000000000001776e-01 2.166444444444451989e+01 1.086955555555559414e+02 2.096666666666673962e+01 1.790555555555561895e+00 1.166155555555559715e+02 1.317833333333338075e+01
5.500000000000002665e-01 2.283166666666654621e+01 1.086927777777771951e+02 2.155166666666655217e+01 1.647777777777769126e+00 1.155644444444438363e+02 1.307611111111104130e+01
6.500000000000003553e-01 2.416944444444452955e+01 1.098666666666670579e+02 2.225055555555563558e+01 1.553333333333338784e+00 1.179855555555559761e+02 1.361555555555560382e+01
7.500000000000004441e-01 2.620777777777763973e+01 1.107238888888882968e+02 2.271444444444432520e+01 1.399444444444436941e+00 1.198644444444438051e+02 1.376666666666659289e+01
8.500000000000005329e-01 2.909888888888899316e+01 1.093433333333337174e+02 2.377944444444452898e+01 1.329444444444449092e+00 1.217844444444448726e+02 1.369777777777782646e+01
9.500000000000001776e-01 3.113500000000011170e+01 1.100455555555559499e+02 2.428055555555564027e+01 1.212222222222226531e+00 1.200383333333337532e+02 1.377277777777782575e+01
1.050000000000000266e+00 3.376388888888870810e+01 1.074966666666661013e+02 2.494333333333320013e+01 1.064444444444438753e+00 1.159349999999993912e+02 1.361111111111103966e+01
1.150000000000000355e+00 3.588222222222234592e+01 1.076533333333337197e+02 2.621055555555564709e+01 9.622222222222256427e-01 1.143416666666670665e+02 1.372055555555560424e+01
1.250000000000000444e+00 3.842777777777757109e+01 1.043988888888883366e+02 2.566055555555541901e+01 8.161111111111067906e-01 1.134105555555549500e+02 1.351666666666659467e+01
1.350000000000000533e+00 3.886611111111125183e+01 1.023305555555559181e+02 2.523388888888897696e+01 6.594444444444468312e-01 1.091405555555559346e+02 1.321222222222226961e+01
1.450000000000000178e+00 3.935611111111125382e+01 9.635888888888922565e+01 2.453666666666675411e+01 6.005555555555577296e-01 1.060105555555559249e+02 1.258888888888893298e+01
1.550000000000000266e+00 3.785499999999979792e+01 9.284722222222173116e+01 2.374333333333320795e+01 5.466666666666637475e-01 9.938722222222169478e+01 1.183555555555549255e+01
1.650000000000000355e+00 3.550500000000012335e+01 8.468944444444474584e+01 2.207833333333341130e+01 4.144444444444458919e-01 9.257444444444476517e+01 1.092166666666670594e+01
1.750000000000000444e+00 3.265388888888871577e+01 7.825055555555513820e+01 1.999333333333322571e+01 3.766666666666646512e-01 8.467833333333288692e+01 9.826666666666614702e+00
1.850000000000000533e+00 2.855222222222232276e+01 7.296888888888915403e+01 1.749666666666673009e+01 3.261111111111122396e-01 7.847777777777805852e+01 8.733888888888920121e+00
1.950000000000000178e+00 2.426944444444453097e+01 6.496777777777801077e+01 1.501555555555560950e+01 2.600000000000008971e-01 7.053666666666691754e+01 7.125000000000024869e+00
2.049999999999999822e+00 1.983777777777784834e+01 5.810222222222243005e+01 1.266944444444448870e+01 1.916666666666673458e-01 6.324166666666688741e+01 5.913888888888910067e+00
2.150000000000000355e+00 1.590388888888866425e+01 5.083277777777706063e+01 9.919444444444303954e+00 1.322222222222203536e-01 5.419999999999923546e+01 4.656666666666600563e+00
2.250000000000000888e+00 1.204055555555559742e+01 4.371388888888904489e+01 7.517777777777804538e+00 1.027777777777781482e-01 4.722611111111127968e+01 3.586111111111123684e+00
2.350000000000000533e+00 1.006500000000003503e+01 3.790833333333346644e+01 5.735000000000019860e+00 6.111111111111132421e-02 4.172666666666681579e+01 2.551666666666675631e+00
2.450000000000000178e+00 8.480555555555586267e+00 3.164944444444455485e+01 3.948333333333347461e+00 4.444444444444459880e-02 3.448833333333345763e+01 1.793888888888895305e+00
2.549999999999999822e+00 7.613888888888915574e+00 2.666777777777787151e+01 2.724444444444454216e+00 2.611111111111120292e-02 3.029555555555566215e+01 1.240555555555559852e+00
2.650000000000000355e+00 9.185555555555426466e+00 2.146944444444413946e+01 1.851666666666640371e+00 1.833333333333307322e-02 2.345833333333300175e+01 7.966666666666554208e-01
2.750000000000000888e+00 1.537722222222227586e+01 1.778722222222228666e+01 1.146666666666670720e+00 1.055555555555559230e-02 1.949722222222229107e+01 4.872222222222239441e-01
2.850000000000000533e+00 3.383777777777789453e+01 1.481888888888894051e+01 7.400000000000026557e-01 5.555555555555574850e-03 1.576111111111116614e+01 3.327777777777789492e-01
2.950000000000000178e+00 3.908500000000013586e+01 1.128500000000003922e+01 4.494444444444460340e-01 3.888888888888902655e-03 1.327944444444449168e+01 1.877777777777784318e-01
3.049999999999999822e+00 2.108166666666674161e+01 8.400555555555584419e+00 2.722222222222231980e-01 1.666666666666672628e-03 1.035166666666670388e+01 1.233333333333337667e-01
3.150000000000000355e+00 3.850555555555501108e+00 7.308333333333229653e+00 1.444444444444424047e-01 0.000000000000000000e+00 8.008888888888774815e+00 6.388888888888798190e-02
3.250000000000000888e+00 1.341666666666671448e+00 5.933333333333353998e+00 9.277777777777811152e-02 0.000000000000000000e+00 5.942777777777799031e+00 4.666666666666682839e-02
3.350000000000000533e+00 4.433333333333349113e-01 4.232222222222237207e+00 5.222222222222240584e-02 0.000000000000000000e+00 5.256111111111129830e+00 2.500000000000008812e-02
3.450000000000000178e+00 1.416666666666671626e-01 3.632777777777790540e+00 2.944444444444454731e-02 0.000000000000000000e+00 3.347222222222233867e+00 1.111111111111114970e-02
3.550000000000000711e+00 3.388888888888840628e-02 3.142777777777733483e+00 7.222222222222120409e-03 0.000000000000000000e+00 3.348333333333286088e+00 5.555555555555476838e-03
3.650000000000001243e+00 1.055555555555559230e-02 1.969444444444451436e+00 2.777777777777787425e-03 0.000000000000000000e+00 1.838333333333339814e+00 1.666666666666672628e-03
3.750000000000000888e+00 1.666666666666672628e-03 1.032222222222225927e+00 1.111111111111115013e-03 0.000000000000000000e+00 1.729444444444450557e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 6.750000000000023759e-01 1.111111111111115013e-03 0.000000000000000000e+00 9.377777777777810408e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 4.511111111111126837e-01 5.555555555555575066e-04 0.000000000000000000e+00 6.316666666666689300e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 5.538888888888811035e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.849999999999945688e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.683333333333339177e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.416666666666675289e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 1.027777777777781482e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.383333333333338355e-01 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 4.944444444444461711e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.666666666666690166e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 2.777777777777787685e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.944444444444454731e-02 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.833333333333307322e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.111111111111081337e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 8.333333333333362708e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.888888888888920106e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 1.666666666666672628e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.444444444444460053e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 5.555555555555575066e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.666666666666672628e-03 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 5.555555555555575066e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.555555555555575066e-04 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en17.3_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 151.73425 501.7660625 103.068625 4.8025625 534.145875 58.4021875
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 6.250000000000021814e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.250000000000021814e-04 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 1.250000000000004363e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.250000000000004363e-03 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 6.249999999999966520e-04 0.000000000000000000e+00 0.000000000000000000e+00 3.749999999999979912e-03 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 4.999999999999973216e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.249999999999966520e-03 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.125000000000003948e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.312500000000008299e-02 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 3.312500000000011963e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.937500000000013906e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 5.124999999999972633e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.812499999999968386e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 9.750000000000035028e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.193750000000004252e-01 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.512499999999991906e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.143749999999966738e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 2.743750000000009792e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.193750000000014966e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 4.349999999999996092e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.162499999999995426e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 6.318749999999994094e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.043749999999992850e-01 6.249999999999994709e-04
-3.750000000000000000e+00 0.000000000000000000e+00 1.110624999999999085e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.180624999999998925e+00 6.249999999999994709e-04
-3.649999999999999467e+00 5.624999999999995455e-03 1.565624999999998712e+00 2.499999999999997884e-03 0.000000000000000000e+00 2.746249999999997637e+00 1.874999999999998413e-03
-3.549999999999999822e+00 2.125000000000007438e-02 1.976250000000006946e+00 6.250000000000022031e-03 0.000000000000000000e+00 2.658750000000009273e+00 5.000000000000017451e-03
-3.450000000000000178e+00 8.562499999999992339e-02 3.943124999999996660e+00 1.312499999999998911e-02 0.000000000000000000e+00 3.644374999999997033e+00 6.874999999999993963e-03
-3.349999999999999645e+00 3.399999999999996914e-01 3.853749999999996678e+00 4.062499999999996669e-02 0.000000000000000000e+00 4.307499999999996554e+00 1.874999999999998543e-02
-3.250000000000000000e+00 8.912499999999992095e-01 6.055624999999994706e+00 7.124999999999993838e-02 0.000000000000000000e+00 6.341249999999994280e+00 3.499999999999996864e-02
-3.149999999999999467e+00 2.811249999999997584e+00 7.294374999999993392e+00 1.262499999999998901e-01 0.000000000000000000e+00 8.281874999999992326e+00 4.937499999999996059e-02
-3.049999999999999822e+00 1.553250000000005571e+01 8.911875000000032188e+00 2.481250000000008726e-01 2.500000000000008726e-03 1.017437500000003681e+01 1.037500000000003697e-01
-2.950000000000000178e+00 3.511749999999997129e+01 1.173499999999999055e+01 3.781249999999996558e-01 1.874999999999998413e-03 1.278312499999998941e+01 1.506249999999998701e-01
-2.849999999999999645e+00 2.757124999999997783e+01 1.481624999999998771e+01 6.462499999999994360e-01 6.249999999999994275e-03 1.569124999999998593e+01 2.693749999999997535e-01
-2.750000000000000000e+00 1.426249999999998863e+01 1.750124999999998465e+01 1.061249999999999138e+00 7.499999999999993651e-03 1.990874999999998352e+01 4.712499999999996136e-01
-2.649999999999999467e+00 8.716874999999992824e+00 2.152749999999998209e+01 1.664374999999998606e+00 1.624999999999998668e-02 2.423374999999997925e+01 7.543749999999993516e-01
-2.549999999999999822e+00 8.547500000000029630e+00 2.636812500000009507e+01 3.114375000000010996e+00 2.187500000000007841e-02 2.979562500000010417e+01 1.140625000000003997e+00
-2.450000000000000178e+00 8.503124999999993605e+00 3.100124999999997399e+01 3.755624999999996660e+00 4.437499999999996309e-02 3.619812499999996902e+01 1.801874999999998561e+00
-2.349999999999999645e+00 1.004999999999999183e+01 3.750187499999996987e+01 5.351249999999995843e+00 7.062499999999993783e-02 4.213249999999996476e+01 2.575624999999997833e+00
-2.250000000000000000e+00 1.177937499999998927e+01 4.405562499999996362e+01 7.338749999999993889e+00 1.131249999999999062e-01 4.819374999999995879e+01 3.514999999999997016e+00
-2.149999999999999467e+00 1.457124999999998671e+01 5.069687499999995595e+01 9.740624999999992539e+00 1.612499999999998657e-01 5.662999999999995282e+01 4.878749999999995701e+00
-2.049999999999999822e+00 1.819812500000006494e+01 5.996750000000021430e+01 1.227187500000004405e+01 1.925000000000006706e-01 6.397312500000023050e+01 6.105625000000022062e+00
-1.949999999999999734e+00 2.232999999999988106e+01 6.656499999999964245e+01 1.509624999999991779e+01 2.793749999999984857e-01 7.278499999999961290e+01 7.501874999999959215e+00
-1.849999999999999645e+00 2.615937500000009308e+01 7.422875000000026091e+01 1.782375000000006438e+01 3.656250000000013101e-01 8.128625000000029388e+01 9.070625000000031690e+00
-1.750000000000000000e+00 3.026562500000010658e+01 8.189500000000029445e+01 2.027625000000007205e+01 4.475000000000015632e-01 9.024625000000031605e+01 1.039250000000003737e+01
-1.649999999999999911e+00 3.370937499999981668e+01 8.796624999999951910e+01 2.266062499999987878e+01 5.449999999999970424e-01 9.653249999999947306e+01 1.179062499999993641e+01
-1.549999999999999822e+00 3.645187500000012903e+01 9.634500000000033992e+01 2.445125000000008697e+01 6.143750000000022249e-01 1.037981250000003683e+02 1.269625000000004533e+01
-1.449999999999999734e+00 3.834062499999978968e+01 1.005493749999994577e+02 2.561124999999986329e+01 7.187499999999961142e-01 1.095674999999994128e+02 1.372499999999992504e+01
-1.349999999999999645e+00 3.854562500000013614e+01 1.065856250000003769e+02 2.657625000000009408e+01 8.637500000000030154e-01 1.146468750000004064e+02 1.439937500000005066e+01
-1.249999999999999556e+00 3.789624999999979593e+01 1.118362499999993958e+02 2.719874999999985477e+01 1.019999999999994467e+00 1.214493749999993497e+02 1.534374999999991651e+01
-1.149999999999999467e+00 3.648875000000013102e+01 1.145800000000004104e+02 2.685687500000009464e+01 1.333125000000004778e+00 1.228806250000004354e+02 1.492375000000005336e+01
-1.049999999999999822e+00 3.462500000000012079e+01 1.166143750000004076e+02 2.651750000000009422e+01 1.236875000000004388e+00 1.248443750000004400e+02 1.512875000000005343e+01
-9.499999999999997335e-01 3.207749999999983004e+01 1.195993749999993554e+02 2.614249999999985974e+01 1.337499999999992806e+00 1.257362499999993162e+02 1.598499999999991417e+01
-8.499999999999996447e-01 3.007250000000010814e+01 1.227312500000004292e+02 2.516125000000008782e+01 1.478750000000005338e+00 1.266700000000004565e+02 1.506062500000005322e+01
-7.499999999999995559e-01 2.669562499999985761e+01 1.190199999999993565e+02 2.515374999999986372e+01 1.564374999999991633e+00 1.256649999999993241e+02 1.470687499999992021e+01
-6.499999999999994671e-01 2.539750000000008967e+01 1.196843750000004292e+02 2.430937500000008811e+01 1.643750000000005818e+00 1.242862500000004360e+02 1.472187500000005222e+01
-5.499999999999998224e-01 2.304250000000008214e+01 1.192668750000004252e+02 2.314375000000008242e+01 2.346250000000008384e+00 1.249637500000004451e+02 1.444875000000005194e+01
-4.499999999999997335e-01 2.192874999999988006e+01 1.191024999999993526e+02 2.280437499999987594e+01 1.953749999999989440e+00 1.255343749999993150e+02 1.451562499999992184e+01
-3.499999999999996447e-01 2.189937500000007731e+01 1.172862500000004218e+02 2.214125000000007759e+01 1.941875000000006901e+00 1.234906250000004349e+02 1.416125000000005052e+01
-2.499999999999995559e-01 2.031124999999989100e+01 1.194349999999993486e+02 2.216562499999988134e+01 2.071249999999988933e+00 1.253512499999993253e+02 1.413562499999992284e+01
-1.499999999999994671e-01 2.013875000000007276e+01 1.186606250000004223e+02 2.228187500000007759e+01 2.036875000000007319e+00 1.230700000000004337e+02 1.403500000000004988e+01
-4.999999999999982236e-02 2.076187500000007446e+01 1.185875000000004178e+02 2.172000000000007702e+01 2.023750000000007265e+00 1.219906250000004349e+02 1.598125000000005613e+01
5.000000000000026645e-02 2.004562499999989100e+01 1.194906249999993548e+02 2.215624999999987921e+01 1.964374999999989324e+00 1.228318749999993429e+02 1.408749999999992397e+01
1.500000000000003553e-01 2.029750000000007049e+01 1.207587500000004326e+02 2.186125000000007645e+01 1.959375000000006972e+00 1.220968750000004377e+02 1.410437500000005073e+01
2.500000000000004441e-01 2.016687499999989086e+01 1.198149999999993582e+02 2.200374999999988290e+01 1.833749999999989999e+00 1.242181249999993327e+02 1.493749999999992006e+01
3.500000000000005329e-01 2.071250000000007319e+01 1.199081250000004246e+02 2.254062500000008029e+01 1.741875000000006279e+00 1.257262500000004479e+02 1.452625000000005073e+01
4.500000000000001776e-01 2.232437500000007802e+01 1.178931250000004241e+02 2.278125000000008171e+01 1.620000000000005658e+00 1.258056250000004468e+02 1.412562500000005095e+01
5.500000000000002665e-01 2.378062499999987267e+01 1.200062499999993548e+02 2.319937499999987551e+01 1.438124999999992326e+00 1.242756249999993230e+02 1.440499999999992298e+01
6.500000000000003553e-01 2.555750000000008981e+01 1.195481250000004252e+02 2.409812500000008484e+01 1.430625000000005143e+00 1.236225000000004428e+02 1.456250000000005151e+01
7.500000000000004441e-01 2.762687499999984908e+01 1.212012499999993480e+02 2.523874999999986457e+01 1.287499999999992983e+00 1.267399999999993128e+02 1.460249999999992099e+01
8.500000000000005329e-01 3.024437500000010814e+01 1.196956250000004189e+02 2.606125000000009351e+01 1.117500000000003935e+00 1.235800000000004388e+02 1.507625000000005322e+01
9.500000000000001776e-01 3.353562500000011681e+01 1.189431250000004212e+02 2.611687500000009265e+01 1.019375000000003695e+00 1.232262500000004337e+02 1.494625000000005244e+01
1.050000000000000266e+00 3.581999999999980844e+01 1.164399999999993724e+02 2.686562499999985576e+01 9.218749999999950040e-01 1.221799999999993389e+02 1.477499999999992042e+01
1.150000000000000355e+00 3.771437500000013188e+01 1.134537500000003973e+02 2.735375000000009749e+01 8.312500000000029310e-01 1.209762500000004337e+02 1.456312500000005095e+01
1.250000000000000444e+00 3.935062499999978769e+01 1.118087499999993923e+02 2.688749999999985363e+01 7.562499999999958700e-01 1.176443749999993713e+02 1.462124999999992170e+01
1.350000000000000533e+00 3.994500000000014239e+01 1.065012500000003826e+02 2.679500000000009408e+01 6.193750000000022293e-01 1.127700000000003939e+02 1.399125000000005059e+01
1.450000000000000178e+00 3.979750000000014154e+01 1.018312500000003666e+02 2.597500000000009379e+01 5.900000000000020783e-01 1.084818750000003860e+02 1.342687500000004697e+01
1.550000000000000266e+00 3.799499999999979138e+01 9.608374999999948329e+01 2.457312499999986599e+01 4.993749999999972933e-01 1.018856249999994503e+02 1.262562499999993193e+01
1.650000000000000355e+00 3.566187500000012989e+01 8.930250000000032173e+01 2.287062500000008214e+01 4.587500000000016565e-01 9.573937500000033651e+01 1.153375000000004036e+01
1.750000000000000444e+00 3.174874999999982705e+01 8.168374999999956287e+01 2.057749999999989043e+01 3.437499999999981681e-01 8.818687499999951740e+01 1.030874999999994479e+01
1.850000000000000533e+00 2.775687500000010033e+01 7.393625000000025693e+01 1.803062500000006452e+01 2.918750000000010503e-01 8.313812500000030070e+01 8.920000000000031903e+00
1.950000000000000178e+00 2.271687500000007987e+01 6.698687500000023931e+01 1.529750000000005450e+01 2.562500000000009215e-01 7.303250000000025466e+01 7.387500000000025935e+00
2.049999999999999822e+00 1.837187500000006679e+01 5.906125000000020719e+01 1.249875000000004377e+01 1.900000000000006684e-01 6.443062500000023363e+01 6.095000000000021956e+00
2.150000000000000355e+00 1.436499999999979593e+01 5.268874999999925279e+01 9.899999999999860023e+00 1.406249999999980016e-01 5.606062499999920590e+01 4.689374999999933458e+00
2.250000000000000888e+00 1.179687500000004263e+01 4.476000000000016144e+01 7.292500000000026183e+00 9.875000000000035139e-02 4.965812500000017593e+01 3.646250000000013092e+00
2.350000000000000533e+00 8.396875000000029843e+00 4.012000000000013955e+01 5.383125000000019256e+00 6.500000000000022427e-02 4.491375000000015660e+01 2.643750000000009592e+00
2.450000000000000178e+00 6.996875000000025047e+00 3.255250000000011568e+01 3.723125000000013340e+00 3.625000000000012934e-02 3.668812500000012733e+01 1.738125000000006137e+00
2.549999999999999822e+00 7.048125000000024620e+00 2.764125000000009891e+01 2.523750000000009042e+00 2.125000000000007438e-02 3.006312500000010601e+01 1.186875000000004121e+00
2.650000000000000355e+00 9.365624999999866418e+00 2.290749999999967557e+01 1.669374999999976295e+00 1.187499999999983187e-02 2.592312499999963293e+01 7.643749999999891465e-01
2.750000000000000888e+00 1.451250000000005080e+01 1.772875000000006196e+01 1.024375000000003588e+00 1.125000000000003948e-02 2.002812500000007034e+01 4.387500000000015832e-01
2.850000000000000533e+00 2.831250000000009948e+01 1.460250000000005244e+01 5.993750000000021005e-01 5.625000000000019741e-03 1.654625000000005741e+01 2.800000000000009703e-01
2.950000000000000178e+00 3.465250000000012420e+01 1.094562500000003880e+01 3.650000000000013234e-01 1.875000000000006653e-03 1.312875000000004633e+01 1.625000000000005884e-01
3.049999999999999822e+00 1.213875000000004256e+01 9.194375000000032827e+00 2.418750000000008671e-01 1.250000000000004363e-03 1.011812500000003645e+01 1.000000000000003525e-01
3.150000000000000355e+00 2.833124999999959925e+00 7.314374999999896154e+00 1.262499999999981970e-01 0.000000000000000000e+00 8.311249999999882121e+00 6.062499999999913791e-02
3.250000000000000888e+00 1.080000000000003846e+00 6.373125000000023022e+00 6.562500000000023870e-02 0.000000000000000000e+00 6.281875000000022524e+00 4.187500000000014821e-02
3.350000000000000533e+00 4.043750000000014277e-01 4.255000000000014992e+00 2.937500000000010589e-02 0.000000000000000000e+00 4.697500000000016662e+00 2.312500000000008299e-02
3.450000000000000178e+00 9.750000000000035028e-02 2.951875000000010463e+00 2.312500000000008299e-02 0.000000000000000000e+00 3.461875000000012470e+00 8.125000000000028033e-03
3.550000000000000711e+00 2.249999999999967998e-02 2.265624999999968026e+00 6.874999999999902023e-03 0.000000000000000000e+00 2.605624999999962998e+00 3.749999999999946518e-03
3.650000000000001243e+00 4.375000000000015161e-03 1.530000000000005356e+00 3.750000000000013305e-03 0.000000000000000000e+00 1.776250000000006324e+00 1.250000000000004363e-03
3.750000000000000888e+00 6.250000000000021814e-04 9.562500000000033751e-01 1.875000000000006653e-03 0.000000000000000000e+00 1.311875000000004565e+00 1.875000000000006653e-03
3.850000000000000533e+00 0.000000000000000000e+00 7.137500000000025491e-01 1.250000000000004363e-03 0.000000000000000000e+00 9.718750000000034861e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 4.493750000000015787e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.668750000000030598e-01 0.000000000000000000e+00
4.050000000000000711e+00 6.249999999999911226e-04 3.018749999999957301e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.993749999999929079e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 5.593750000000019540e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.006250000000010858e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 9.437500000000033362e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.668750000000006062e-01 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 5.000000000000017625e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.050000000000003708e-01 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 3.500000000000012129e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.812500000000024092e-02 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.793749999999974531e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.249999999999967998e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 1.562500000000005551e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 4.375000000000015161e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.750000000000013305e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 6.250000000000021814e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.875000000000006653e-03 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en17.3_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 151.7974210526316 530.9986842105263 108.44910526315789 4.458052631578948 566.8564736842105 62.42968421052632
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 1.052631578947372300e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 1.052631578947362759e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.578947368421044139e-03 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 2.105263157894744601e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.105263157894744601e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 8.947368421052584106e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.736842105263132201e-03 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.157894736842109487e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.473684210526349403e-03 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 3.105263157894748091e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.578947368421061898e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 4.631578947368396315e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.684210526315758988e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 9.421052631578981373e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.894736842105295527e-02 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 1.742105263157885386e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.621052631578922432e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 2.815789473684220390e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017764e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 9.115789473684202671e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.631578947368417132e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 7.152631578947362678e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.016315789473683395e+00 5.263157894736837650e-04
-3.750000000000000000e+00 5.263157894736837650e-04 1.792105263157893313e+00 5.263157894736837650e-04 0.000000000000000000e+00 1.274736842105262058e+00 5.263157894736837650e-04
-3.649999999999999467e+00 2.105263157894735060e-03 1.455789473684209412e+00 1.578947368421051295e-03 0.000000000000000000e+00 1.668947368421051181e+00 2.105263157894735060e-03
-3.549999999999999822e+00 1.894736842105269881e-02 2.138421052631586772e+00 4.736842105263174701e-03 0.000000000000000000e+00 2.663684210526325202e+00 7.368421052631605669e-03
-3.450000000000000178e+00 9.263157894736834264e-02 3.373157894736839246e+00 1.315789473684209412e-02 0.000000000000000000e+00 3.489473684210523174e+00 1.105263157894735906e-02
-3.349999999999999645e+00 2.657894736842102978e-01 4.271578947368417367e+00 2.999999999999997460e-02 0.000000000000000000e+00 4.471052631578944059e+00 2.105263157894735060e-02
-3.250000000000000000e+00 7.831578947368414978e-01 5.462631578947363842e+00 5.894736842105258168e-02 0.000000000000000000e+00 6.377894736842099732e+00 3.315789473684208066e-02
-3.149999999999999467e+00 4.369999999999996554e+00 7.451578947368414418e+00 1.042105263157893924e-01 1.052631578947367530e-03 7.992631578947361426e+00 5.631578947368416632e-02
-3.049999999999999822e+00 1.186526315789477870e+01 9.588947368421086637e+00 2.063157894736849518e-01 1.578947368421058234e-03 9.851052631578982144e+00 9.473684210526349403e-02
-2.950000000000000178e+00 2.459894736842103313e+01 1.144157894736841108e+01 3.731578947368417998e-01 3.684210526315786355e-03 1.216421052631577915e+01 1.578947368421051434e-01
-2.849999999999999645e+00 2.793684210526313549e+01 1.466684210526314480e+01 5.731578947368416443e-01 4.736842105263153885e-03 1.567947368421051380e+01 2.699999999999997957e-01
-2.750000000000000000e+00 1.224894736842104237e+01 1.806052631578945977e+01 9.599999999999991873e-01 8.947368421052624005e-03 2.014157894736840504e+01 4.042105263157891315e-01
-2.649999999999999467e+00 7.760526315789467056e+00 2.325947368421050854e+01 2.038947368421050843e+00 1.421052631578946165e-02 2.391684210526313947e+01 7.447368421052625864e-01
-2.549999999999999822e+00 6.005789473684232327e+00 2.823736842105273226e+01 2.396842105263166545e+00 2.000000000000007327e-02 2.981263157894747451e+01 1.201578947368425299e+00
-2.450000000000000178e+00 7.186315789473677995e+00 3.390999999999996817e+01 3.609999999999996767e+00 3.999999999999996614e-02 3.554894736842102532e+01 1.785263157894735331e+00
-2.349999999999999645e+00 8.652631578947360680e+00 3.952947368421049390e+01 5.341052631578943277e+00 6.421052631578942627e-02 4.164947368421049134e+01 2.601578947368418770e+00
-2.250000000000000000e+00 1.121526315789472683e+01 4.618368421052628037e+01 7.345789473684204651e+00 1.063157894736841275e-01 4.934631578947364261e+01 3.685789473684207618e+00
-2.149999999999999467e+00 1.365315789473683061e+01 5.307157894736837989e+01 1.019736842105262298e+01 1.389473684210525140e-01 5.717947368421047827e+01 4.888421052631574781e+00
-2.049999999999999822e+00 1.777736842105269588e+01 6.116894736842127145e+01 1.253526315789478218e+01 2.136842105263165592e-01 6.560736842105286826e+01 6.738421052631602848e+00
-1.949999999999999734e+00 2.215526315789461620e+01 6.984894736842068141e+01 1.572315789473675807e+01 2.757894736842090300e-01 7.485473684210485601e+01 7.747894736842063423e+00
-1.849999999999999645e+00 2.634789473684219985e+01 7.800894736842133170e+01 1.852368421052638325e+01 3.531578947368433918e-01 8.457578947368450883e+01 9.392631578947401749e+00
-1.750000000000000000e+00 3.126578947368432182e+01 8.581263157894767346e+01 2.122157894736849570e+01 4.205263157894751913e-01 9.204789473684243717e+01 1.087684210526319717e+01
-1.649999999999999911e+00 3.469368421052612916e+01 9.296684210526265701e+01 2.361052631578934680e+01 4.689473684210501148e-01 1.006984210526310335e+02 1.212789473684203934e+01
-1.549999999999999822e+00 3.763315789473697492e+01 1.010500000000003666e+02 2.562789473684219743e+01 5.321052631578966352e-01 1.091652631578951258e+02 1.329789473684215295e+01
-1.449999999999999734e+00 3.963263157894715505e+01 1.071563157894731120e+02 2.693052631578932932e+01 6.205263157894703729e-01 1.155357894736835931e+02 1.415842105263150330e+01
-1.349999999999999645e+00 4.080210526315804032e+01 1.146326315789477803e+02 2.819894736842115535e+01 6.952631578947393587e-01 1.206621052631583240e+02 1.493105263157900175e+01
-1.249999999999999556e+00 4.049947368421030802e+01 1.188805263157888277e+02 2.955526315789457925e+01 8.005263157894694226e-01 1.258699999999993224e+02 1.561052631578938943e+01
-1.149999999999999467e+00 3.910473684210540313e+01 1.217300000000004303e+02 2.895315789473694679e+01 9.031578947368453791e-01 1.287000000000004718e+02 1.617368421052637473e+01
-1.049999999999999822e+00 3.741421052631592659e+01 1.274731578947372981e+02 2.892157894736852342e+01 1.373684210526320726e+00 1.328784210526320635e+02 1.604473684210531914e+01
-9.499999999999997335e-01 3.518631578947349681e+01 1.275563157894730040e+02 2.858789473684194959e+01 1.044210526315783927e+00 1.351557894736834839e+02 1.610105263157885958e+01
-8.499999999999996447e-01 3.226052631578959051e+01 1.302242105263162557e+02 2.803000000000010061e+01 1.174210526315793590e+00 1.361357894736846958e+02 1.621421052631584914e+01
-7.499999999999995559e-01 2.952157894736826194e+01 1.305768421052624433e+02 2.682421052631564606e+01 1.310526315789466656e+00 1.371389473684203040e+02 1.610578947368412273e+01
-6.499999999999994671e-01 2.709315789473694025e+01 1.308100000000004570e+02 2.667947368421062038e+01 1.382105263157899611e+00 1.384668421052636518e+02 1.594578947368426824e+01
-5.499999999999998224e-01 2.545894736842114270e+01 1.300389473684215318e+02 2.536789473684219587e+01 1.476842105263163285e+00 1.361710526315794425e+02 1.622736842105268806e+01
-4.499999999999997335e-01 2.394736842105250219e+01 1.306221052631571808e+02 2.462368421052618217e+01 1.592631578947359738e+00 1.387078947368413537e+02 1.629263157894727954e+01
-3.499999999999996447e-01 2.289052631578955754e+01 1.281610526315793948e+02 2.493368421052640471e+01 1.692105263157900774e+00 1.364157894736846970e+02 1.578105263157900318e+01
-2.499999999999995559e-01 2.126947368421041062e+01 1.300573684210519332e+02 2.384999999999986997e+01 1.919473684210516007e+00 1.370273684210519036e+02 1.573526315789465180e+01
-1.499999999999994671e-01 2.098789473684217910e+01 1.298200000000004763e+02 2.360052631578955840e+01 1.866315789473690812e+00 1.349000000000004889e+02 1.649000000000005883e+01
-4.999999999999982236e-02 2.186631578947376298e+01 1.281305263157899219e+02 2.335052631578955840e+01 1.892105263157901618e+00 1.339031578947373191e+02 1.557421052631584502e+01
5.000000000000026645e-02 2.123210526315778068e+01 1.277978947368414140e+02 2.356210526315776832e+01 1.904736842105252848e+00 1.375115789473676671e+02 1.561315789473675864e+01
1.500000000000003553e-01 2.094684210526323298e+01 1.278442105263162460e+02 2.401421052631587472e+01 1.805789473684217050e+00 1.348684210526320726e+02 1.583000000000005691e+01
2.500000000000004441e-01 2.160947368421041048e+01 1.288684210526308789e+02 2.368210526315776576e+01 1.813157894736832310e+00 1.364089473684203142e+02 1.636631578947359600e+01
3.500000000000005329e-01 2.299368421052639988e+01 1.272142105263162506e+02 2.508210526315798461e+01 1.723684210526321925e+00 1.356863157894741789e+02 1.628052631578953324e+01
4.500000000000001776e-01 2.359157894736850736e+01 1.287894736842109751e+02 2.457105263157903607e+01 1.595789473684216198e+00 1.359042105263162910e+02 1.577789473684216226e+01
5.500000000000002665e-01 2.476315789473670748e+01 1.302836842105256210e+02 2.527684210526302166e+01 1.493684210526307732e+00 1.366352631578940020e+02 1.614842105263149108e+01
6.500000000000003553e-01 2.701842105263167682e+01 1.281894736842109808e+02 2.588052631578956664e+01 1.385789473684215567e+00 1.374189473684215557e+02 1.592578947368426689e+01
7.500000000000004441e-01 2.875263157894721289e+01 1.273842105263151012e+02 2.605368421052617478e+01 1.380526315789466274e+00 1.365263157894729602e+02 1.592842105263149399e+01
8.500000000000005329e-01 3.106789473684221647e+01 1.289863157894741335e+02 2.751947368421062379e+01 1.189473684210530680e+00 1.349773684210531144e+02 1.605736842105268991e+01
9.500000000000001776e-01 3.341947368421064368e+01 1.250421052631583478e+02 2.753473684210536376e+01 1.084210526315793288e+00 1.341294736842110069e+02 1.615736842105269133e+01
1.050000000000000266e+00 3.536526315789454600e+01 1.239663157894730148e+02 2.762368421052616796e+01 9.647368421052580079e-01 1.324563157894729670e+02 1.592947368421044096e+01
1.150000000000000355e+00 3.697578947368434399e+01 1.195852631578951701e+02 2.817157894736852342e+01 8.989473684210558257e-01 1.296968421052636131e+02 1.588578947368426775e+01
1.250000000000000444e+00 3.800894736842084853e+01 1.156736842105256926e+02 2.792526315789458735e+01 7.978947368421009934e-01 1.258194736842098536e+02 1.543105263157886498e+01
1.350000000000000533e+00 3.851000000000014012e+01 1.103747368421056620e+02 2.728263157894746627e+01 7.484210526315816514e-01 1.195468421052635932e+02 1.484105263157900012e+01
1.450000000000000178e+00 3.765315789473697805e+01 1.073394736842109154e+02 2.626684210526325103e+01 6.489473684210549376e-01 1.142173684210530382e+02 1.431263157894741944e+01
1.550000000000000266e+00 3.574052631578928185e+01 9.905789473684157542e+01 2.474842105263144632e+01 5.831578947368389887e-01 1.065921052631573218e+02 1.310631578947361398e+01
1.650000000000000355e+00 3.267052631578959421e+01 9.142315789473717302e+01 2.301894736842113431e+01 4.815789473684227717e-01 9.832263157894772121e+01 1.202000000000004398e+01
1.750000000000000444e+00 2.893789473684195102e+01 8.388842105263113069e+01 2.034052631578936499e+01 3.999999999999978573e-01 9.102421052631530074e+01 1.062315789473678507e+01
1.850000000000000533e+00 2.514684210526324648e+01 7.526421052631606301e+01 1.769578947368427535e+01 3.736842105263171177e-01 8.337947368421082217e+01 9.164736842105295267e+00
1.950000000000000178e+00 2.060736842105270483e+01 6.739315789473708662e+01 1.495842105263163191e+01 2.821052631578957470e-01 7.422947368421078806e+01 7.708947368421080526e+00
2.049999999999999822e+00 1.677157894736848220e+01 5.999315789473705962e+01 1.247578947368425517e+01 2.100000000000007416e-01 6.486263157894759956e+01 6.051052631578968999e+00
2.150000000000000355e+00 1.287999999999981604e+01 5.181631578947294514e+01 9.365789473684076327e+00 1.468421052631558033e-01 5.636736842105182888e+01 4.679999999999933102e+00
2.250000000000000888e+00 1.025947368421056360e+01 4.502315789473700391e+01 7.209473684210552236e+00 1.010526315789477270e-01 4.876894736842123024e+01 3.621052631578960401e+00
2.350000000000000533e+00 8.142105263157924711e+00 3.921000000000014296e+01 5.142631578947386650e+00 6.947368421052656229e-02 4.256736842105278384e+01 2.554736842105272299e+00
2.450000000000000178e+00 7.391052631578974186e+00 3.133263157894748119e+01 3.571052631578960135e+00 3.421052631578959391e-02 3.677000000000013102e+01 1.746842105263164191e+00
2.549999999999999822e+00 7.861052631578975713e+00 2.659368421052641196e+01 2.305789473684218827e+00 2.210526315789481527e-02 3.079631578947379467e+01 1.152105263157898962e+00
2.650000000000000355e+00 8.727368421052506875e+00 2.191473684210495065e+01 1.537894736842083443e+00 1.315789473684191718e-02 2.375210526315755644e+01 7.399999999999894440e-01
2.750000000000000888e+00 1.691157894736848277e+01 1.755315789473690558e+01 1.384210526315794443e+00 9.473684210526349403e-03 2.012210526315796599e+01 4.600000000000016298e-01
2.850000000000000533e+00 2.725052631578957119e+01 1.411789473684215679e+01 5.678947368421073394e-01 3.684210526315802835e-03 1.657210526315795462e+01 2.673684210526325322e-01
2.950000000000000178e+00 3.332578947368433120e+01 1.081315789473688049e+01 3.384210526315801770e-01 2.105263157894744601e-03 1.236000000000004384e+01 1.557894736842110883e-01
3.049999999999999822e+00 1.383789473684215565e+01 9.329473684210560336e+00 2.147368421052639198e-01 0.000000000000000000e+00 9.810526315789509511e+00 9.736842105263192326e-02
3.150000000000000355e+00 3.522631578947318154e+00 7.083157894736741511e+00 1.278947368421034514e-01 5.263157894736767177e-04 7.418421052631472890e+00 5.368421052631502238e-02
3.250000000000000888e+00 1.047368421052635279e+00 5.064736842105281411e+00 7.052631578947393676e-02 0.000000000000000000e+00 5.951578947368442840e+00 4.210526315789488855e-02
3.350000000000000533e+00 4.236842105263173286e-01 3.711578947368434189e+00 3.947368421052645932e-02 0.000000000000000000e+00 4.351052631578962604e+00 1.631578947368426957e-02
3.450000000000000178e+00 1.157894736842109418e-01 3.072631578947379261e+00 1.210526315789478037e-02 0.000000000000000000e+00 3.517894736842118064e+00 8.947368421052663903e-03
3.550000000000000711e+00 2.210526315789442323e-02 2.120526315789443395e+00 9.999999999999857961e-03 0.000000000000000000e+00 2.381052631578913559e+00 3.157894736842060089e-03
3.650000000000001243e+00 5.789473684210547436e-03 2.039473684210533655e+00 2.105263157894744601e-03 0.000000000000000000e+00 1.656842105263163889e+00 3.157894736842116468e-03
3.750000000000000888e+00 1.578947368421058234e-03 9.821052631578982561e-01 5.263157894736861502e-04 0.000000000000000000e+00 1.746842105263164191e+00 5.263157894736861502e-04
3.850000000000000533e+00 0.000000000000000000e+00 1.053157894736845845e+00 5.263157894736861502e-04 0.000000000000000000e+00 9.131578947368453880e-01 5.263157894736861502e-04
3.950000000000000178e+00 0.000000000000000000e+00 7.342105263157920891e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.957894736842130667e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 3.957894736842049177e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.447368421052582343e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 5.163157894736860598e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.242105263157902761e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 1.078947368421056541e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.563157894736862064e-01 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 6.684210526315813305e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.105263157894761705e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 4.684210526315805978e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.210526315789478002e-01 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.578947368421030131e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.947368421052603910e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 7.368421052631605669e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.842105263157919302e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 2.105263157894744601e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.736842105263174701e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 2.105263157894744601e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.684210526315802835e-03 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.263157894736861502e-04 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en2.69_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 171.39315 22.3679 3.73275 0.0 36.24505 0.1646
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 9.000000000000032280e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.199999999999998984e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.549999999999997755e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 3.249999999999997335e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.349999999999996231e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 5.499999999999995171e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.949999999999993183e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 1.009999999999999093e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.379999999999998728e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 1.620000000000005602e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.465000000000008573e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 2.624999999999986233e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.994999999999978568e-01 0.000000000000000000e+00
-1.849999999999999645e+00 5.000000000000017451e-04 4.340000000000015512e-01 2.500000000000008726e-03 0.000000000000000000e+00 6.500000000000022427e-01 5.000000000000017451e-04
-1.750000000000000000e+00 5.000000000000017451e-04 6.310000000000022258e-01 6.000000000000020942e-03 0.000000000000000000e+00 9.950000000000035483e-01 5.000000000000017451e-04
-1.649999999999999911e+00 1.199999999999993607e-02 9.409999999999949516e-01 8.999999999999952482e-03 0.000000000000000000e+00 1.527499999999991864e+00 4.999999999999972999e-04
-1.549999999999999822e+00 6.000000000000021289e-02 1.319000000000004613e+00 1.800000000000006456e-02 0.000000000000000000e+00 2.042500000000007088e+00 2.000000000000006981e-03
-1.449999999999999734e+00 2.259999999999987852e-01 1.753499999999990733e+00 4.849999999999973777e-02 0.000000000000000000e+00 2.836999999999984645e+00 2.999999999999984016e-03
-1.349999999999999645e+00 6.825000000000024380e-01 2.427000000000008484e+00 9.950000000000035205e-02 0.000000000000000000e+00 3.747500000000013376e+00 5.500000000000019630e-03
-1.249999999999999556e+00 1.981499999999989381e+00 3.036999999999983935e+00 1.699999999999990963e-01 0.000000000000000000e+00 4.866999999999974236e+00 7.999999999999956798e-03
-1.149999999999999467e+00 5.546000000000019803e+00 3.851000000000013745e+00 2.845000000000010298e-01 0.000000000000000000e+00 6.055500000000021643e+00 1.550000000000005540e-02
-1.049999999999999822e+00 2.640700000000009240e+01 4.577000000000015945e+00 4.620000000000016316e-01 0.000000000000000000e+00 7.342500000000026006e+00 2.200000000000007852e-02
-9.499999999999997335e-01 5.042649999999972721e+01 5.517999999999970484e+00 6.299999999999966738e-01 0.000000000000000000e+00 8.814499999999952706e+00 2.849999999999984837e-02
-8.499999999999996447e-01 6.563250000000023476e+01 6.768500000000023498e+00 8.490000000000029745e-01 0.000000000000000000e+00 1.026050000000003593e+01 3.700000000000013001e-02
-7.499999999999995559e-01 6.199599999999966826e+01 7.384499999999960984e+00 1.196499999999993680e+00 0.000000000000000000e+00 1.180949999999993771e+01 5.699999999999969674e-02
-6.499999999999994671e-01 6.426500000000022794e+01 8.426000000000030354e+00 1.501000000000005219e+00 0.000000000000000000e+00 1.327050000000004637e+01 6.550000000000022471e-02
-5.499999999999998224e-01 7.497750000000026205e+01 9.005500000000031591e+00 1.706500000000006123e+00 0.000000000000000000e+00 1.450650000000005058e+01 6.950000000000024214e-02
-4.499999999999997335e-01 8.913049999999952888e+01 9.868499999999947647e+00 1.967999999999989535e+00 0.000000000000000000e+00 1.578649999999991493e+01 8.499999999999954814e-02
-3.499999999999996447e-01 9.707350000000033674e+01 1.041050000000003628e+01 2.197500000000007780e+00 0.000000000000000000e+00 1.684300000000006037e+01 9.150000000000031719e-02
-2.499999999999995559e-01 1.032319999999994451e+02 1.104799999999994142e+01 2.312499999999987566e+00 0.000000000000000000e+00 1.760799999999990462e+01 9.699999999999947553e-02
-1.499999999999994671e-01 1.092390000000003880e+02 1.125700000000004053e+01 2.442500000000008775e+00 0.000000000000000000e+00 1.815200000000006497e+01 1.095000000000003887e-01
-4.999999999999982236e-02 1.112635000000003913e+02 1.158050000000004154e+01 2.424000000000008370e+00 0.000000000000000000e+00 1.858600000000006602e+01 9.800000000000035072e-02
5.000000000000026645e-02 1.116999999999994060e+02 1.164949999999993757e+01 2.420499999999987217e+00 0.000000000000000000e+00 1.886349999999989890e+01 1.084999999999994164e-01
1.500000000000003553e-01 1.080235000000003822e+02 1.130950000000004074e+01 2.507000000000008999e+00 0.000000000000000000e+00 1.864450000000006469e+01 1.115000000000003905e-01
2.500000000000004441e-01 1.046484999999994443e+02 1.111699999999994048e+01 2.394999999999987139e+00 0.000000000000000000e+00 1.801749999999990237e+01 1.014999999999994518e-01
3.500000000000005329e-01 9.494500000000033424e+01 1.051900000000003743e+01 2.228000000000007752e+00 0.000000000000000000e+00 1.740450000000006270e+01 1.000000000000003525e-01
4.500000000000001776e-01 8.447050000000029968e+01 1.006150000000003608e+01 2.051500000000007429e+00 0.000000000000000000e+00 1.654850000000005750e+01 8.850000000000031453e-02
5.500000000000002665e-01 7.259799999999961528e+01 9.371999999999950148e+00 1.875999999999989898e+00 0.000000000000000000e+00 1.540199999999991753e+01 7.899999999999958444e-02
6.500000000000003553e-01 6.068850000000021083e+01 8.481000000000030070e+00 1.602500000000005587e+00 0.000000000000000000e+00 1.391550000000004950e+01 7.400000000000026001e-02
7.500000000000004441e-01 5.886849999999968475e+01 7.605499999999959293e+00 1.249999999999993339e+00 0.000000000000000000e+00 1.253899999999993220e+01 5.299999999999971401e-02
8.500000000000005329e-01 6.856700000000023465e+01 6.568000000000022709e+00 8.895000000000031770e-01 0.000000000000000000e+00 1.104500000000003901e+01 4.400000000000015704e-02
9.500000000000001776e-01 5.568300000000019878e+01 5.724500000000020350e+00 6.735000000000023190e-01 0.000000000000000000e+00 9.543500000000033623e+00 3.050000000000010689e-02
1.050000000000000266e+00 2.290299999999987790e+01 4.864999999999973568e+00 4.514999999999975699e-01 0.000000000000000000e+00 7.848499999999957843e+00 2.299999999999987818e-02
1.150000000000000355e+00 5.439500000000019320e+00 3.874000000000013433e+00 2.905000000000010352e-01 0.000000000000000000e+00 6.585500000000022780e+00 1.650000000000005976e-02
1.250000000000000444e+00 2.327499999999987690e+00 3.170499999999983221e+00 1.804999999999990223e-01 0.000000000000000000e+00 5.262499999999971756e+00 8.999999999999952482e-03
1.350000000000000533e+00 6.635000000000023102e-01 2.455500000000008676e+00 1.030000000000003690e-01 0.000000000000000000e+00 4.101000000000014190e+00 7.500000000000026611e-03
1.450000000000000178e+00 1.895000000000006679e-01 1.848500000000006471e+00 4.700000000000016664e-02 0.000000000000000000e+00 3.178000000000011038e+00 2.000000000000006981e-03
1.550000000000000266e+00 4.899999999999973821e-02 1.369999999999992779e+00 2.149999999999988379e-02 0.000000000000000000e+00 2.321999999999987629e+00 9.999999999999945998e-04
1.650000000000000355e+00 1.350000000000004842e-02 9.795000000000034790e-01 6.500000000000023120e-03 0.000000000000000000e+00 1.640500000000005842e+00 5.000000000000017451e-04
1.750000000000000444e+00 1.499999999999992008e-03 6.884999999999963372e-01 4.999999999999973216e-03 0.000000000000000000e+00 1.089999999999994085e+00 0.000000000000000000e+00
1.850000000000000533e+00 0.000000000000000000e+00 4.330000000000015503e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.445000000000026041e-01 0.000000000000000000e+00
1.950000000000000178e+00 0.000000000000000000e+00 2.910000000000010356e-01 1.000000000000003490e-03 0.000000000000000000e+00 4.605000000000016303e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.755000000000006277e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.815000000000009717e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 1.144999999999983670e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.649999999999976485e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 5.650000000000019590e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.550000000000029798e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 3.400000000000012040e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.100000000000017714e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.700000000000009684e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 9.000000000000032280e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.600000000000005584e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 4.499999999999936343e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.999999999999872685e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en2.69_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 174.0053 23.68855 4.0101 0.0 38.19835 0.18855
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 1.300000000000004624e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.450000000000005104e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 2.349999999999997924e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.749999999999997585e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 3.499999999999996864e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.649999999999995803e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 5.749999999999994699e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.449999999999991740e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 1.224999999999998868e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.934999999999998110e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 2.180000000000007765e-01 5.000000000000017451e-04 0.000000000000000000e+00 2.850000000000010303e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 3.079999999999983307e-01 4.999999999999972999e-04 0.000000000000000000e+00 4.824999999999974309e-01 0.000000000000000000e+00
-1.849999999999999645e+00 5.000000000000017451e-04 5.025000000000017231e-01 5.000000000000017451e-04 0.000000000000000000e+00 7.890000000000028102e-01 1.000000000000003490e-03
-1.750000000000000000e+00 4.500000000000016140e-03 7.385000000000025988e-01 2.500000000000008726e-03 0.000000000000000000e+00 1.172000000000004150e+00 1.000000000000003490e-03
-1.649999999999999911e+00 1.249999999999993304e-02 1.056499999999994444e+00 1.049999999999994341e-02 0.000000000000000000e+00 1.693499999999990902e+00 4.999999999999972999e-04
-1.549999999999999822e+00 5.700000000000020328e-02 1.490500000000005265e+00 2.600000000000009248e-02 0.000000000000000000e+00 2.305000000000008153e+00 3.000000000000010471e-03
-1.449999999999999734e+00 2.309999999999987619e-01 2.040999999999989267e+00 5.549999999999970235e-02 0.000000000000000000e+00 3.141999999999983029e+00 4.499999999999976241e-03
-1.349999999999999645e+00 7.070000000000025153e-01 2.656500000000009187e+00 1.055000000000003713e-01 0.000000000000000000e+00 4.183500000000014651e+00 8.000000000000027922e-03
-1.249999999999999556e+00 2.524499999999986422e+00 3.422499999999981668e+00 1.889999999999990021e-01 0.000000000000000000e+00 5.290999999999971948e+00 9.999999999999946432e-03
-1.149999999999999467e+00 7.074000000000024713e+00 4.235000000000014531e+00 3.175000000000011147e-01 0.000000000000000000e+00 6.583000000000023277e+00 1.000000000000003490e-02
-1.049999999999999822e+00 2.415250000000008512e+01 5.136500000000018495e+00 4.820000000000017049e-01 0.000000000000000000e+00 8.052000000000028024e+00 3.050000000000010689e-02
-9.499999999999997335e-01 5.875199999999968270e+01 6.035499999999967891e+00 7.309999999999960973e-01 0.000000000000000000e+00 9.525999999999948287e+00 3.849999999999979133e-02
-8.499999999999996447e-01 6.320350000000022561e+01 6.928500000000024528e+00 1.011000000000003674e+00 0.000000000000000000e+00 1.145600000000004037e+01 4.350000000000015660e-02
-7.499999999999995559e-01 6.923949999999962301e+01 7.996499999999957531e+00 1.334999999999992859e+00 0.000000000000000000e+00 1.264249999999993257e+01 6.099999999999967254e-02
-6.499999999999994671e-01 6.697350000000024295e+01 8.868000000000030525e+00 1.662000000000005917e+00 0.000000000000000000e+00 1.407500000000004903e+01 7.400000000000026001e-02
-5.499999999999998224e-01 7.627900000000026637e+01 9.713500000000033552e+00 1.965500000000006908e+00 0.000000000000000000e+00 1.576250000000005613e+01 7.600000000000026179e-02
-4.499999999999997335e-01 9.043949999999951217e+01 1.041549999999994469e+01 2.142999999999988692e+00 0.000000000000000000e+00 1.696199999999991093e+01 9.399999999999950062e-02
-3.499999999999996447e-01 9.836200000000035004e+01 1.102700000000003833e+01 2.380000000000008331e+00 0.000000000000000000e+00 1.787450000000006156e+01 9.150000000000031719e-02
-2.499999999999995559e-01 1.067429999999994266e+02 1.163849999999993834e+01 2.522499999999986642e+00 0.000000000000000000e+00 1.869499999999990081e+01 1.144999999999993939e-01
-1.499999999999994671e-01 1.106690000000003948e+02 1.189900000000004177e+01 2.600000000000008971e+00 0.000000000000000000e+00 1.912650000000006756e+01 1.315000000000004499e-01
-4.999999999999982236e-02 1.117615000000003960e+02 1.207900000000004326e+01 2.691500000000009329e+00 0.000000000000000000e+00 1.959900000000006770e+01 1.195000000000004253e-01
5.000000000000026645e-02 1.138439999999993972e+02 1.198849999999993621e+01 2.609499999999985942e+00 0.000000000000000000e+00 1.949149999999989546e+01 1.319999999999992846e-01
1.500000000000003553e-01 1.093855000000003912e+02 1.181450000000004152e+01 2.526500000000008850e+00 0.000000000000000000e+00 1.930150000000006827e+01 1.260000000000004450e-01
2.500000000000004441e-01 1.031844999999994457e+02 1.164799999999993751e+01 2.493499999999986727e+00 0.000000000000000000e+00 1.866599999999990089e+01 1.209999999999993581e-01
3.500000000000005329e-01 9.617950000000034549e+01 1.097650000000003878e+01 2.389000000000008228e+00 0.000000000000000000e+00 1.788050000000006179e+01 1.070000000000003726e-01
4.500000000000001776e-01 8.464950000000030172e+01 1.059850000000003689e+01 2.170500000000007645e+00 0.000000000000000000e+00 1.701800000000006108e+01 1.020000000000003543e-01
5.500000000000002665e-01 7.271399999999961494e+01 9.634499999999947661e+00 1.923999999999989718e+00 0.000000000000000000e+00 1.584099999999991581e+01 8.399999999999954725e-02
6.500000000000003553e-01 6.108450000000021873e+01 8.915500000000031733e+00 1.627500000000005720e+00 0.000000000000000000e+00 1.440800000000005099e+01 7.850000000000027789e-02
7.500000000000004441e-01 5.741199999999969350e+01 7.989999999999957581e+00 1.278999999999993253e+00 0.000000000000000000e+00 1.281599999999993145e+01 6.399999999999965439e-02
8.500000000000005329e-01 6.229450000000021959e+01 6.904500000000024507e+00 1.005000000000003446e+00 0.000000000000000000e+00 1.148050000000004012e+01 5.750000000000020373e-02
9.500000000000001776e-01 5.694750000000020407e+01 6.003000000000021430e+00 7.070000000000025153e-01 0.000000000000000000e+00 9.846500000000034447e+00 3.950000000000013917e-02
1.050000000000000266e+00 2.472799999999986653e+01 4.995999999999972907e+00 4.809999999999974296e-01 0.000000000000000000e+00 8.230999999999955463e+00 2.649999999999985700e-02
1.150000000000000355e+00 7.513500000000026269e+00 4.111000000000014865e+00 3.030000000000010463e-01 0.000000000000000000e+00 6.844500000000024009e+00 1.350000000000004842e-02
1.250000000000000444e+00 1.990999999999989445e+00 3.666499999999980552e+00 1.724999999999990707e-01 0.000000000000000000e+00 5.412499999999971223e+00 1.049999999999994341e-02
1.350000000000000533e+00 6.775000000000024336e-01 2.569500000000008999e+00 9.350000000000033284e-02 0.000000000000000000e+00 4.266000000000015113e+00 6.000000000000020942e-03
1.450000000000000178e+00 2.070000000000007390e-01 2.018500000000007066e+00 5.300000000000018585e-02 0.000000000000000000e+00 3.187000000000011379e+00 2.500000000000008726e-03
1.550000000000000266e+00 4.249999999999977407e-02 1.402999999999992475e+00 2.199999999999988076e-02 0.000000000000000000e+00 2.402499999999986979e+00 1.499999999999992008e-03
1.650000000000000355e+00 1.000000000000003490e-02 1.049500000000003652e+00 8.000000000000027922e-03 0.000000000000000000e+00 1.715000000000006075e+00 1.000000000000003490e-03
1.750000000000000444e+00 1.999999999999989200e-03 7.004999999999962368e-01 3.999999999999978399e-03 0.000000000000000000e+00 1.123499999999993948e+00 0.000000000000000000e+00
1.850000000000000533e+00 0.000000000000000000e+00 4.765000000000017000e-01 1.000000000000003490e-03 0.000000000000000000e+00 7.675000000000027356e-01 0.000000000000000000e+00
1.950000000000000178e+00 0.000000000000000000e+00 3.175000000000011147e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.775000000000017009e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.830000000000006344e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.160000000000011133e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 1.199999999999982886e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.794999999999974394e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 6.600000000000023903e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.050000000000003708e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 3.300000000000011952e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.800000000000020417e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.950000000000006936e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.650000000000009293e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 9.000000000000032280e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.950000000000006936e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 4.499999999999936343e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.999999999999900399e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en2.69_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 170.9908 23.0577 4.0948 0.0 37.14955 0.19955
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.499999999999994497e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.350000000000004842e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.899999999999998218e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.199999999999998138e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 3.349999999999996730e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.449999999999995626e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 5.699999999999994654e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.999999999999993228e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 9.049999999999991385e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.604999999999998650e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 1.600000000000005584e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.680000000000009597e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 2.624999999999986233e-01 9.999999999999945998e-04 0.000000000000000000e+00 3.844999999999979545e-01 0.000000000000000000e+00
-1.849999999999999645e+00 5.000000000000017451e-04 4.080000000000014171e-01 5.000000000000017451e-04 0.000000000000000000e+00 6.865000000000024416e-01 0.000000000000000000e+00
-1.750000000000000000e+00 2.000000000000006981e-03 6.410000000000022347e-01 3.000000000000010471e-03 0.000000000000000000e+00 1.012000000000003563e+00 0.000000000000000000e+00
-1.649999999999999911e+00 5.999999999999968033e-03 9.169999999999951523e-01 8.499999999999953773e-03 0.000000000000000000e+00 1.527499999999991864e+00 4.999999999999972999e-04
-1.549999999999999822e+00 3.900000000000013872e-02 1.723500000000006027e+00 1.850000000000006500e-02 0.000000000000000000e+00 2.204500000000007898e+00 1.000000000000003490e-03
-1.449999999999999734e+00 1.574999999999991684e-01 1.782999999999990370e+00 4.599999999999975636e-02 0.000000000000000000e+00 3.423499999999981558e+00 9.999999999999945998e-04
-1.349999999999999645e+00 5.285000000000018572e-01 2.399000000000008459e+00 8.800000000000031408e-02 0.000000000000000000e+00 4.447500000000015774e+00 6.000000000000020942e-03
-1.249999999999999556e+00 2.375999999999987455e+00 2.996499999999984176e+00 1.734999999999990716e-01 0.000000000000000000e+00 4.962999999999973433e+00 7.999999999999956798e-03
-1.149999999999999467e+00 6.318500000000022432e+00 3.769000000000013451e+00 2.775000000000009681e-01 0.000000000000000000e+00 6.215500000000021785e+00 1.150000000000003970e-02
-1.049999999999999822e+00 2.349350000000008265e+01 4.651000000000016676e+00 4.555000000000016258e-01 0.000000000000000000e+00 7.709000000000027164e+00 1.800000000000006456e-02
-9.499999999999997335e-01 4.907199999999973983e+01 5.487999999999970235e+00 6.764999999999964375e-01 0.000000000000000000e+00 8.967499999999951399e+00 4.149999999999978012e-02
-8.499999999999996447e-01 6.030350000000021282e+01 6.929500000000024862e+00 9.625000000000033529e-01 0.000000000000000000e+00 1.061700000000003818e+01 4.500000000000015793e-02
-7.499999999999995559e-01 6.059999999999967457e+01 7.858499999999957630e+00 1.251999999999993340e+00 0.000000000000000000e+00 1.201599999999993607e+01 5.399999999999971489e-02
-6.499999999999994671e-01 6.205350000000021993e+01 8.200000000000029488e+00 1.597500000000005693e+00 0.000000000000000000e+00 1.368650000000004852e+01 6.500000000000022427e-02
-5.499999999999998224e-01 7.763650000000026807e+01 9.212500000000032330e+00 1.876500000000006718e+00 0.000000000000000000e+00 1.507050000000005241e+01 9.250000000000033196e-02
-4.499999999999997335e-01 8.903849999999953013e+01 1.001599999999994672e+01 2.160499999999988319e+00 0.000000000000000000e+00 1.613399999999991508e+01 1.124999999999993922e-01
-3.499999999999996447e-01 9.917200000000035232e+01 1.066850000000003718e+01 2.405500000000008409e+00 0.000000000000000000e+00 1.779100000000006432e+01 1.040000000000003699e-01
-2.499999999999995559e-01 1.075429999999994237e+02 1.139399999999993973e+01 2.598999999999985988e+00 0.000000000000000000e+00 1.827449999999990382e+01 1.244999999999993334e-01
-1.499999999999994671e-01 1.120040000000003886e+02 1.154250000000004128e+01 2.686000000000009269e+00 0.000000000000000000e+00 1.868150000000006727e+01 1.365000000000004821e-01
-4.999999999999982236e-02 1.149600000000004059e+02 1.196350000000004243e+01 2.830500000000010008e+00 0.000000000000000000e+00 1.941650000000006671e+01 1.305000000000004490e-01
5.000000000000026645e-02 1.132324999999993906e+02 1.284599999999993081e+01 2.822999999999984855e+00 0.000000000000000000e+00 1.916249999999989839e+01 1.349999999999992872e-01
1.500000000000003553e-01 1.090445000000003830e+02 1.196350000000004243e+01 2.769500000000009621e+00 0.000000000000000000e+00 1.883300000000006591e+01 1.340000000000004798e-01
2.500000000000004441e-01 1.055849999999994395e+02 1.176699999999993729e+01 2.720999999999985430e+00 0.000000000000000000e+00 1.853399999999989944e+01 1.274999999999993083e-01
3.500000000000005329e-01 9.549900000000033629e+01 1.082850000000003732e+01 2.447000000000008502e+00 0.000000000000000000e+00 1.785800000000006449e+01 1.160000000000004083e-01
4.500000000000001776e-01 8.548950000000030514e+01 1.022100000000003561e+01 2.265000000000008118e+00 0.000000000000000000e+00 1.651700000000005986e+01 1.050000000000003708e-01
5.500000000000002665e-01 7.252599999999961256e+01 9.439999999999949765e+00 1.998999999999989230e+00 0.000000000000000000e+00 1.580499999999991623e+01 1.089999999999994168e-01
6.500000000000003553e-01 5.843700000000020367e+01 8.567500000000030980e+00 1.653000000000005798e+00 0.000000000000000000e+00 1.406150000000005029e+01 8.450000000000029710e-02
7.500000000000004441e-01 5.766149999999969111e+01 8.180499999999955918e+00 1.302999999999993053e+00 0.000000000000000000e+00 1.252549999999993346e+01 7.499999999999959477e-02
8.500000000000005329e-01 6.744000000000023931e+01 6.775500000000024059e+00 9.885000000000034870e-01 0.000000000000000000e+00 1.094450000000003875e+01 5.500000000000019457e-02
9.500000000000001776e-01 4.990400000000017400e+01 6.237500000000022027e+00 7.100000000000025180e-01 0.000000000000000000e+00 9.464000000000034163e+00 3.900000000000013872e-02
1.050000000000000266e+00 2.045099999999989038e+01 4.791999999999974058e+00 4.974999999999973332e-01 0.000000000000000000e+00 8.228499999999955961e+00 1.849999999999990194e-02
1.150000000000000355e+00 5.246000000000018204e+00 4.046000000000014474e+00 2.930000000000010374e-01 0.000000000000000000e+00 6.316000000000022041e+00 1.900000000000006545e-02
1.250000000000000444e+00 2.773499999999985199e+00 3.158999999999982933e+00 1.764999999999990465e-01 0.000000000000000000e+00 5.501999999999970470e+00 1.249999999999993304e-02
1.350000000000000533e+00 1.084500000000003794e+00 2.476500000000008583e+00 9.100000000000031675e-02 0.000000000000000000e+00 4.098500000000014687e+00 8.000000000000027922e-03
1.450000000000000178e+00 1.825000000000006339e-01 1.839500000000006574e+00 5.200000000000018496e-02 0.000000000000000000e+00 3.067500000000010996e+00 3.000000000000010471e-03
1.550000000000000266e+00 3.799999999999979783e-02 1.398499999999992527e+00 2.349999999999987516e-02 0.000000000000000000e+00 2.256499999999987960e+00 1.999999999999989200e-03
1.650000000000000355e+00 7.000000000000024432e-03 9.880000000000034310e-01 9.500000000000032724e-03 0.000000000000000000e+00 1.633500000000005725e+00 5.000000000000017451e-04
1.750000000000000444e+00 1.999999999999989200e-03 7.154999999999961391e-01 5.499999999999970191e-03 0.000000000000000000e+00 1.089999999999994085e+00 0.000000000000000000e+00
1.850000000000000533e+00 0.000000000000000000e+00 4.440000000000015601e-01 1.500000000000005235e-03 0.000000000000000000e+00 7.150000000000025224e-01 0.000000000000000000e+00
1.950000000000000178e+00 0.000000000000000000e+00 2.865000000000010316e-01 5.000000000000017451e-04 0.000000000000000000e+00 4.375000000000015543e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.760000000000006282e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.720000000000009632e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 1.004999999999985766e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.724999999999975442e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 5.900000000000020506e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.300000000000029576e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 3.800000000000013090e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.250000000000014877e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.800000000000006456e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.150000000000007461e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.300000000000004624e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.999999999999942837e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857961e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en3.32_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 168.81955 58.3993 13.55875 0.00125 79.1158 1.70455
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.899999999999998218e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.549999999999997755e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 2.849999999999997327e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.699999999999995848e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 7.300000000000025913e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.900000000000031497e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.104999999999999039e-01 4.999999999999995767e-04 0.000000000000000000e+00 1.534999999999998588e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.964999999999998137e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.774999999999997469e-01 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 3.109999999999997211e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.719999999999995866e-01 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 5.409999999999994813e-01 1.999999999999998307e-03 0.000000000000000000e+00 7.114999999999993552e-01 0.000000000000000000e+00
-2.049999999999999822e+00 1.000000000000003490e-03 7.405000000000026006e-01 3.500000000000012216e-03 0.000000000000000000e+00 1.063000000000003720e+00 1.000000000000003490e-03
-1.949999999999999734e+00 1.999999999999989200e-03 1.081499999999994133e+00 9.499999999999949457e-03 0.000000000000000000e+00 1.583999999999991637e+00 0.000000000000000000e+00
-1.849999999999999645e+00 1.800000000000006456e-02 1.571500000000005448e+00 1.700000000000006020e-02 0.000000000000000000e+00 2.250500000000007716e+00 3.000000000000010471e-03
-1.750000000000000000e+00 8.700000000000031319e-02 2.193000000000007610e+00 4.600000000000015882e-02 0.000000000000000000e+00 3.135500000000011056e+00 4.000000000000013961e-03
-1.649999999999999911e+00 2.959999999999984310e-01 3.062499999999983569e+00 8.899999999999952394e-02 0.000000000000000000e+00 4.853999999999974335e+00 1.599999999999991360e-02
-1.549999999999999822e+00 1.334000000000004738e+00 4.093000000000014182e+00 1.955000000000007010e-01 0.000000000000000000e+00 5.571000000000019270e+00 2.350000000000008332e-02
-1.449999999999999734e+00 3.436499999999981458e+00 5.237499999999972289e+00 3.394999999999981921e-01 0.000000000000000000e+00 7.245499999999961638e+00 3.999999999999978573e-02
-1.349999999999999645e+00 1.357550000000004786e+01 6.709000000000023611e+00 5.835000000000020171e-01 0.000000000000000000e+00 9.663000000000034007e+00 6.450000000000022382e-02
-1.249999999999999556e+00 4.035749999999978144e+01 8.232499999999955520e+00 9.024999999999951950e-01 0.000000000000000000e+00 1.144099999999993855e+01 9.949999999999946387e-02
-1.149999999999999467e+00 5.224700000000018463e+01 9.995000000000034746e+00 1.373500000000004828e+00 0.000000000000000000e+00 1.388000000000004874e+01 1.665000000000005920e-01
-1.049999999999999822e+00 4.423100000000015797e+01 1.219650000000004297e+01 1.966000000000006853e+00 5.000000000000017451e-04 1.656200000000005801e+01 2.620000000000008988e-01
-9.499999999999997335e-01 3.626649999999980878e+01 1.427899999999992353e+01 2.739499999999985391e+00 4.999999999999972999e-04 1.949999999999989697e+01 3.089999999999983316e-01
-8.499999999999996447e-01 4.351900000000015467e+01 1.649000000000005883e+01 3.522000000000012232e+00 0.000000000000000000e+00 2.257500000000008100e+01 4.255000000000014881e-01
-7.499999999999995559e-01 5.211399999999972010e+01 1.887699999999989942e+01 4.334999999999976872e+00 0.000000000000000000e+00 2.553699999999986403e+01 5.279999999999971383e-01
-6.499999999999994671e-01 5.992350000000021026e+01 2.107050000000007373e+01 5.213500000000018453e+00 0.000000000000000000e+00 2.873100000000010112e+01 6.485000000000022968e-01
-5.499999999999998224e-01 6.897200000000025000e+01 2.311400000000008248e+01 6.009000000000020769e+00 5.000000000000017451e-04 3.128450000000011144e+01 7.525000000000026112e-01
-4.499999999999997335e-01 7.630949999999958777e+01 2.507949999999986446e+01 6.869999999999963691e+00 9.999999999999945998e-04 3.401649999999981588e+01 8.519999999999954277e-01
-3.499999999999996447e-01 8.151450000000028240e+01 2.681900000000009499e+01 7.539500000000026958e+00 1.500000000000005235e-03 3.619400000000013051e+01 9.840000000000034275e-01
-2.499999999999995559e-01 8.733349999999953184e+01 2.804899999999985027e+01 7.992499999999957083e+00 0.000000000000000000e+00 3.793499999999979622e+01 1.009499999999994513e+00
-1.499999999999994671e-01 9.056050000000031730e+01 2.906450000000010192e+01 8.333000000000028606e+00 5.000000000000017451e-04 3.939900000000013591e+01 1.055000000000003713e+00
-4.999999999999982236e-02 9.190150000000032549e+01 2.965450000000010533e+01 8.712000000000029942e+00 1.500000000000005235e-03 3.992750000000014410e+01 1.083000000000003737e+00
5.000000000000026645e-02 9.166999999999950433e+01 2.971599999999984121e+01 8.669499999999953133e+00 9.999999999999945998e-04 4.017099999999978621e+01 1.120499999999994056e+00
1.500000000000003553e-01 9.000500000000032230e+01 2.956150000000010536e+01 8.642500000000030269e+00 1.500000000000005235e-03 3.952750000000013841e+01 1.072500000000003784e+00
2.500000000000004441e-01 8.528149999999953934e+01 2.852949999999984598e+01 8.149999999999955946e+00 4.999999999999972999e-04 3.828599999999979531e+01 1.042499999999994431e+00
3.500000000000005329e-01 7.981450000000027956e+01 2.715100000000009572e+01 7.721000000000027619e+00 5.000000000000017451e-04 3.662100000000013011e+01 9.915000000000034897e-01
4.500000000000001776e-01 7.249450000000025796e+01 2.548650000000008831e+01 7.074000000000024713e+00 5.000000000000017451e-04 3.440900000000011971e+01 8.980000000000031291e-01
5.500000000000002665e-01 6.445649999999965019e+01 2.388999999999987267e+01 6.262499999999966427e+00 9.999999999999945998e-04 3.211849999999982685e+01 7.959999999999957110e-01
6.500000000000003553e-01 5.590350000000020003e+01 2.143000000000007432e+01 5.542500000000019966e+00 0.000000000000000000e+00 2.902900000000010294e+01 7.030000000000025118e-01
7.500000000000004441e-01 4.903399999999973602e+01 1.935099999999989606e+01 4.559499999999975905e+00 1.499999999999992008e-03 2.589449999999986218e+01 5.799999999999968514e-01
8.500000000000005329e-01 3.845350000000013324e+01 1.717850000000006006e+01 3.672000000000013031e+00 0.000000000000000000e+00 2.291000000000008185e+01 4.605000000000016303e-01
9.500000000000001776e-01 3.465500000000012193e+01 1.475650000000005235e+01 2.821000000000009944e+00 0.000000000000000000e+00 1.982900000000006813e+01 3.610000000000012643e-01
1.050000000000000266e+00 5.093949999999972533e+01 1.251649999999993312e+01 2.017499999999989413e+00 0.000000000000000000e+00 1.687699999999991007e+01 2.424999999999987166e-01
1.150000000000000355e+00 5.714950000000020225e+01 1.038400000000003587e+01 1.432000000000005047e+00 0.000000000000000000e+00 1.404650000000004972e+01 1.720000000000005969e-01
1.250000000000000444e+00 4.823499999999974364e+01 8.460999999999954113e+00 9.439999999999949543e-01 0.000000000000000000e+00 1.148749999999993854e+01 1.164999999999993818e-01
1.350000000000000533e+00 2.095100000000007512e+01 6.900000000000024336e+00 5.770000000000020668e-01 0.000000000000000000e+00 9.214500000000032998e+00 7.200000000000025824e-02
1.450000000000000178e+00 3.498000000000012211e+00 5.332500000000019114e+00 3.485000000000012532e-01 0.000000000000000000e+00 7.215500000000025338e+00 3.800000000000013090e-02
1.550000000000000266e+00 1.205999999999993522e+00 4.100499999999978051e+00 1.859999999999989995e-01 0.000000000000000000e+00 5.597999999999969667e+00 2.649999999999985700e-02
1.650000000000000355e+00 3.240000000000011204e-01 3.077000000000011060e+00 9.100000000000031675e-02 0.000000000000000000e+00 4.165500000000014857e+00 1.500000000000005322e-02
1.750000000000000444e+00 1.004999999999994648e-01 2.330999999999987526e+00 4.599999999999975636e-02 0.000000000000000000e+00 3.074999999999983746e+00 7.499999999999959824e-03
1.850000000000000533e+00 2.050000000000007372e-02 1.673000000000005816e+00 2.200000000000007852e-02 0.000000000000000000e+00 2.213500000000007795e+00 2.000000000000006981e-03
1.950000000000000178e+00 2.500000000000008726e-03 1.194500000000004114e+00 8.500000000000030101e-03 0.000000000000000000e+00 1.546000000000005370e+00 5.000000000000017451e-04
2.049999999999999822e+00 1.000000000000003490e-03 7.850000000000028066e-01 5.000000000000017451e-03 0.000000000000000000e+00 1.033500000000003638e+00 5.000000000000017451e-04
2.150000000000000355e+00 0.000000000000000000e+00 5.124999999999927391e-01 9.999999999999857093e-04 0.000000000000000000e+00 6.964999999999901270e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 2.960000000000010401e-01 5.000000000000017451e-04 0.000000000000000000e+00 4.425000000000015588e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 2.025000000000007072e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.630000000000008997e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.245000000000004436e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.435000000000005160e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 7.050000000000024303e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.400000000000033329e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.449999999999951023e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.899999999999930106e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 2.150000000000007461e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.350000000000011996e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.400000000000004886e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en3.32_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 167.2174 62.7898 14.82715 0.00215 83.41825 1.90645
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 1.149999999999998940e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.049999999999999024e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.449999999999998686e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.549999999999997755e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 4.149999999999996053e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.349999999999996231e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 7.250000000000025868e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.450000000000029710e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.184999999999998971e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.514999999999998570e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.959999999999998133e-01 4.999999999999995767e-04 0.000000000000000000e+00 2.439999999999997726e-01 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 3.344999999999996865e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.354999999999996096e-01 4.999999999999995767e-04
-2.149999999999999467e+00 0.000000000000000000e+00 5.229999999999995763e-01 4.999999999999995767e-04 0.000000000000000000e+00 6.869999999999993889e-01 4.999999999999995767e-04
-2.049999999999999822e+00 5.000000000000017451e-04 7.855000000000027516e-01 2.500000000000008726e-03 0.000000000000000000e+00 1.032000000000003581e+00 0.000000000000000000e+00
-1.949999999999999734e+00 3.999999999999978399e-03 1.145999999999993912e+00 4.499999999999976241e-03 0.000000000000000000e+00 1.465499999999992253e+00 1.499999999999992008e-03
-1.849999999999999645e+00 1.250000000000004406e-02 1.624000000000005661e+00 2.000000000000006981e-02 0.000000000000000000e+00 2.126000000000007439e+00 4.000000000000013961e-03
-1.750000000000000000e+00 6.800000000000024081e-02 2.308000000000008267e+00 2.850000000000010164e-02 0.000000000000000000e+00 3.082500000000010676e+00 5.000000000000017451e-03
-1.649999999999999911e+00 2.579999999999986193e-01 3.168499999999982997e+00 8.899999999999952394e-02 0.000000000000000000e+00 4.106999999999978002e+00 1.199999999999993607e-02
-1.549999999999999822e+00 1.072500000000003784e+00 4.238500000000015255e+00 1.850000000000006639e-01 0.000000000000000000e+00 5.569500000000019213e+00 2.300000000000007941e-02
-1.449999999999999734e+00 2.714499999999985480e+00 5.471499999999970498e+00 3.179999999999982840e-01 0.000000000000000000e+00 7.110499999999961851e+00 3.099999999999983324e-02
-1.349999999999999645e+00 1.330550000000004651e+01 6.974000000000024180e+00 5.525000000000019895e-01 0.000000000000000000e+00 9.651000000000033552e+00 6.400000000000022338e-02
-1.249999999999999556e+00 3.470549999999981594e+01 8.798499999999952692e+00 8.904999999999952953e-01 0.000000000000000000e+00 1.144099999999993855e+01 8.999999999999952482e-02
-1.149999999999999467e+00 5.184900000000018139e+01 1.088950000000003904e+01 1.412500000000004974e+00 5.000000000000017451e-04 1.416650000000005072e+01 1.650000000000005906e-01
-1.049999999999999822e+00 4.218650000000015154e+01 1.321700000000004671e+01 2.040000000000007141e+00 0.000000000000000000e+00 1.714750000000006125e+01 2.600000000000008971e-01
-9.499999999999997335e-01 3.304749999999982180e+01 1.528149999999991770e+01 2.775999999999985146e+00 4.999999999999972999e-04 1.994599999999989492e+01 3.394999999999981921e-01
-8.499999999999996447e-01 4.150450000000014938e+01 1.783650000000006131e+01 3.736500000000013255e+00 5.000000000000017451e-04 2.352850000000008279e+01 4.500000000000015654e-01
-7.499999999999995559e-01 4.998399999999973176e+01 2.022849999999989024e+01 4.721999999999974662e+00 4.999999999999972999e-04 2.683799999999985531e+01 6.079999999999967653e-01
-6.499999999999994671e-01 5.940250000000020947e+01 2.287750000000007944e+01 5.709500000000019782e+00 0.000000000000000000e+00 3.005300000000010741e+01 7.125000000000024647e-01
-5.499999999999998224e-01 6.922300000000024056e+01 2.530500000000008853e+01 6.737000000000024080e+00 3.500000000000012216e-03 3.349200000000011812e+01 7.805000000000027471e-01
-4.499999999999997335e-01 7.765449999999958663e+01 2.737849999999985329e+01 7.595999999999959229e+00 1.499999999999992008e-03 3.642249999999980759e+01 9.439999999999949543e-01
-3.499999999999996447e-01 8.668050000000030764e+01 2.926150000000010465e+01 8.358500000000029573e+00 0.000000000000000000e+00 3.870950000000013347e+01 1.079500000000003901e+00
-2.499999999999995559e-01 9.218799999999950501e+01 3.086799999999983513e+01 9.006499999999951100e+00 4.999999999999972999e-04 4.100649999999978235e+01 1.155999999999993921e+00
-1.499999999999994671e-01 9.655550000000033606e+01 3.225150000000011374e+01 9.608500000000033126e+00 1.500000000000005235e-03 4.244000000000014694e+01 1.261500000000004507e+00
-4.999999999999982236e-02 9.821150000000034197e+01 3.241650000000011289e+01 9.788000000000034007e+00 5.000000000000017451e-04 4.330100000000015115e+01 1.325500000000004563e+00
5.000000000000026645e-02 9.741799999999948056e+01 3.235099999999982856e+01 9.812499999999946709e+00 9.999999999999945998e-04 4.321149999999976643e+01 1.283999999999993147e+00
1.500000000000003553e-01 9.406750000000033651e+01 3.207400000000011175e+01 9.641000000000033765e+00 1.500000000000005235e-03 4.266050000000014819e+01 1.257000000000004336e+00
2.500000000000004441e-01 8.926349999999952445e+01 3.094999999999983586e+01 9.239499999999949864e+00 1.499999999999992008e-03 4.175349999999977513e+01 1.230499999999993488e+00
3.500000000000005329e-01 8.300400000000028911e+01 2.954250000000010346e+01 8.623500000000030141e+00 1.500000000000005235e-03 3.938050000000013995e+01 1.118000000000003880e+00
4.500000000000001776e-01 7.416350000000025489e+01 2.757400000000009754e+01 7.764000000000027768e+00 5.000000000000017451e-04 3.716250000000012932e+01 1.067500000000003668e+00
5.500000000000002665e-01 6.482999999999965723e+01 2.549749999999986372e+01 6.940999999999962533e+00 9.999999999999945998e-04 3.401249999999981810e+01 9.004999999999951932e-01
6.500000000000003553e-01 5.505600000000019634e+01 2.312250000000008043e+01 5.917000000000021132e+00 2.000000000000006981e-03 3.090900000000010905e+01 7.625000000000027311e-01
7.500000000000004441e-01 4.561799999999975341e+01 2.073549999999988813e+01 4.887999999999974143e+00 1.499999999999992008e-03 2.756599999999985329e+01 5.889999999999968594e-01
8.500000000000005329e-01 3.603700000000012693e+01 1.800000000000006395e+01 3.786000000000013355e+00 0.000000000000000000e+00 2.422400000000008546e+01 4.640000000000016334e-01
9.500000000000001776e-01 3.039150000000010721e+01 1.540650000000005448e+01 2.708000000000009511e+00 5.000000000000017451e-04 2.075700000000007250e+01 3.810000000000013376e-01
1.050000000000000266e+00 4.053249999999978570e+01 1.316799999999992998e+01 1.998999999999989230e+00 4.999999999999972999e-04 1.742149999999990584e+01 2.559999999999986176e-01
1.150000000000000355e+00 5.570600000000019492e+01 1.076350000000003782e+01 1.399500000000004851e+00 5.000000000000017451e-04 1.434900000000004994e+01 1.800000000000006317e-01
1.250000000000000444e+00 3.550399999999981304e+01 8.822499999999953602e+00 8.569999999999954321e-01 0.000000000000000000e+00 1.165749999999993847e+01 1.034999999999994535e-01
1.350000000000000533e+00 1.563750000000005436e+01 6.901000000000024670e+00 5.305000000000018590e-01 0.000000000000000000e+00 9.115000000000032188e+00 7.400000000000026001e-02
1.450000000000000178e+00 2.792000000000010029e+00 5.326500000000018886e+00 2.940000000000010383e-01 0.000000000000000000e+00 7.101000000000024848e+00 4.400000000000015704e-02
1.550000000000000266e+00 1.224999999999993427e+00 4.133999999999978137e+00 1.569999999999991680e-01 0.000000000000000000e+00 5.449499999999971145e+00 1.899999999999989891e-02
1.650000000000000355e+00 2.255000000000007832e-01 3.078000000000010949e+00 8.000000000000027922e-02 0.000000000000000000e+00 4.087000000000014843e+00 1.250000000000004406e-02
1.750000000000000444e+00 5.749999999999969025e-02 2.152999999999988479e+00 3.199999999999982719e-02 0.000000000000000000e+00 2.937999999999984180e+00 4.999999999999973216e-03
1.850000000000000533e+00 1.300000000000004624e-02 1.585000000000005516e+00 1.250000000000004406e-02 0.000000000000000000e+00 2.073500000000007226e+00 1.500000000000005235e-03
1.950000000000000178e+00 3.000000000000010471e-03 1.108500000000003816e+00 5.000000000000017451e-03 0.000000000000000000e+00 1.456500000000005235e+00 1.000000000000003490e-03
2.049999999999999822e+00 1.000000000000003490e-03 7.160000000000025233e-01 1.500000000000005235e-03 0.000000000000000000e+00 9.955000000000034932e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 5.024999999999928413e-01 4.999999999999928547e-04 0.000000000000000000e+00 6.609999999999905951e-01 4.999999999999928547e-04
2.250000000000000888e+00 0.000000000000000000e+00 3.180000000000011151e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.955000000000014060e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 1.910000000000006692e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.425000000000008538e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 9.350000000000033284e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.285000000000004472e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 6.200000000000022160e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.300000000000025913e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.899999999999944483e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.449999999999936645e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 2.450000000000008768e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.550000000000005540e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.050000000000003708e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en3.32_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 165.754 60.6195 14.4411 0.0011 81.86485 1.87865
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 8.999999999999992381e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998557e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.849999999999998174e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.349999999999998770e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 2.899999999999997372e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.949999999999996569e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 6.000000000000021289e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.800000000000027744e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 8.299999999999992106e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.139999999999998931e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.654999999999998417e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.419999999999997708e-01 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 2.779999999999997473e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.484999999999996989e-01 0.000000000000000000e+00
-2.149999999999999467e+00 4.999999999999995767e-04 4.409999999999996145e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.039999999999994262e-01 0.000000000000000000e+00
-2.049999999999999822e+00 2.000000000000006981e-03 6.785000000000024345e-01 1.500000000000005235e-03 0.000000000000000000e+00 8.820000000000031148e-01 1.000000000000003490e-03
-1.949999999999999734e+00 3.769999999999980034e-01 9.849999999999947686e-01 2.999999999999984016e-03 0.000000000000000000e+00 1.382499999999992513e+00 4.999999999999972999e-04
-1.849999999999999645e+00 2.950000000000010253e-02 1.499500000000005384e+00 1.400000000000004886e-02 0.000000000000000000e+00 1.991000000000006986e+00 2.500000000000008726e-03
-1.750000000000000000e+00 8.500000000000029754e-02 2.077000000000007507e+00 2.800000000000009773e-02 0.000000000000000000e+00 2.758000000000009777e+00 4.000000000000013961e-03
-1.649999999999999911e+00 2.914999999999984270e-01 2.873499999999984844e+00 6.499999999999965528e-02 0.000000000000000000e+00 3.805499999999979455e+00 1.299999999999993001e-02
-1.549999999999999822e+00 1.716000000000005965e+00 3.860000000000013642e+00 1.185000000000004244e-01 0.000000000000000000e+00 5.145500000000017948e+00 2.200000000000007852e-02
-1.449999999999999734e+00 3.063999999999983626e+00 5.094999999999973106e+00 2.509999999999986686e-01 0.000000000000000000e+00 6.850999999999963563e+00 3.199999999999982719e-02
-1.349999999999999645e+00 1.413000000000005052e+01 6.555000000000022808e+00 4.920000000000017137e-01 0.000000000000000000e+00 8.629500000000030369e+00 6.350000000000022293e-02
-1.249999999999999556e+00 5.308499999999971664e+01 8.692999999999953431e+00 7.879999999999958149e-01 0.000000000000000000e+00 1.098899999999994215e+01 1.024999999999994527e-01
-1.149999999999999467e+00 5.027650000000017627e+01 1.028050000000003550e+01 1.232500000000004370e+00 0.000000000000000000e+00 1.376050000000004836e+01 1.375000000000004829e-01
-1.049999999999999822e+00 4.532100000000016138e+01 1.250450000000004458e+01 1.803000000000006375e+00 0.000000000000000000e+00 1.665450000000005915e+01 2.265000000000008118e-01
-9.499999999999997335e-01 3.213899999999982526e+01 1.469699999999992102e+01 2.612999999999986223e+00 4.999999999999972999e-04 1.967849999999989308e+01 3.184999999999982845e-01
-8.499999999999996447e-01 3.763150000000013051e+01 1.743700000000006156e+01 3.523000000000012566e+00 5.000000000000017451e-04 2.307950000000008117e+01 4.460000000000015619e-01
-7.499999999999995559e-01 4.687499999999975131e+01 2.011899999999989319e+01 4.475999999999975998e+00 2.499999999999986608e-03 2.629599999999986082e+01 5.594999999999969997e-01
-6.499999999999994671e-01 5.450800000000019452e+01 2.214450000000007890e+01 5.580000000000019611e+00 0.000000000000000000e+00 2.967350000000010368e+01 7.100000000000025180e-01
-5.499999999999998224e-01 6.596650000000023795e+01 2.470350000000008706e+01 6.593000000000023064e+00 1.500000000000005235e-03 3.306100000000011363e+01 8.465000000000030278e-01
-4.499999999999997335e-01 7.296499999999960551e+01 2.672549999999985815e+01 7.668499999999959016e+00 9.999999999999945998e-04 3.575599999999980838e+01 1.033499999999994534e+00
-3.499999999999996447e-01 8.261350000000028615e+01 2.869950000000009993e+01 8.558000000000030028e+00 0.000000000000000000e+00 3.865700000000013858e+01 1.072500000000003784e+00
-2.499999999999995559e-01 9.044499999999951001e+01 3.039749999999983743e+01 9.044999999999951967e+00 4.999999999999972999e-04 4.069749999999978485e+01 1.172999999999993825e+00
-1.499999999999994671e-01 9.532300000000033435e+01 3.136600000000010979e+01 9.527500000000033609e+00 5.000000000000017451e-04 4.198200000000014853e+01 1.239500000000004265e+00
-4.999999999999982236e-02 9.661500000000033594e+01 3.194250000000011269e+01 9.810000000000034248e+00 1.000000000000003490e-03 4.307250000000015433e+01 1.318500000000004668e+00
5.000000000000026645e-02 9.615749999999948727e+01 3.193549999999983058e+01 9.762999999999948386e+00 0.000000000000000000e+00 4.358199999999976626e+01 1.302999999999993053e+00
1.500000000000003553e-01 9.445400000000033458e+01 3.128200000000011016e+01 9.595500000000033225e+00 5.000000000000017451e-04 4.231600000000015172e+01 1.261500000000004507e+00
2.500000000000004441e-01 8.796199999999953434e+01 3.028999999999983928e+01 9.293999999999950745e+00 4.999999999999972999e-04 4.110999999999977916e+01 1.186499999999993671e+00
3.500000000000005329e-01 8.040800000000028547e+01 2.891300000000010328e+01 8.590000000000030056e+00 0.000000000000000000e+00 3.891200000000013404e+01 1.110000000000003872e+00
4.500000000000001776e-01 7.085300000000025022e+01 2.675650000000009499e+01 7.628500000000026482e+00 1.000000000000003490e-03 3.667100000000012727e+01 1.047500000000003650e+00
5.500000000000002665e-01 6.092199999999967730e+01 2.500699999999986645e+01 6.598999999999964672e+00 4.999999999999972999e-04 3.390049999999981623e+01 8.679999999999953308e-01
6.500000000000003553e-01 4.961550000000017491e+01 2.192400000000007765e+01 5.502000000000019320e+00 5.000000000000017451e-04 3.061000000000010957e+01 7.210000000000025278e-01
7.500000000000004441e-01 4.130199999999977933e+01 1.967799999999989424e+01 4.547999999999976062e+00 0.000000000000000000e+00 2.710599999999985599e+01 5.804999999999969074e-01
8.500000000000005329e-01 3.319700000000011642e+01 1.711600000000006006e+01 3.603000000000012637e+00 0.000000000000000000e+00 2.329900000000008120e+01 4.615000000000016311e-01
9.500000000000001776e-01 2.967750000000010502e+01 1.513050000000005291e+01 2.525500000000008960e+00 0.000000000000000000e+00 2.023050000000007032e+01 3.420000000000011919e-01
1.050000000000000266e+00 4.626449999999974949e+01 1.217599999999993443e+01 1.758999999999990571e+00 0.000000000000000000e+00 1.683749999999990976e+01 2.139999999999988578e-01
1.150000000000000355e+00 5.528350000000019548e+01 9.949500000000034206e+00 1.186500000000004107e+00 0.000000000000000000e+00 1.385250000000004889e+01 1.495000000000005214e-01
1.250000000000000444e+00 4.525599999999975864e+01 7.996499999999957531e+00 7.224999999999961453e-01 0.000000000000000000e+00 1.096099999999994168e+01 9.449999999999950107e-02
1.350000000000000533e+00 1.782950000000006341e+01 6.245000000000022311e+00 4.505000000000015659e-01 0.000000000000000000e+00 8.942500000000030980e+00 6.300000000000022249e-02
1.450000000000000178e+00 3.597000000000012854e+00 4.830500000000016669e+00 2.455000000000008564e-01 0.000000000000000000e+00 6.709500000000023334e+00 3.350000000000011996e-02
1.550000000000000266e+00 6.569999999999964757e-01 3.679999999999980176e+00 1.189999999999993702e-01 0.000000000000000000e+00 5.120499999999972296e+00 1.699999999999990755e-02
1.650000000000000355e+00 5.610000000000019416e-01 2.808500000000009766e+00 5.400000000000019368e-02 0.000000000000000000e+00 3.797500000000013198e+00 6.000000000000020942e-03
1.750000000000000444e+00 6.149999999999967298e-02 1.922999999999989829e+00 2.099999999999988681e-02 0.000000000000000000e+00 2.803999999999985171e+00 2.499999999999986608e-03
1.850000000000000533e+00 1.950000000000006936e-02 1.421000000000004926e+00 9.500000000000032724e-03 0.000000000000000000e+00 1.934500000000006770e+00 1.500000000000005235e-03
1.950000000000000178e+00 2.500000000000008726e-03 9.580000000000034044e-01 2.500000000000008726e-03 0.000000000000000000e+00 1.370000000000004770e+00 5.000000000000017451e-04
2.049999999999999822e+00 0.000000000000000000e+00 6.650000000000023670e-01 1.000000000000003490e-03 0.000000000000000000e+00 8.925000000000031797e-01 5.000000000000017451e-04
2.150000000000000355e+00 0.000000000000000000e+00 4.454999999999936788e-01 9.999999999999857093e-04 0.000000000000000000e+00 5.849999999999916378e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 2.850000000000010303e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.455000000000011950e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 1.565000000000005553e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.290000000000008140e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 9.450000000000033373e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.275000000000004463e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 5.100000000000017714e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.100000000000021377e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 2.849999999999959510e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.299999999999938594e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.450000000000005104e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 7.500000000000026611e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en4.3_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 161.49955 111.82365 25.5562 0.0249 136.0227 5.4979
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 5.999999999999994921e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.249999999999998855e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.049999999999998004e-02 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.450000000000008768e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.450000000000012085e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.549999999999995715e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.299999999999994493e-02 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 8.099999999999993316e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.249999999999993117e-01 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.249999999999998890e-01 4.999999999999995767e-04 0.000000000000000000e+00 1.909999999999998366e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 6.564999999999994174e-01 4.999999999999995767e-04 0.000000000000000000e+00 7.989999999999992664e-01 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 3.690000000000013269e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.390000000000032765e-01 5.000000000000017451e-04
-2.450000000000000178e+00 0.000000000000000000e+00 1.290999999999998815e+00 9.999999999999991535e-04 0.000000000000000000e+00 9.159999999999991482e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 8.744999999999991669e-01 9.999999999999991535e-04 0.000000000000000000e+00 1.230999999999998984e+00 9.999999999999991535e-04
-2.250000000000000000e+00 3.999999999999996614e-03 1.258999999999998787e+00 4.999999999999995767e-03 0.000000000000000000e+00 3.230999999999997208e+00 4.999999999999995767e-04
-2.149999999999999467e+00 1.449999999999998686e-02 2.288499999999997758e+00 1.749999999999998432e-02 0.000000000000000000e+00 3.600999999999996870e+00 3.999999999999996614e-03
-2.049999999999999822e+00 5.850000000000020461e-02 2.871000000000010210e+00 3.400000000000012040e-02 0.000000000000000000e+00 3.936000000000013710e+00 7.500000000000026611e-03
-1.949999999999999734e+00 6.934999999999963416e-01 4.401999999999976154e+00 7.499999999999959477e-02 4.999999999999972999e-04 4.321999999999976971e+00 2.049999999999988984e-02
-1.849999999999999645e+00 6.550000000000023581e-01 4.333000000000015284e+00 1.520000000000005236e-01 5.000000000000017451e-04 6.437500000000023093e+00 3.450000000000012085e-02
-1.750000000000000000e+00 2.381500000000008388e+00 5.847000000000020847e+00 2.895000000000010343e-01 0.000000000000000000e+00 8.826000000000030710e+00 6.600000000000023903e-02
-1.649999999999999911e+00 1.504799999999992011e+01 8.090999999999956671e+00 4.984999999999973341e-01 4.999999999999972999e-04 1.114299999999994029e+01 1.089999999999994168e-01
-1.549999999999999822e+00 3.145300000000010954e+01 1.170500000000004093e+01 7.995000000000027640e-01 5.000000000000017451e-04 1.351400000000004731e+01 1.725000000000005973e-01
-1.449999999999999734e+00 3.948399999999978860e+01 1.230549999999993460e+01 1.280999999999993255e+00 4.999999999999972999e-04 1.700799999999991030e+01 2.489999999999986668e-01
-1.349999999999999645e+00 3.116050000000010911e+01 1.562150000000005434e+01 1.905000000000006688e+00 3.000000000000010471e-03 1.876950000000006469e+01 3.895000000000013451e-01
-1.249999999999999556e+00 2.258049999999987989e+01 1.780099999999990601e+01 2.769499999999985196e+00 1.499999999999992008e-03 2.220149999999988211e+01 5.419999999999971507e-01
-1.149999999999999467e+00 2.455350000000008492e+01 2.301600000000007995e+01 3.842500000000013571e+00 7.000000000000024432e-03 2.537750000000009010e+01 7.970000000000028173e-01
-1.049999999999999822e+00 3.081950000000010803e+01 2.528200000000008885e+01 4.984000000000017749e+00 2.500000000000008726e-03 3.004750000000010601e+01 1.304500000000004656e+00
-9.499999999999997335e-01 3.730149999999979826e+01 2.768099999999985172e+01 6.119499999999967521e+00 6.499999999999965007e-03 3.481749999999981071e+01 1.283999999999993147e+00
-8.499999999999996447e-01 4.359200000000015507e+01 3.057900000000010721e+01 7.471500000000026454e+00 6.500000000000023120e-03 3.876350000000013551e+01 1.544500000000005535e+00
-7.499999999999995559e-01 5.044349999999973022e+01 3.481299999999981054e+01 8.780999999999952621e+00 6.499999999999965007e-03 4.200249999999977746e+01 1.843999999999990091e+00
-6.499999999999994671e-01 5.598450000000019600e+01 3.719150000000013279e+01 1.000200000000003442e+01 9.500000000000032724e-03 4.711500000000016541e+01 2.109500000000007258e+00
-5.499999999999998224e-01 6.175100000000021794e+01 4.103150000000014330e+01 1.096600000000003838e+01 9.500000000000032724e-03 5.270050000000018287e+01 2.404000000000008352e+00
-4.499999999999997335e-01 6.609449999999964120e+01 4.564249999999975671e+01 1.219149999999993561e+01 1.449999999999992267e-02 5.410149999999971016e+01 2.601999999999986102e+00
-3.499999999999996447e-01 6.882350000000023726e+01 4.659300000000016695e+01 1.287950000000004458e+01 1.350000000000004842e-02 5.841900000000020299e+01 2.818000000000009830e+00
-2.499999999999995559e-01 7.055549999999962552e+01 4.946799999999973352e+01 1.361449999999992677e+01 9.999999999999946432e-03 6.051999999999967628e+01 2.921499999999984443e+00
-1.499999999999994671e-01 7.293250000000026034e+01 5.006700000000017781e+01 1.445850000000005053e+01 1.450000000000005104e-02 6.154300000000021953e+01 3.101000000000011081e+00
-4.999999999999982236e-02 7.317550000000025534e+01 5.126250000000018048e+01 1.439200000000005097e+01 9.000000000000032280e-03 6.213400000000022061e+01 3.158500000000011187e+00
5.000000000000026645e-02 7.294299999999961415e+01 5.172199999999972420e+01 1.436349999999992377e+01 1.799999999999990496e-02 6.244049999999966616e+01 3.131999999999983242e+00
1.500000000000003553e-01 7.231950000000026080e+01 5.075350000000018014e+01 1.409600000000004982e+01 1.650000000000005976e-02 6.101900000000021151e+01 3.224500000000011468e+00
2.500000000000004441e-01 7.097799999999962495e+01 5.033699999999973329e+01 1.361899999999992694e+01 1.499999999999991965e-02 5.902049999999968577e+01 3.010499999999983967e+00
3.500000000000005329e-01 6.880150000000024590e+01 4.733450000000016900e+01 1.304400000000004667e+01 1.250000000000004406e-02 5.696700000000019770e+01 2.816000000000010051e+00
4.500000000000001776e-01 6.571950000000023806e+01 4.519000000000016115e+01 1.226350000000004314e+01 1.250000000000004406e-02 5.474900000000019418e+01 2.636500000000009170e+00
5.500000000000002665e-01 6.113099999999967338e+01 4.227299999999977587e+01 1.143199999999993821e+01 1.349999999999992872e-02 5.119999999999972573e+01 2.373999999999987232e+00
6.500000000000003553e-01 5.606600000000019435e+01 3.867700000000013461e+01 1.011650000000003580e+01 1.000000000000003490e-02 4.662500000000016342e+01 2.189500000000007773e+00
7.500000000000004441e-01 5.013999999999973056e+01 3.542899999999981020e+01 8.932499999999953033e+00 5.499999999999970191e-03 4.196999999999977859e+01 1.961499999999989585e+00
8.500000000000005329e-01 4.360850000000015569e+01 3.252900000000011715e+01 7.526500000000026169e+00 8.000000000000027922e-03 3.808600000000013353e+01 1.571000000000005503e+00
9.500000000000001776e-01 3.724450000000013006e+01 2.929050000000010456e+01 6.126500000000021373e+00 6.000000000000020942e-03 3.412550000000012318e+01 1.271500000000004515e+00
1.050000000000000266e+00 3.153849999999983211e+01 2.569049999999986156e+01 4.929499999999973348e+00 5.999999999999968033e-03 3.134949999999983206e+01 1.043499999999994321e+00
1.150000000000000355e+00 2.576050000000008922e+01 2.082100000000007256e+01 3.789000000000013468e+00 1.500000000000005235e-03 2.689500000000009550e+01 7.415000000000026015e-01
1.250000000000000444e+00 2.100249999999988759e+01 1.841449999999990084e+01 2.782499999999985096e+00 1.499999999999992008e-03 2.342649999999987642e+01 5.264999999999971925e-01
1.350000000000000533e+00 3.035550000000010584e+01 1.515700000000005332e+01 1.858000000000006535e+00 2.500000000000008726e-03 1.802450000000006369e+01 3.765000000000013336e-01
1.450000000000000178e+00 5.256800000000018258e+01 1.294400000000004525e+01 1.276500000000004409e+00 2.000000000000006981e-03 1.594700000000005602e+01 2.565000000000008940e-01
1.550000000000000266e+00 3.975899999999978718e+01 1.090999999999994152e+01 8.119999999999956142e-01 9.999999999999945998e-04 1.237549999999993311e+01 1.514999999999991909e-01
1.650000000000000355e+00 1.059550000000003678e+01 9.497000000000033637e+00 5.030000000000017790e-01 5.000000000000017451e-04 9.282500000000032614e+00 9.150000000000031719e-02
1.750000000000000444e+00 3.382499999999982077e+00 6.038499999999968004e+00 2.774999999999985256e-01 0.000000000000000000e+00 8.187499999999955591e+00 5.599999999999970279e-02
1.850000000000000533e+00 9.100000000000032507e-01 5.934500000000021203e+00 1.455000000000005178e-01 0.000000000000000000e+00 6.153000000000021785e+00 3.250000000000011213e-02
1.950000000000000178e+00 3.970000000000014073e-01 4.939000000000017820e+00 7.750000000000027700e-02 0.000000000000000000e+00 4.924000000000017252e+00 1.350000000000004842e-02
2.049999999999999822e+00 1.690000000000005942e-01 3.707500000000012896e+00 3.150000000000011124e-02 0.000000000000000000e+00 3.819500000000013440e+00 8.000000000000027922e-03
2.150000000000000355e+00 3.799999999999945782e-02 3.031999999999956952e+00 1.549999999999977958e-02 0.000000000000000000e+00 3.177499999999954916e+00 5.999999999999915123e-03
2.250000000000000888e+00 7.000000000000024432e-03 2.171500000000007535e+00 1.000000000000003490e-02 0.000000000000000000e+00 1.580000000000005622e+00 1.000000000000003490e-03
2.350000000000000533e+00 1.000000000000003490e-03 1.074500000000003785e+00 1.000000000000003490e-03 0.000000000000000000e+00 1.107000000000003981e+00 2.000000000000006981e-03
2.450000000000000178e+00 0.000000000000000000e+00 6.575000000000023048e-01 5.000000000000017451e-04 0.000000000000000000e+00 1.146000000000004126e+00 5.000000000000017451e-04
2.549999999999999822e+00 0.000000000000000000e+00 4.290000000000014913e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.645000000000016338e-01 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 2.589999999999963443e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.979999999999957683e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.645000000000005902e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.885000000000006670e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.005000000000003529e-01 5.000000000000017451e-04 0.000000000000000000e+00 9.900000000000035161e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 5.600000000000019545e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.200000000000022160e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 3.000000000000010644e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.600000000000009248e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.699999999999975836e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.699999999999975836e-02 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en4.3_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 161.6664 109.95275 25.0176 0.01905 132.45635 5.31295
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.999999999999992381e-03 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 2.999999999999997460e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.049999999999998004e-02 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.099999999999997202e-02 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.800000000000006456e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.250000000000018541e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.049999999999996658e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.399999999999994582e-02 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 2.554999999999997828e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.209999999999998854e-01 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.199999999999998845e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.784999999999998255e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 5.294999999999995266e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.909999999999994147e-01 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 5.580000000000019389e-01 5.000000000000017451e-04 0.000000000000000000e+00 7.525000000000026112e-01 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 5.534999999999995479e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.154999999999993587e-01 0.000000000000000000e+00
-2.349999999999999645e+00 9.999999999999991535e-04 1.204999999999998961e+00 4.999999999999995767e-04 0.000000000000000000e+00 1.032499999999999085e+00 0.000000000000000000e+00
-2.250000000000000000e+00 2.499999999999997884e-03 1.577499999999998570e+00 5.499999999999995344e-03 0.000000000000000000e+00 2.321499999999997677e+00 1.499999999999998730e-03
-2.149999999999999467e+00 1.049999999999999024e-02 2.877499999999997282e+00 9.499999999999991090e-03 0.000000000000000000e+00 2.078499999999998238e+00 9.999999999999991535e-04
-2.049999999999999822e+00 4.350000000000015660e-02 2.359500000000008146e+00 2.500000000000008812e-02 0.000000000000000000e+00 3.418500000000011863e+00 6.500000000000023120e-03
-1.949999999999999734e+00 2.019999999999989304e-01 4.562499999999976019e+00 5.499999999999970884e-02 0.000000000000000000e+00 5.311499999999971244e+00 1.199999999999993607e-02
-1.849999999999999645e+00 6.240000000000022196e-01 5.261500000000018495e+00 1.060000000000003717e-01 0.000000000000000000e+00 5.860000000000020748e+00 2.100000000000007416e-02
-1.750000000000000000e+00 2.128000000000007663e+00 6.942000000000024151e+00 2.350000000000008193e-01 0.000000000000000000e+00 9.400000000000032330e+00 4.500000000000015793e-02
-1.649999999999999911e+00 1.102399999999994051e+01 8.257499999999955875e+00 4.149999999999977596e-01 0.000000000000000000e+00 9.100499999999950518e+00 7.749999999999958311e-02
-1.549999999999999822e+00 3.017400000000010607e+01 1.076250000000003837e+01 6.790000000000023794e-01 0.000000000000000000e+00 1.204850000000004329e+01 1.280000000000004468e-01
-1.449999999999999734e+00 4.546599999999975950e+01 1.246649999999993419e+01 1.090999999999994197e+00 4.999999999999972999e-04 1.545599999999991780e+01 2.189999999999988345e-01
-1.349999999999999645e+00 3.740800000000012915e+01 1.481250000000005151e+01 1.648500000000005850e+00 1.000000000000003490e-03 1.704950000000005872e+01 3.290000000000011804e-01
-1.249999999999999556e+00 2.206199999999988037e+01 1.864099999999989876e+01 2.463499999999986922e+00 1.499999999999992008e-03 2.059799999999988884e+01 4.964999999999973324e-01
-1.149999999999999467e+00 2.478800000000008907e+01 2.068000000000007432e+01 3.404000000000011905e+00 3.000000000000010471e-03 2.368350000000008393e+01 6.520000000000022444e-01
-1.049999999999999822e+00 2.897650000000010095e+01 2.367750000000008370e+01 4.651000000000016676e+00 3.000000000000010471e-03 2.863300000000010215e+01 9.055000000000031912e-01
-9.499999999999997335e-01 3.673899999999980537e+01 2.761899999999985411e+01 5.847999999999968779e+00 3.499999999999981425e-03 3.210349999999982629e+01 1.178499999999993664e+00
-8.499999999999996447e-01 4.345600000000015228e+01 3.227500000000011227e+01 7.220500000000025231e+00 5.000000000000017451e-03 3.732000000000012818e+01 1.454500000000005233e+00
-7.499999999999995559e-01 4.964749999999973795e+01 3.446549999999981395e+01 8.715499999999954284e+00 4.999999999999973216e-03 4.109299999999978326e+01 1.739999999999990665e+00
-6.499999999999994671e-01 5.553850000000019804e+01 3.818050000000013711e+01 9.780500000000033722e+00 7.000000000000024432e-03 4.612150000000016092e+01 2.012000000000007116e+00
-5.499999999999998224e-01 6.145100000000021367e+01 4.275950000000015194e+01 1.104750000000003851e+01 6.500000000000023120e-03 4.978200000000017411e+01 2.287500000000008082e+00
-4.499999999999997335e-01 6.561249999999965610e+01 4.469399999999976103e+01 1.227149999999993391e+01 1.099999999999994038e-02 5.331099999999971573e+01 2.608999999999986219e+00
-3.499999999999996447e-01 6.956900000000024420e+01 4.838850000000017104e+01 1.314700000000004643e+01 5.500000000000019630e-03 5.680300000000020333e+01 2.817500000000010107e+00
-2.499999999999995559e-01 7.179699999999961335e+01 4.966049999999973608e+01 1.395099999999992590e+01 1.149999999999993909e-02 5.959499999999967912e+01 2.949999999999984190e+00
-1.499999999999994671e-01 7.463000000000026546e+01 5.109300000000018116e+01 1.434750000000004988e+01 1.300000000000004624e-02 6.021400000000021180e+01 3.131500000000011052e+00
-4.999999999999982236e-02 7.504900000000026239e+01 5.185950000000018179e+01 1.463100000000005174e+01 1.300000000000004624e-02 6.175500000000021572e+01 3.214500000000011237e+00
5.000000000000026645e-02 7.467049999999960619e+01 5.104449999999972931e+01 1.463849999999992235e+01 1.549999999999991662e-02 6.167749999999966803e+01 3.211499999999982702e+00
1.500000000000003553e-01 7.448800000000026955e+01 5.070900000000018082e+01 1.441250000000005116e+01 1.550000000000005540e-02 6.199950000000021788e+01 3.136000000000011223e+00
2.500000000000004441e-01 7.167699999999962301e+01 5.081499999999972772e+01 1.376599999999992718e+01 8.499999999999953773e-03 6.009249999999968139e+01 2.952499999999984137e+00
3.500000000000005329e-01 6.754000000000023363e+01 4.662400000000016576e+01 1.303500000000004633e+01 5.500000000000019630e-03 5.731400000000019901e+01 2.939000000000010271e+00
4.500000000000001776e-01 6.360400000000022658e+01 4.346000000000015007e+01 1.210550000000004189e+01 1.150000000000003970e-02 5.355150000000018906e+01 2.630000000000009219e+00
5.500000000000002665e-01 5.875699999999968526e+01 4.084799999999977871e+01 1.097799999999994114e+01 7.999999999999956798e-03 4.956399999999973716e+01 2.305999999999987615e+00
6.500000000000003553e-01 5.278400000000018366e+01 3.762150000000013250e+01 9.724000000000033950e+00 1.050000000000003708e-02 4.551200000000016388e+01 2.128500000000007386e+00
7.500000000000004441e-01 4.560199999999975518e+01 3.323399999999982413e+01 8.445999999999955321e+00 7.499999999999959824e-03 4.178999999999977888e+01 1.806999999999990392e+00
8.500000000000005329e-01 3.928050000000013853e+01 3.027950000000010533e+01 7.017500000000024940e+00 7.000000000000024432e-03 3.668100000000013239e+01 1.484000000000005315e+00
9.500000000000001776e-01 3.217450000000011556e+01 2.689000000000009649e+01 5.764000000000020663e+00 2.000000000000006981e-03 3.388450000000011642e+01 1.222000000000004416e+00
1.050000000000000266e+00 2.708749999999985647e+01 2.300699999999987710e+01 4.532999999999975493e+00 2.499999999999986608e-03 2.900399999999984502e+01 9.314999999999949987e-01
1.150000000000000355e+00 2.198350000000007753e+01 2.100200000000007350e+01 3.361000000000011756e+00 3.000000000000010471e-03 2.492350000000008947e+01 7.090000000000025171e-01
1.250000000000000444e+00 2.017299999999989168e+01 1.728799999999990789e+01 2.398999999999987143e+00 1.999999999999989200e-03 2.201499999999988333e+01 5.034999999999972831e-01
1.350000000000000533e+00 4.066250000000014353e+01 1.382450000000004842e+01 1.622000000000005659e+00 1.500000000000005235e-03 1.805200000000006355e+01 3.365000000000011871e-01
1.450000000000000178e+00 5.650100000000019662e+01 1.221200000000004238e+01 1.086500000000003796e+00 0.000000000000000000e+00 1.555800000000005490e+01 2.165000000000007752e-01
1.550000000000000266e+00 3.897349999999978820e+01 9.206499999999950390e+00 6.699999999999963762e-01 0.000000000000000000e+00 1.240699999999993430e+01 1.469999999999992146e-01
1.650000000000000355e+00 1.867450000000006582e+01 7.424000000000026134e+00 4.095000000000014184e-01 0.000000000000000000e+00 9.973000000000034504e+00 7.050000000000024303e-02
1.750000000000000444e+00 3.851999999999979440e+00 6.768499999999963990e+00 2.284999999999987874e-01 0.000000000000000000e+00 7.316999999999961091e+00 5.999999999999967859e-02
1.850000000000000533e+00 1.318000000000004723e+00 4.689500000000016655e+00 1.215000000000004271e-01 0.000000000000000000e+00 6.498500000000023036e+00 2.500000000000008812e-02
1.950000000000000178e+00 3.315000000000011826e-01 5.067000000000017934e+00 6.400000000000022338e-02 0.000000000000000000e+00 4.629500000000016158e+00 1.400000000000004886e-02
2.049999999999999822e+00 1.030000000000003690e-01 2.384500000000008502e+00 2.750000000000009728e-02 0.000000000000000000e+00 4.814000000000016932e+00 7.500000000000026611e-03
2.150000000000000355e+00 2.299999999999967348e-02 2.287499999999967670e+00 9.499999999999864456e-03 0.000000000000000000e+00 2.863499999999959300e+00 1.499999999999978781e-03
2.250000000000000888e+00 2.500000000000008726e-03 1.192000000000004167e+00 5.500000000000019630e-03 0.000000000000000000e+00 2.007500000000006946e+00 5.000000000000017451e-04
2.350000000000000533e+00 1.500000000000005235e-03 1.729500000000006033e+00 5.000000000000017451e-04 0.000000000000000000e+00 2.855000000000010196e+00 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.517000000000005455e+00 1.000000000000003490e-03 0.000000000000000000e+00 1.255500000000004501e+00 5.000000000000017451e-04
2.549999999999999822e+00 0.000000000000000000e+00 7.240000000000025304e-01 1.000000000000003490e-03 0.000000000000000000e+00 5.455000000000018723e-01 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 2.389999999999966040e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.674999999999947753e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.205000000000004262e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.135000000000007447e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 6.700000000000023992e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.900000000000010347e-01 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.650000000000012956e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.800000000000024081e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.850000000000010164e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010644e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.149999999999983674e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.899999999999972891e-02 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.615000000000005598e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en4.3_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 162.7653 112.7428 25.8796 0.0183 137.99725 5.52085
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.049999999999999024e-02 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.750000000000009728e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.600000000000009248e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.699999999999995848e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.099999999999995509e-02 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 5.654999999999994476e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.899999999999993139e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.529999999999998583e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.599999999999998646e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 6.804999999999993276e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.409999999999996922e-01 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 3.785000000000013354e-01 5.000000000000017451e-04 0.000000000000000000e+00 1.811000000000006382e+00 0.000000000000000000e+00
-2.450000000000000178e+00 4.999999999999995767e-04 1.460999999999998744e+00 4.999999999999995767e-04 0.000000000000000000e+00 9.879999999999991012e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.243999999999998884e+00 9.999999999999991535e-04 0.000000000000000000e+00 1.073499999999999011e+00 0.000000000000000000e+00
-2.250000000000000000e+00 1.999999999999998307e-03 1.662499999999998535e+00 3.499999999999996603e-03 0.000000000000000000e+00 1.589499999999998581e+00 9.999999999999991535e-04
-2.149999999999999467e+00 9.499999999999991090e-03 2.475999999999997758e+00 1.049999999999999024e-02 0.000000000000000000e+00 2.496499999999997943e+00 2.999999999999997460e-03
-2.049999999999999822e+00 7.350000000000025957e-02 2.968500000000010353e+00 2.150000000000007461e-02 0.000000000000000000e+00 3.119000000000010875e+00 4.000000000000013961e-03
-1.949999999999999734e+00 7.554999999999959526e-01 3.861999999999979227e+00 4.649999999999974987e-02 0.000000000000000000e+00 4.768499999999974648e+00 9.999999999999946432e-03
-1.849999999999999645e+00 1.207500000000004237e+00 5.685000000000020037e+00 9.250000000000033196e-02 0.000000000000000000e+00 6.321500000000022546e+00 2.300000000000007941e-02
-1.750000000000000000e+00 2.593000000000009297e+00 5.966500000000021231e+00 1.840000000000006353e-01 0.000000000000000000e+00 7.755500000000027150e+00 3.350000000000011996e-02
-1.649999999999999911e+00 1.992449999999989529e+01 8.726999999999954127e+00 3.169999999999982832e-01 0.000000000000000000e+00 1.007199999999994589e+01 5.899999999999968464e-02
-1.549999999999999822e+00 3.357000000000012108e+01 9.706000000000035044e+00 6.045000000000021467e-01 0.000000000000000000e+00 1.157250000000004064e+01 1.260000000000004450e-01
-1.449999999999999734e+00 4.732799999999974716e+01 1.164699999999993807e+01 9.324999999999949996e-01 4.999999999999972999e-04 1.472499999999992149e+01 2.014999999999989300e-01
-1.349999999999999645e+00 3.302650000000011943e+01 1.438150000000005058e+01 1.464500000000005242e+00 5.000000000000017451e-04 1.754850000000006105e+01 2.805000000000009708e-01
-1.249999999999999556e+00 2.290099999999987901e+01 1.775899999999990442e+01 2.278999999999987924e+00 9.999999999999945998e-04 2.077999999999988745e+01 4.729999999999974780e-01
-1.149999999999999467e+00 2.498400000000008703e+01 2.093450000000007449e+01 3.210500000000011234e+00 3.000000000000010471e-03 2.447950000000008686e+01 6.090000000000020952e-01
-1.049999999999999822e+00 2.609700000000009368e+01 2.405500000000008498e+01 4.246500000000015262e+00 4.000000000000013961e-03 2.861200000000010135e+01 8.935000000000031806e-01
-9.499999999999997335e-01 3.310649999999982640e+01 2.664249999999985619e+01 5.654999999999970051e+00 3.999999999999978399e-03 3.407049999999981793e+01 1.175499999999993772e+00
-8.499999999999996447e-01 3.869050000000013512e+01 3.171850000000011249e+01 7.014000000000025103e+00 8.000000000000027922e-03 3.827950000000013375e+01 1.467500000000005134e+00
-7.499999999999995559e-01 4.544349999999975864e+01 3.533699999999981145e+01 8.410999999999955179e+00 3.999999999999978399e-03 4.447449999999976455e+01 1.780999999999990591e+00
-6.499999999999994671e-01 5.344200000000018491e+01 3.861350000000013694e+01 1.006500000000003503e+01 4.000000000000013961e-03 4.651500000000016399e+01 2.144000000000007677e+00
-5.499999999999998224e-01 6.004950000000021504e+01 4.239850000000014774e+01 1.140600000000003966e+01 5.000000000000017451e-03 5.148550000000017945e+01 2.450000000000008615e+00
-4.499999999999997335e-01 6.534099999999965291e+01 4.577099999999975211e+01 1.262799999999993261e+01 9.499999999999949457e-03 5.564099999999969981e+01 2.622999999999986009e+00
-3.499999999999996447e-01 7.171900000000024988e+01 4.931850000000017076e+01 1.377900000000004788e+01 1.000000000000003490e-02 6.037400000000021549e+01 2.929500000000010207e+00
-2.499999999999995559e-01 7.511949999999960426e+01 5.164849999999972141e+01 1.478549999999992082e+01 8.999999999999952482e-03 6.347799999999966047e+01 3.127499999999983071e+00
-1.499999999999994671e-01 7.792400000000027660e+01 5.418400000000018935e+01 1.524850000000005323e+01 1.050000000000003708e-02 6.408850000000022362e+01 3.319500000000011664e+00
-4.999999999999982236e-02 7.890000000000027569e+01 5.303200000000018832e+01 1.567000000000005500e+01 9.500000000000032724e-03 6.563600000000023726e+01 3.519000000000012562e+00
5.000000000000026645e-02 7.937849999999957618e+01 5.338099999999971601e+01 1.587899999999991429e+01 1.049999999999994341e-02 6.461249999999965610e+01 3.391999999999981696e+00
1.500000000000003553e-01 7.751000000000027512e+01 5.307400000000018991e+01 1.536450000000005467e+01 9.500000000000032724e-03 6.453400000000023340e+01 3.346500000000011799e+00
2.500000000000004441e-01 7.463549999999959539e+01 5.243699999999972050e+01 1.470449999999992130e+01 1.249999999999993304e-02 6.353249999999965780e+01 3.162499999999983213e+00
3.500000000000005329e-01 7.080150000000024590e+01 4.859700000000017184e+01 1.391600000000004833e+01 1.400000000000004886e-02 6.031750000000021572e+01 2.999500000000010491e+00
4.500000000000001776e-01 6.590300000000023317e+01 4.591100000000016479e+01 1.296300000000004538e+01 8.500000000000030101e-03 5.696750000000020009e+01 2.768000000000009564e+00
5.500000000000002665e-01 6.053749999999967457e+01 4.254599999999977200e+01 1.171299999999993702e+01 9.499999999999949457e-03 5.337699999999971823e+01 2.479999999999986660e+00
6.500000000000003553e-01 5.325050000000018713e+01 3.987500000000014211e+01 1.023600000000003618e+01 8.500000000000030101e-03 4.799200000000016786e+01 2.260000000000007780e+00
7.500000000000004441e-01 4.626749999999974960e+01 3.643899999999980821e+01 8.834999999999952891e+00 5.999999999999968033e-03 4.544549999999975398e+01 1.892999999999989802e+00
8.500000000000005329e-01 3.916400000000013648e+01 3.167450000000011201e+01 7.286500000000025956e+00 7.000000000000024432e-03 3.937100000000013722e+01 1.535000000000005471e+00
9.500000000000001776e-01 3.138100000000011036e+01 2.788450000000009865e+01 5.797500000000020748e+00 2.000000000000006981e-03 3.435400000000012000e+01 1.243500000000004491e+00
1.050000000000000266e+00 2.496699999999986730e+01 2.433149999999987045e+01 4.400499999999976097e+00 3.999999999999978399e-03 3.165649999999983066e+01 9.139999999999951497e-01
1.150000000000000355e+00 2.069450000000007250e+01 2.120800000000007302e+01 3.352500000000012026e+00 3.500000000000012216e-03 2.537250000000009109e+01 6.635000000000023102e-01
1.250000000000000444e+00 2.054899999999988935e+01 1.826599999999990231e+01 2.351499999999987267e+00 1.999999999999989200e-03 2.242599999999988114e+01 4.714999999999974767e-01
1.350000000000000533e+00 3.896500000000013841e+01 1.429850000000005039e+01 1.566500000000005555e+00 1.500000000000005235e-03 1.826200000000006440e+01 3.035000000000010467e-01
1.450000000000000178e+00 5.691500000000019810e+01 1.224350000000004357e+01 1.016500000000003512e+00 1.000000000000003490e-03 1.504000000000005244e+01 2.175000000000007760e-01
1.550000000000000266e+00 3.704049999999980258e+01 9.627999999999948599e+00 6.059999999999967635e-01 4.999999999999972999e-04 1.399349999999992455e+01 1.339999999999992863e-01
1.650000000000000355e+00 1.269850000000004542e+01 7.981000000000028294e+00 3.410000000000011910e-01 0.000000000000000000e+00 9.441500000000033310e+00 7.300000000000025913e-02
1.750000000000000444e+00 2.932499999999984119e+00 6.841499999999963499e+00 1.994999999999989282e-01 0.000000000000000000e+00 8.325999999999956103e+00 5.549999999999970235e-02
1.850000000000000533e+00 1.592500000000005578e+00 5.205000000000018723e+00 1.025000000000003547e-01 0.000000000000000000e+00 5.623500000000019483e+00 2.050000000000007372e-02
1.950000000000000178e+00 2.005000000000007054e-01 4.055500000000014538e+00 4.850000000000016798e-02 0.000000000000000000e+00 4.267500000000015170e+00 1.300000000000004624e-02
2.049999999999999822e+00 4.700000000000016664e-02 2.834500000000010012e+00 2.600000000000009248e-02 0.000000000000000000e+00 3.831500000000013451e+00 8.000000000000027922e-03
2.150000000000000355e+00 1.249999999999982202e-02 1.767999999999974925e+00 6.499999999999907761e-03 0.000000000000000000e+00 3.108499999999955854e+00 4.999999999999928547e-04
2.250000000000000888e+00 5.000000000000017451e-04 1.260500000000004395e+00 4.000000000000013961e-03 0.000000000000000000e+00 1.842500000000006466e+00 5.000000000000017451e-04
2.350000000000000533e+00 1.000000000000003490e-03 1.106500000000003814e+00 2.000000000000006981e-03 0.000000000000000000e+00 1.544000000000005368e+00 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 6.085000000000021503e-01 5.000000000000017451e-04 0.000000000000000000e+00 1.187000000000004274e+00 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 3.880000000000013438e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.570000000000016271e-01 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 2.309999999999967080e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.889999999999958713e-01 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.310000000000004494e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.685000000000005937e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 7.500000000000026090e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.300000000000033240e-02 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.500000000000012129e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.550000000000015837e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.250000000000007896e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.250000000000011213e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.199999999999983025e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.949999999999972242e-02 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999978781e-03 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en6.4_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 155.7116 188.319 42.3053 0.1982 216.4134 13.7488
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 1.249999999999998855e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 2.149999999999998093e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.149999999999998093e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 3.050000000000010689e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.950000000000017719e-01 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 4.799999999999995937e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.599999999999994565e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 7.899999999999993139e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.149999999999991973e-02 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 8.644999999999992690e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.444999999999998785e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 2.084999999999997966e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.139499999999999069e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 3.245000000000011209e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.775000000000013345e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 8.529999999999992033e-01 9.999999999999991535e-04 0.000000000000000000e+00 1.776999999999998359e+00 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 1.186999999999998945e+00 9.999999999999991535e-04 0.000000000000000000e+00 2.272999999999997911e+00 4.999999999999995767e-04
-2.750000000000000000e+00 4.999999999999995767e-04 1.375999999999998780e+00 2.499999999999997884e-03 0.000000000000000000e+00 1.638499999999998513e+00 0.000000000000000000e+00
-2.649999999999999467e+00 3.499999999999996603e-03 2.421999999999997932e+00 4.499999999999996191e-03 0.000000000000000000e+00 2.522499999999997744e+00 0.000000000000000000e+00
-2.549999999999999822e+00 2.800000000000009773e-02 2.435500000000008658e+00 1.700000000000006020e-02 0.000000000000000000e+00 3.938000000000013934e+00 5.000000000000017451e-03
-2.450000000000000178e+00 1.229999999999998872e-01 3.112499999999997158e+00 2.799999999999997283e-02 0.000000000000000000e+00 4.960999999999995858e+00 4.999999999999995767e-03
-2.349999999999999645e+00 7.689999999999993507e-01 4.694999999999995843e+00 7.199999999999993905e-02 0.000000000000000000e+00 5.819499999999994344e+00 1.699999999999998387e-02
-2.250000000000000000e+00 1.586999999999998634e+00 6.021499999999994301e+00 1.229999999999998872e-01 0.000000000000000000e+00 7.628499999999992731e+00 2.649999999999997496e-02
-2.149999999999999467e+00 5.140499999999994962e+00 7.393999999999993022e+00 2.249999999999997835e-01 0.000000000000000000e+00 9.216999999999991644e+00 7.149999999999993860e-02
-2.049999999999999822e+00 2.048500000000007049e+01 9.072000000000031150e+00 4.285000000000014908e-01 5.000000000000017451e-04 1.169800000000004125e+01 1.115000000000003905e-01
-1.949999999999999734e+00 3.597199999999980946e+01 1.334949999999992798e+01 1.107999999999994101e+00 2.999999999999984016e-03 1.253299999999993375e+01 1.804999999999990223e-01
-1.849999999999999645e+00 3.921900000000013620e+01 1.440350000000005082e+01 1.160500000000004084e+00 8.000000000000027922e-03 1.786650000000006244e+01 2.965000000000010405e-01
-1.750000000000000000e+00 2.168750000000007816e+01 1.748250000000006210e+01 1.775500000000006295e+00 6.000000000000020942e-03 2.018900000000007111e+01 4.620000000000016316e-01
-1.649999999999999911e+00 1.540049999999991748e+01 2.045449999999988933e+01 2.569999999999986073e+00 1.349999999999992872e-02 2.289249999999987750e+01 7.174999999999961409e-01
-1.549999999999999822e+00 1.870300000000006690e+01 2.356300000000008410e+01 4.126000000000014545e+00 1.400000000000004886e-02 2.826450000000010121e+01 1.051000000000003709e+00
-1.449999999999999734e+00 2.031449999999989231e+01 2.783349999999985158e+01 5.002499999999972857e+00 1.749999999999990799e-02 3.231449999999982481e+01 1.463999999999992196e+00
-1.349999999999999645e+00 2.474400000000008859e+01 3.190750000000011255e+01 6.446000000000022823e+00 2.900000000000010209e-02 3.675150000000012795e+01 1.825500000000006340e+00
-1.249999999999999556e+00 2.950399999999984146e+01 3.563099999999980838e+01 8.060999999999957311e+00 3.249999999999982764e-02 4.139349999999977570e+01 2.429999999999986837e+00
-1.149999999999999467e+00 3.487900000000012568e+01 4.033400000000014529e+01 9.646000000000034547e+00 3.700000000000013001e-02 4.638050000000016126e+01 2.923000000000010257e+00
-1.049999999999999822e+00 3.967550000000014165e+01 4.451150000000015439e+01 1.129550000000003962e+01 5.200000000000018496e-02 5.243400000000018224e+01 3.454000000000012172e+00
-9.499999999999997335e-01 4.381049999999976308e+01 4.802649999999974284e+01 1.264299999999993318e+01 5.449999999999970840e-02 5.444249999999971124e+01 3.854999999999979554e+00
-8.499999999999996447e-01 4.646600000000016450e+01 5.241100000000018611e+01 1.373900000000004873e+01 5.450000000000019412e-02 5.864600000000020685e+01 4.283500000000015184e+00
-7.499999999999995559e-01 4.852749999999974051e+01 5.702899999999969793e+01 1.483449999999992031e+01 6.599999999999964229e-02 6.293699999999966366e+01 4.730499999999974392e+00
-6.499999999999994671e-01 4.958400000000017371e+01 5.990250000000020947e+01 1.562350000000005501e+01 6.850000000000024125e-02 6.796050000000023772e+01 5.116500000000018034e+00
-5.499999999999998224e-01 4.977550000000017860e+01 6.205750000000021771e+01 1.619100000000005579e+01 8.950000000000031541e-02 7.025600000000024181e+01 5.459500000000018893e+00
-4.499999999999997335e-01 4.903399999999973602e+01 6.631799999999964257e+01 1.679349999999990928e+01 7.899999999999958444e-02 7.387649999999960926e+01 5.521999999999970932e+00
-3.499999999999996447e-01 4.747600000000016962e+01 6.745050000000023260e+01 1.684800000000005937e+01 1.010000000000003534e-01 7.589750000000026375e+01 5.831500000000020556e+00
-2.499999999999995559e-01 4.614849999999975694e+01 6.894799999999963802e+01 1.696949999999990766e+01 1.049999999999994410e-01 7.779949999999958266e+01 5.950999999999968537e+00
-1.499999999999994671e-01 4.485400000000015552e+01 7.081450000000025113e+01 1.746600000000006148e+01 1.035000000000003695e-01 8.003750000000027853e+01 6.000000000000021316e+00
-4.999999999999982236e-02 4.498950000000015592e+01 7.147100000000024522e+01 1.723900000000006116e+01 1.075000000000003730e-01 8.007700000000028240e+01 5.921500000000021302e+00
5.000000000000026645e-02 4.462099999999976063e+01 7.090299999999962210e+01 1.766799999999990689e+01 1.069999999999994289e-01 8.012299999999957834e+01 6.009499999999968090e+00
1.500000000000003553e-01 4.548850000000015825e+01 7.036800000000025079e+01 1.727400000000006131e+01 9.650000000000033551e-02 8.046250000000028990e+01 6.019500000000021167e+00
2.500000000000004441e-01 4.639099999999974955e+01 7.043299999999962324e+01 1.743899999999990769e+01 8.799999999999952305e-02 7.939749999999958163e+01 6.043999999999967621e+00
3.500000000000005329e-01 4.806800000000016837e+01 6.797000000000024045e+01 1.691700000000005844e+01 8.700000000000031319e-02 7.668050000000026500e+01 5.893000000000021110e+00
4.500000000000001776e-01 4.929750000000017707e+01 6.544700000000023010e+01 1.684600000000006048e+01 8.750000000000031364e-02 7.541250000000026432e+01 5.707500000000020002e+00
5.500000000000002665e-01 4.994799999999973039e+01 6.423449999999965598e+01 1.634449999999991121e+01 7.399999999999960776e-02 7.359899999999960585e+01 5.474499999999970612e+00
6.500000000000003553e-01 5.033200000000017837e+01 6.129700000000021731e+01 1.580750000000005606e+01 6.450000000000022382e-02 6.977900000000025216e+01 5.242500000000018368e+00
7.500000000000004441e-01 4.858449999999974267e+01 5.644399999999969708e+01 1.491749999999992049e+01 6.449999999999965483e-02 6.513549999999965223e+01 4.876999999999974023e+00
8.500000000000005329e-01 4.633550000000016666e+01 5.398000000000018872e+01 1.411600000000004940e+01 5.400000000000019368e-02 6.201100000000021595e+01 4.418500000000015859e+00
9.500000000000001776e-01 4.286450000000014882e+01 4.974200000000017496e+01 1.290900000000004511e+01 4.400000000000015704e-02 5.760000000000020037e+01 4.083500000000014118e+00
1.050000000000000266e+00 3.862599999999979161e+01 4.492249999999975785e+01 1.129449999999993892e+01 3.549999999999980949e-02 5.201849999999971885e+01 3.534999999999981046e+00
1.150000000000000355e+00 3.335200000000011755e+01 4.149150000000014415e+01 9.842000000000034277e+00 3.950000000000013917e-02 4.714200000000016644e+01 3.137500000000010836e+00
1.250000000000000444e+00 2.907599999999984419e+01 3.573049999999980741e+01 8.195499999999956486e+00 3.499999999999981598e-02 4.264949999999976882e+01 2.547499999999986553e+00
1.350000000000000533e+00 2.314650000000008134e+01 3.317050000000011778e+01 6.624000000000023647e+00 2.100000000000007416e-02 3.838150000000013762e+01 2.043000000000007255e+00
1.450000000000000178e+00 1.802750000000006381e+01 2.865400000000009939e+01 5.088000000000017842e+00 1.000000000000003490e-02 3.355650000000012056e+01 1.437000000000005162e+00
1.550000000000000266e+00 1.463499999999992163e+01 2.519999999999986429e+01 3.780999999999979710e+00 8.999999999999952482e-03 2.847099999999984732e+01 1.126499999999994062e+00
1.650000000000000355e+00 1.553400000000005399e+01 2.128650000000007481e+01 2.611000000000009091e+00 1.300000000000004624e-02 2.574350000000008976e+01 7.970000000000028173e-01
1.750000000000000444e+00 2.682249999999985590e+01 1.836399999999990129e+01 1.767999999999990468e+00 3.499999999999981425e-03 2.215699999999988279e+01 5.319999999999971418e-01
1.850000000000000533e+00 4.122800000000014364e+01 1.455700000000005190e+01 1.093500000000003913e+00 2.500000000000008726e-03 1.797500000000006182e+01 3.530000000000012572e-01
1.950000000000000178e+00 3.951350000000014262e+01 1.200900000000004297e+01 6.990000000000025082e-01 1.000000000000003490e-03 1.497850000000005366e+01 2.090000000000007407e-01
2.049999999999999822e+00 1.815700000000006398e+01 9.248000000000033083e+00 4.035000000000014131e-01 1.000000000000003490e-03 1.133900000000003949e+01 1.210000000000004267e-01
2.150000000000000355e+00 5.846499999999917208e+00 9.613999999999863988e+00 7.169999999999897566e-01 1.999999999999971419e-03 9.776499999999861856e+00 7.649999999999891609e-02
2.250000000000000888e+00 1.674500000000005873e+00 6.279500000000021842e+00 1.440000000000005165e-01 0.000000000000000000e+00 8.771500000000031605e+00 5.400000000000019368e-02
2.350000000000000533e+00 4.465000000000015623e-01 5.907000000000020457e+00 6.250000000000022204e-02 0.000000000000000000e+00 6.029500000000020954e+00 1.850000000000006500e-02
2.450000000000000178e+00 1.540000000000005531e-01 3.246000000000011543e+00 2.950000000000010253e-02 0.000000000000000000e+00 6.084500000000021558e+00 1.150000000000003970e-02
2.549999999999999822e+00 3.550000000000012174e-02 2.395000000000008455e+00 1.000000000000003490e-02 0.000000000000000000e+00 2.885000000000010001e+00 6.000000000000020942e-03
2.650000000000000355e+00 8.999999999999872685e-03 1.838499999999973822e+00 6.999999999999900399e-03 0.000000000000000000e+00 2.962999999999957890e+00 1.499999999999978781e-03
2.750000000000000888e+00 5.000000000000017451e-04 1.058000000000003826e+00 1.500000000000005235e-03 0.000000000000000000e+00 2.605500000000009031e+00 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.156000000000004135e+00 1.500000000000005235e-03 0.000000000000000000e+00 1.253500000000004500e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 6.115000000000021529e-01 5.000000000000017451e-04 0.000000000000000000e+00 7.570000000000026708e-01 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 8.780000000000031113e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.585000000000016285e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 4.074999999999942002e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.054999999999900240e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 1.230000000000004284e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.745000000000006268e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 6.350000000000022293e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.070000000000003726e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 3.800000000000013090e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.800000000000016753e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 2.699999999999961459e-02 4.999999999999928547e-04 0.000000000000000000e+00 1.114999999999984198e-01 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.350000000000004842e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.250000000000004406e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en6.4_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 156.5002 198.28975 44.2021 0.17835 226.93405 14.7534
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00 0.000000000000000000e+00 6.999999999999993207e-03 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 1.845000000000006635e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.700000000000006020e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 3.249999999999997335e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.249999999999997335e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 4.949999999999995376e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.749999999999993006e-02 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 8.049999999999993272e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.274999999999995248e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.864999999999998326e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.939999999999998115e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.905000000000010352e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.255000000000028981e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 4.519999999999995688e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.010499999999999066e+00 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 1.451499999999998680e+00 9.999999999999991535e-04 0.000000000000000000e+00 2.195999999999997954e+00 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.062999999999999057e+00 4.999999999999995767e-04 0.000000000000000000e+00 2.038999999999997925e+00 0.000000000000000000e+00
-2.649999999999999467e+00 2.999999999999997460e-03 2.310999999999997723e+00 2.999999999999997460e-03 0.000000000000000000e+00 2.292499999999997762e+00 4.999999999999995767e-04
-2.549999999999999822e+00 1.600000000000005584e-02 2.475000000000008527e+00 6.500000000000023120e-03 0.000000000000000000e+00 4.050000000000014033e+00 1.500000000000005235e-03
-2.450000000000000178e+00 9.099999999999991429e-02 2.973999999999997090e+00 2.299999999999997879e-02 0.000000000000000000e+00 3.812999999999996614e+00 9.999999999999991535e-03
-2.349999999999999645e+00 2.999999999999997113e-01 4.687499999999995559e+00 4.349999999999996231e-02 0.000000000000000000e+00 5.999999999999994671e+00 1.349999999999998770e-02
-2.250000000000000000e+00 8.414999999999992486e-01 5.699999999999994849e+00 8.749999999999992506e-02 0.000000000000000000e+00 7.408499999999992980e+00 2.799999999999997283e-02
-2.149999999999999467e+00 3.938499999999996337e+00 8.588499999999992696e+00 6.729999999999993765e-01 0.000000000000000000e+00 9.305999999999992056e+00 5.999999999999994227e-02
-2.049999999999999822e+00 1.413500000000004952e+01 9.802000000000035129e+00 8.150000000000028333e-01 5.000000000000017451e-04 1.263600000000004542e+01 9.950000000000035205e-02
-1.949999999999999734e+00 3.919299999999979178e+01 1.255549999999993283e+01 9.749999999999947597e-01 9.999999999999945998e-04 1.526649999999991891e+01 1.669999999999991214e-01
-1.849999999999999645e+00 3.816400000000013648e+01 1.490450000000005204e+01 9.825000000000034817e-01 1.000000000000003490e-03 1.758850000000006375e+01 2.575000000000008948e-01
-1.750000000000000000e+00 2.293000000000008143e+01 1.701000000000005841e+01 1.496500000000005270e+00 4.000000000000013961e-03 2.083400000000007424e+01 4.220000000000014850e-01
-1.649999999999999911e+00 1.641249999999991260e+01 2.174949999999988393e+01 2.344499999999987594e+00 5.999999999999968033e-03 2.436199999999987043e+01 6.609999999999964793e-01
-1.549999999999999822e+00 1.691650000000005960e+01 2.387900000000008305e+01 3.287000000000011468e+00 6.000000000000020942e-03 2.902450000000010277e+01 1.038000000000003586e+00
-1.449999999999999734e+00 1.908349999999989777e+01 2.799349999999985172e+01 4.598499999999975607e+00 1.499999999999991965e-02 3.286099999999982657e+01 1.375499999999992617e+00
-1.349999999999999645e+00 2.214750000000007901e+01 3.246450000000011471e+01 6.169500000000021522e+00 1.400000000000004886e-02 3.811250000000013216e+01 1.850500000000006473e+00
-1.249999999999999556e+00 2.752549999999985175e+01 3.689799999999980429e+01 7.685499999999959364e+00 2.399999999999987213e-02 4.288499999999977064e+01 2.480499999999986827e+00
-1.149999999999999467e+00 3.223650000000011318e+01 4.121400000000014785e+01 9.589500000000032998e+00 3.650000000000012956e-02 4.915950000000017184e+01 2.963000000000010292e+00
-1.049999999999999822e+00 3.701450000000013318e+01 4.422500000000015774e+01 1.116600000000003945e+01 4.500000000000015793e-02 5.246050000000018798e+01 3.495500000000012264e+00
-9.499999999999997335e-01 4.125849999999977769e+01 5.141649999999972209e+01 1.289699999999993096e+01 4.349999999999976802e-02 5.738099999999969469e+01 4.078499999999977810e+00
-8.499999999999996447e-01 4.617150000000016519e+01 5.539200000000019486e+01 1.407350000000004897e+01 4.800000000000016753e-02 6.359750000000022396e+01 4.598500000000016463e+00
-7.499999999999995559e-01 4.874699999999973699e+01 6.066099999999967451e+01 1.523299999999991883e+01 5.199999999999972006e-02 6.820599999999963359e+01 5.132999999999972474e+00
-6.499999999999994671e-01 5.052150000000018082e+01 6.358300000000022578e+01 1.629350000000005849e+01 5.750000000000020373e-02 7.319250000000025125e+01 5.454000000000019277e+00
-5.499999999999998224e-01 5.129500000000017934e+01 6.617750000000023647e+01 1.706050000000006150e+01 6.700000000000023992e-02 7.817750000000027910e+01 5.868500000000020478e+00
-4.499999999999997335e-01 5.123599999999972709e+01 6.961099999999963472e+01 1.796249999999990266e+01 7.449999999999960820e-02 8.005349999999957333e+01 6.171999999999966846e+00
-3.499999999999996447e-01 5.116800000000017690e+01 7.201850000000025886e+01 1.898450000000006810e+01 8.350000000000029621e-02 8.289000000000029900e+01 6.586500000000023114e+00
-2.499999999999995559e-01 5.108449999999972846e+01 7.354699999999961335e+01 1.855799999999990035e+01 8.449999999999954770e-02 8.434349999999955116e+01 6.605999999999964345e+00
-1.499999999999994671e-01 4.979950000000017241e+01 7.658550000000026614e+01 1.916350000000006659e+01 8.900000000000031497e-02 8.656200000000031025e+01 6.643000000000023775e+00
-4.999999999999982236e-02 5.001850000000017360e+01 7.547750000000026205e+01 1.907150000000006784e+01 8.950000000000031541e-02 8.666750000000030241e+01 6.801500000000023860e+00
5.000000000000026645e-02 4.935749999999973880e+01 7.682649999999958368e+01 1.911699999999989785e+01 8.499999999999954814e-02 8.622199999999953945e+01 6.808999999999963748e+00
1.500000000000003553e-01 5.015800000000017889e+01 7.684500000000026887e+01 1.923550000000006932e+01 9.100000000000031675e-02 8.560800000000030252e+01 6.675000000000023803e+00
2.500000000000004441e-01 5.113649999999972806e+01 7.397999999999960608e+01 1.909749999999989711e+01 9.399999999999950062e-02 8.337499999999955946e+01 6.853999999999963677e+00
3.500000000000005329e-01 5.127700000000017866e+01 7.352350000000025432e+01 1.866850000000006560e+01 8.450000000000029710e-02 8.233200000000029206e+01 6.377000000000022872e+00
4.500000000000001776e-01 5.142500000000018190e+01 7.082450000000025625e+01 1.820600000000006347e+01 7.100000000000024347e-02 8.038450000000028695e+01 6.277500000000022062e+00
5.500000000000002665e-01 5.212049999999972272e+01 6.775199999999964007e+01 1.785249999999990322e+01 8.649999999999953559e-02 7.617149999999959675e+01 5.892499999999968097e+00
6.500000000000003553e-01 5.071400000000017627e+01 6.494550000000022294e+01 1.703550000000005937e+01 6.950000000000024214e-02 7.203850000000025489e+01 5.712500000000019895e+00
7.500000000000004441e-01 4.930549999999973920e+01 5.968199999999968242e+01 1.581349999999991596e+01 7.199999999999961986e-02 6.833099999999963359e+01 5.284999999999971720e+00
8.500000000000005329e-01 4.657150000000016377e+01 5.701450000000020424e+01 1.451050000000005191e+01 5.700000000000020328e-02 6.348350000000022675e+01 4.715500000000016456e+00
9.500000000000001776e-01 4.149000000000014410e+01 5.145950000000018321e+01 1.304550000000004673e+01 5.000000000000017625e-02 5.781850000000020628e+01 4.219000000000014516e+00
1.050000000000000266e+00 3.737549999999980344e+01 4.722699999999974807e+01 1.152849999999993891e+01 5.049999999999973260e-02 5.360499999999971266e+01 3.696499999999980357e+00
1.150000000000000355e+00 3.135150000000011161e+01 4.536850000000016081e+01 9.597500000000033893e+00 3.900000000000013872e-02 4.786400000000016774e+01 3.130000000000010996e+00
1.250000000000000444e+00 2.632199999999986062e+01 3.851399999999979684e+01 7.991499999999957637e+00 2.399999999999987213e-02 4.197699999999977649e+01 2.533499999999986318e+00
1.350000000000000533e+00 2.061100000000007171e+01 3.324400000000012056e+01 6.248500000000022148e+00 2.300000000000007941e-02 3.929200000000013659e+01 2.021500000000007180e+00
1.450000000000000178e+00 1.729850000000006105e+01 2.822350000000010084e+01 4.775500000000016954e+00 2.100000000000007416e-02 3.152950000000011244e+01 1.502500000000005276e+00
1.550000000000000266e+00 1.428299999999992309e+01 2.583849999999986125e+01 3.421999999999981501e+00 7.999999999999956798e-03 2.949249999999984340e+01 1.126499999999994062e+00
1.650000000000000355e+00 1.375800000000004886e+01 2.132350000000007384e+01 2.849500000000010136e+00 3.500000000000012216e-03 2.418650000000008404e+01 6.940000000000023928e-01
1.750000000000000444e+00 2.302499999999987779e+01 1.775899999999990442e+01 1.543499999999991656e+00 3.499999999999981425e-03 2.075299999999988998e+01 4.699999999999974754e-01
1.850000000000000533e+00 4.032250000000014012e+01 1.564900000000005598e+01 9.620000000000034079e-01 3.500000000000012216e-03 1.844650000000006429e+01 2.840000000000009739e-01
1.950000000000000178e+00 4.190250000000014552e+01 1.375850000000004769e+01 5.765000000000020108e-01 3.500000000000012216e-03 1.572900000000005605e+01 1.730000000000005977e-01
2.049999999999999822e+00 1.735950000000006099e+01 1.212050000000004246e+01 3.275000000000011791e-01 1.500000000000005235e-03 1.165500000000004022e+01 1.040000000000003699e-01
2.150000000000000355e+00 3.691499999999947601e+00 8.569999999999877716e+00 1.879999999999973359e-01 0.000000000000000000e+00 9.989499999999857494e+00 5.999999999999914430e-02
2.250000000000000888e+00 1.374000000000004773e+00 5.742500000000020144e+00 9.900000000000035161e-02 0.000000000000000000e+00 6.824500000000024436e+00 2.950000000000010253e-02
2.350000000000000533e+00 3.900000000000014011e-01 4.318500000000015326e+00 4.850000000000016798e-02 0.000000000000000000e+00 5.891500000000021053e+00 1.500000000000005322e-02
2.450000000000000178e+00 1.070000000000003726e-01 3.980000000000014193e+00 1.900000000000006545e-02 0.000000000000000000e+00 5.405000000000018900e+00 7.500000000000026611e-03
2.549999999999999822e+00 2.450000000000008768e-02 2.858500000000010033e+00 1.200000000000004188e-02 0.000000000000000000e+00 4.654000000000016790e+00 3.000000000000010471e-03
2.650000000000000355e+00 1.999999999999971419e-03 2.887999999999959044e+00 3.999999999999942837e-03 0.000000000000000000e+00 2.418999999999965844e+00 9.999999999999857093e-04
2.750000000000000888e+00 0.000000000000000000e+00 1.494000000000005324e+00 5.000000000000017451e-04 0.000000000000000000e+00 2.735500000000009813e+00 5.000000000000017451e-04
2.850000000000000533e+00 0.000000000000000000e+00 1.373500000000004828e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.219500000000004247e+00 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 1.177000000000004043e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.462000000000005073e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 3.275000000000011791e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.475000000000022959e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 3.149999999999955058e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.989999999999928937e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 1.355000000000004812e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.050000000000020917e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 6.600000000000023903e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.500000000000019318e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 3.600000000000012912e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.050000000000014005e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 1.599999999999977135e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.699999999999975836e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 9.000000000000032280e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.000000000000032280e-03 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en6.4_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 157.548 209.61945 46.76815 0.1927 241.10555 15.8489
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 9.999999999999991535e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.149999999999998940e-02 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 1.149999999999998940e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.549999999999997755e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 2.300000000000007941e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.250000000000011213e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 3.599999999999996952e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.799999999999994743e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 2.324999999999997902e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.029999999999999111e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 5.609999999999994991e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.674999999999998435e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 2.289999999999997871e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.114999999999995106e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 6.020000000000020890e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.615000000000016311e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 1.455999999999998629e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.164499999999998980e+00 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 7.854999999999993099e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.628499999999997616e+00 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.261499999999998956e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.470499999999997698e+00 0.000000000000000000e+00
-2.649999999999999467e+00 1.149999999999998940e-02 2.008499999999997954e+00 5.499999999999995344e-03 0.000000000000000000e+00 2.733499999999997598e+00 1.999999999999998307e-03
-2.549999999999999822e+00 5.000000000000017625e-02 2.630000000000009219e+00 1.050000000000003708e-02 0.000000000000000000e+00 2.964500000000010349e+00 4.500000000000016140e-03
-2.450000000000000178e+00 1.909999999999998366e-01 3.632999999999996898e+00 2.199999999999998138e-02 0.000000000000000000e+00 3.504499999999996618e+00 6.499999999999994497e-03
-2.349999999999999645e+00 4.759999999999995901e-01 5.575999999999995183e+00 4.649999999999995803e-02 4.999999999999995767e-04 6.865499999999993719e+00 1.399999999999998641e-02
-2.250000000000000000e+00 1.450499999999998790e+00 5.426999999999995161e+00 9.399999999999991696e-02 0.000000000000000000e+00 8.625999999999992340e+00 2.849999999999997327e-02
-2.149999999999999467e+00 4.585499999999996135e+00 7.903499999999993086e+00 1.539999999999998592e-01 0.000000000000000000e+00 9.759999999999990905e+00 5.349999999999995037e-02
-2.049999999999999822e+00 1.582100000000005657e+01 9.015500000000031378e+00 2.650000000000009570e-01 1.000000000000003490e-03 1.171700000000004138e+01 8.900000000000031497e-02
-1.949999999999999734e+00 3.380499999999982208e+01 1.194849999999993528e+01 5.114999999999972902e-01 9.999999999999945998e-04 1.499849999999992001e+01 1.549999999999991662e-01
-1.849999999999999645e+00 3.280650000000011346e+01 1.457100000000005124e+01 8.470000000000029727e-01 3.000000000000010471e-03 1.735400000000005960e+01 2.570000000000008944e-01
-1.750000000000000000e+00 2.396300000000008268e+01 1.692400000000005988e+01 1.301000000000004597e+00 3.500000000000012216e-03 2.025100000000007228e+01 4.170000000000014806e-01
-1.649999999999999911e+00 1.584049999999991520e+01 2.074599999999988853e+01 2.085499999999989029e+00 7.499999999999959824e-03 2.523449999999986559e+01 6.524999999999965272e-01
-1.549999999999999822e+00 1.489950000000005303e+01 2.384900000000008546e+01 3.049000000000010591e+00 9.000000000000032280e-03 3.049650000000010763e+01 9.870000000000034301e-01
-1.449999999999999734e+00 1.578649999999991493e+01 3.050749999999983686e+01 4.415499999999976666e+00 1.249999999999993304e-02 3.308949999999982339e+01 1.418999999999992490e+00
-1.349999999999999645e+00 1.929300000000006676e+01 3.342200000000011784e+01 5.853500000000020798e+00 2.100000000000007416e-02 3.835050000000013171e+01 2.206500000000007677e+00
-1.249999999999999556e+00 2.434149999999986846e+01 3.743899999999980110e+01 7.638999999999959378e+00 3.049999999999983627e-02 4.437249999999976069e+01 2.496499999999986841e+00
-1.149999999999999467e+00 2.855050000000009902e+01 4.285150000000015069e+01 9.617000000000034632e+00 3.550000000000012174e-02 4.892050000000017462e+01 3.166000000000011028e+00
-1.049999999999999822e+00 3.395450000000011670e+01 4.931650000000017542e+01 1.127950000000003961e+01 3.850000000000013828e-02 5.663000000000020151e+01 3.721000000000012964e+00
-9.499999999999997335e-01 3.935499999999979082e+01 5.364499999999971180e+01 1.307199999999992990e+01 5.449999999999970840e-02 6.065199999999967417e+01 4.815999999999974079e+00
-8.499999999999996447e-01 4.384200000000015507e+01 5.882200000000020879e+01 1.484250000000005265e+01 5.600000000000019545e-02 6.708400000000023056e+01 4.971000000000017849e+00
-7.499999999999995559e-01 4.832799999999974006e+01 6.360649999999966298e+01 1.617899999999991323e+01 7.299999999999960687e-02 7.344649999999960244e+01 5.447499999999970477e+00
-6.499999999999994671e-01 5.155400000000017968e+01 6.727150000000023056e+01 1.766850000000006204e+01 7.850000000000027789e-02 7.738100000000027023e+01 5.827500000000020108e+00
-5.499999999999998224e-01 5.328300000000018599e+01 7.131950000000024659e+01 1.886400000000006472e+01 8.200000000000029488e-02 8.293950000000029377e+01 6.395500000000022389e+00
-4.499999999999997335e-01 5.450899999999970902e+01 7.577299999999959823e+01 1.974299999999989552e+01 8.299999999999956024e-02 8.768399999999952854e+01 6.958999999999963215e+00
-3.499999999999996447e-01 5.515750000000019782e+01 7.796650000000028058e+01 2.037300000000007216e+01 9.800000000000035072e-02 9.039300000000031332e+01 6.982000000000024187e+00
-2.499999999999995559e-01 5.494149999999970646e+01 8.150049999999956185e+01 2.089549999999988827e+01 1.049999999999994410e-01 9.334249999999950376e+01 7.288499999999960899e+00
-1.499999999999994671e-01 5.523400000000019361e+01 8.358650000000029934e+01 2.115050000000007557e+01 8.350000000000029621e-02 9.442950000000033128e+01 7.500000000000026645e+00
-4.999999999999982236e-02 5.485450000000019344e+01 8.392650000000030275e+01 2.137350000000007455e+01 1.055000000000003713e-01 9.502450000000033015e+01 7.560500000000026866e+00
5.000000000000026645e-02 5.511749999999970839e+01 8.291399999999956094e+01 2.167049999999988330e+01 1.004999999999994648e-01 9.527849999999949659e+01 7.606999999999959350e+00
1.500000000000003553e-01 5.597050000000020020e+01 8.292400000000029081e+01 2.192550000000007770e+01 9.500000000000033418e-02 9.405350000000032651e+01 7.387000000000026212e+00
2.500000000000004441e-01 5.657899999999969509e+01 8.098899999999956378e+01 2.105199999999988592e+01 9.899999999999947731e-02 9.273399999999951149e+01 7.330499999999960714e+00
3.500000000000005329e-01 5.608700000000019514e+01 7.898500000000028365e+01 2.070200000000007279e+01 8.850000000000031453e-02 8.895700000000032048e+01 7.024500000000024613e+00
4.500000000000001776e-01 5.629600000000019833e+01 7.652200000000027558e+01 1.991600000000007142e+01 8.850000000000031453e-02 8.751600000000030377e+01 6.856500000000024464e+00
5.500000000000002665e-01 5.467099999999970805e+01 7.343549999999960676e+01 1.953049999999989694e+01 7.349999999999960731e-02 8.251249999999956231e+01 6.449999999999965539e+00
6.500000000000003553e-01 5.244050000000018485e+01 6.942250000000024102e+01 1.798550000000006222e+01 6.600000000000023903e-02 7.798100000000027876e+01 5.943500000000020655e+00
7.500000000000004441e-01 4.928199999999973357e+01 6.389999999999965752e+01 1.668499999999990990e+01 6.449999999999965483e-02 7.313899999999961210e+01 5.650499999999969880e+00
8.500000000000005329e-01 4.506000000000015859e+01 5.925200000000020850e+01 1.513900000000005264e+01 5.950000000000021244e-02 6.795250000000024215e+01 4.879000000000017323e+00
9.500000000000001776e-01 4.112500000000014211e+01 5.407750000000019241e+01 1.343050000000004651e+01 5.100000000000017714e-02 6.129400000000021720e+01 4.314000000000015156e+00
1.050000000000000266e+00 3.515499999999980929e+01 4.858099999999974017e+01 1.175249999999993733e+01 4.499999999999976241e-02 5.622149999999970049e+01 3.680999999999980510e+00
1.150000000000000355e+00 2.988450000000010576e+01 4.440000000000015490e+01 9.730500000000034788e+00 3.400000000000012040e-02 4.909950000000016956e+01 3.064000000000010715e+00
1.250000000000000444e+00 2.396349999999987190e+01 3.899699999999979383e+01 7.849999999999957900e+00 2.549999999999986305e-02 4.395599999999976859e+01 2.464499999999986812e+00
1.350000000000000533e+00 1.961200000000006938e+01 3.351550000000011664e+01 6.004500000000021487e+00 1.750000000000006065e-02 3.933900000000014074e+01 1.914000000000006807e+00
1.450000000000000178e+00 1.527900000000005321e+01 2.888950000000010121e+01 4.334500000000015341e+00 1.800000000000006456e-02 3.298800000000011323e+01 1.421500000000005093e+00
1.550000000000000266e+00 1.468499999999992234e+01 2.478499999999986869e+01 3.168999999999983164e+00 5.999999999999968033e-03 2.955049999999984323e+01 9.679999999999948646e-01
1.650000000000000355e+00 1.263250000000004469e+01 2.127350000000007668e+01 2.116000000000007653e+00 3.000000000000010471e-03 2.515750000000008768e+01 1.152500000000004077e+00
1.750000000000000444e+00 2.060499999999989029e+01 1.990799999999989467e+01 1.364499999999992719e+00 4.499999999999976241e-03 2.112099999999988853e+01 4.089999999999978098e-01
1.850000000000000533e+00 4.075600000000014234e+01 1.476250000000005258e+01 8.395000000000029106e-01 3.500000000000012216e-03 1.616550000000005838e+01 2.345000000000008189e-01
1.950000000000000178e+00 4.206850000000014944e+01 1.194700000000004181e+01 4.880000000000017102e-01 5.000000000000017451e-04 1.427550000000005070e+01 1.435000000000005160e-01
2.049999999999999822e+00 1.658650000000005775e+01 9.647500000000034603e+00 3.130000000000011107e-01 5.000000000000017451e-04 1.252450000000004415e+01 8.400000000000029665e-02
2.150000000000000355e+00 3.021499999999956998e+00 8.159999999999884679e+00 1.574999999999977529e-01 4.999999999999928547e-04 9.201999999999868507e+00 4.049999999999942535e-02
2.250000000000000888e+00 1.142500000000004068e+00 6.494000000000022865e+00 1.020000000000003543e-01 0.000000000000000000e+00 7.374000000000026311e+00 2.150000000000007461e-02
2.350000000000000533e+00 3.815000000000013380e-01 5.080000000000017835e+00 3.950000000000013917e-02 0.000000000000000000e+00 6.330500000000021998e+00 1.400000000000004886e-02
2.450000000000000178e+00 1.425000000000005151e-01 3.980000000000014193e+00 1.500000000000005322e-02 0.000000000000000000e+00 5.183000000000018481e+00 7.000000000000024432e-03
2.549999999999999822e+00 4.100000000000014744e-02 2.755500000000009830e+00 7.500000000000026611e-03 0.000000000000000000e+00 4.944500000000017437e+00 5.000000000000017451e-04
2.650000000000000355e+00 8.999999999999872685e-03 2.654499999999962334e+00 2.999999999999957562e-03 0.000000000000000000e+00 2.589999999999962998e+00 1.999999999999971419e-03
2.750000000000000888e+00 1.000000000000003490e-03 1.624500000000005828e+00 5.000000000000017451e-04 0.000000000000000000e+00 2.016000000000007120e+00 5.000000000000017451e-04
2.850000000000000533e+00 5.000000000000017451e-04 1.999500000000006938e+00 5.000000000000017451e-04 0.000000000000000000e+00 2.283000000000007912e+00 5.000000000000017451e-04
2.950000000000000178e+00 0.000000000000000000e+00 7.070000000000025153e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.191500000000004222e+00 5.000000000000017451e-04
3.049999999999999822e+00 0.000000000000000000e+00 1.362500000000004707e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.400000000000026557e-01 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.166999999999983384e+00 0.000000000000000000e+00 0.000000000000000000e+00 7.184999999999898135e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 4.875000000000017097e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.095000000000007412e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 8.950000000000031541e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.235000000000004289e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 6.350000000000022293e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.205000000000011173e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 3.349999999999952321e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.049999999999913780e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.050000000000003708e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.600000000000019545e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en7.73_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.63545 235.03495 52.06915 0.41065 265.12185 19.62555
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999992008e-03 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 6.499999999999994497e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.099999999999999069e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.449999999999998686e-02 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 2.949999999999997416e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.549999999999997755e-02 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 4.899999999999995332e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.799999999999995937e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 6.280000000000022231e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.200000000000029488e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.364999999999998714e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.909999999999998366e-01 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 5.789999999999995151e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.849999999999997535e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 3.189999999999997282e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.689999999999993729e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 5.434999999999995390e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.909999999999993925e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.303000000000004599e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.515500000000005398e+00 5.000000000000017451e-04
-2.950000000000000178e+00 0.000000000000000000e+00 1.663499999999998424e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.381499999999998840e+00 0.000000000000000000e+00
-2.849999999999999645e+00 4.999999999999995767e-03 2.508499999999997510e+00 5.999999999999994921e-03 0.000000000000000000e+00 3.620499999999996721e+00 1.499999999999998730e-03
-2.750000000000000000e+00 2.099999999999998049e-02 3.568499999999996675e+00 1.099999999999999069e-02 0.000000000000000000e+00 3.106499999999997375e+00 2.999999999999997460e-03
-2.649999999999999467e+00 7.799999999999993050e-02 3.924999999999996270e+00 2.449999999999997666e-02 0.000000000000000000e+00 3.661499999999996646e+00 7.999999999999993228e-03
-2.549999999999999822e+00 3.080000000000011062e-01 5.898500000000020727e+00 5.350000000000018630e-02 0.000000000000000000e+00 6.485500000000023135e+00 1.300000000000004624e-02
-2.450000000000000178e+00 8.749999999999992228e-01 5.557499999999994778e+00 1.059999999999998999e-01 0.000000000000000000e+00 7.995499999999992724e+00 3.199999999999997291e-02
-2.349999999999999645e+00 2.650499999999997414e+00 8.014999999999993463e+00 1.969999999999998141e-01 4.999999999999995767e-04 7.788999999999992596e+00 7.149999999999993860e-02
-2.250000000000000000e+00 1.104699999999998994e+01 9.223999999999991317e+00 3.314999999999996838e-01 4.999999999999995767e-04 1.206699999999998951e+01 1.029999999999999111e-01
-2.149999999999999467e+00 2.995899999999997121e+01 1.341199999999998838e+01 6.014999999999994795e-01 4.999999999999995767e-03 1.435999999999998700e+01 1.929999999999998106e-01
-2.049999999999999822e+00 3.239500000000011681e+01 1.798400000000006216e+01 9.610000000000034071e-01 4.000000000000013961e-03 1.665350000000005792e+01 3.120000000000011098e-01
-1.949999999999999734e+00 1.994499999999989370e+01 1.900299999999989708e+01 1.569499999999991680e+00 7.499999999999959824e-03 2.017249999999989285e+01 4.879999999999973803e-01
-1.849999999999999645e+00 1.257450000000004486e+01 2.142950000000007549e+01 2.405000000000008686e+00 1.200000000000004188e-02 2.455400000000008731e+01 7.645000000000027329e-01
-1.750000000000000000e+00 1.298650000000004567e+01 2.634100000000009345e+01 3.542000000000012694e+00 1.900000000000006545e-02 2.966750000000010346e+01 1.169500000000004203e+00
-1.649999999999999911e+00 1.590599999999991532e+01 3.175449999999982964e+01 5.166999999999972282e+00 2.549999999999986305e-02 3.351499999999982293e+01 1.581499999999991468e+00
-1.549999999999999822e+00 1.993300000000007088e+01 3.336550000000011806e+01 6.489500000000022695e+00 2.600000000000009248e-02 3.922250000000013870e+01 2.118000000000007432e+00
-1.449999999999999734e+00 2.562749999999986272e+01 3.744799999999980145e+01 8.169499999999956685e+00 3.849999999999979133e-02 4.249449999999977479e+01 2.762999999999985246e+00
-1.349999999999999645e+00 2.986750000000010630e+01 4.312350000000014916e+01 1.021200000000003527e+01 4.900000000000017536e-02 4.870450000000017354e+01 3.456000000000012395e+00
-1.249999999999999556e+00 3.483699999999981145e+01 4.794649999999974455e+01 1.236349999999993443e+01 6.099999999999967254e-02 5.464949999999970487e+01 4.012999999999978584e+00
-1.149999999999999467e+00 3.982600000000014262e+01 5.232450000000018520e+01 1.338500000000004775e+01 6.950000000000024214e-02 5.965650000000020725e+01 4.677500000000016200e+00
-1.049999999999999822e+00 4.367900000000015126e+01 5.887650000000020611e+01 1.487000000000005251e+01 7.700000000000027656e-02 6.310250000000021942e+01 5.151500000000018176e+00
-9.499999999999997335e-01 4.598799999999975086e+01 6.174599999999966826e+01 1.624949999999991235e+01 9.649999999999948896e-02 6.855049999999963006e+01 5.704499999999969262e+00
-8.499999999999996447e-01 4.692250000000016286e+01 6.573300000000023147e+01 1.702450000000006014e+01 9.400000000000033329e-02 7.222350000000025716e+01 6.205500000000021998e+00
-7.499999999999995559e-01 4.737999999999974676e+01 6.803049999999963404e+01 1.776099999999990686e+01 1.179999999999993693e-01 7.681549999999958800e+01 6.595499999999964835e+00
-6.499999999999994671e-01 4.640700000000016701e+01 7.181200000000025341e+01 1.804050000000006193e+01 1.260000000000004450e-01 7.935650000000028115e+01 6.912000000000024791e+00
-5.499999999999998224e-01 4.544700000000015905e+01 7.212250000000025807e+01 1.841700000000006554e+01 1.500000000000005218e-01 8.221900000000029252e+01 7.087000000000024613e+00
-4.499999999999997335e-01 4.292299999999976734e+01 7.509599999999960573e+01 1.850549999999990192e+01 1.694999999999990958e-01 8.673099999999953980e+01 7.272999999999961496e+00
-3.499999999999996447e-01 4.097750000000014126e+01 7.606550000000027012e+01 1.827550000000006492e+01 1.650000000000005906e-01 8.575800000000030821e+01 8.046500000000028407e+00
-2.499999999999995559e-01 3.952499999999978542e+01 7.990049999999956754e+01 1.822399999999990428e+01 1.959999999999989528e-01 8.676849999999953411e+01 7.740499999999959080e+00
-1.499999999999994671e-01 3.760150000000012938e+01 7.973300000000027410e+01 1.823100000000006560e+01 1.955000000000007010e-01 8.898200000000031196e+01 7.589000000000027057e+00
-4.999999999999982236e-02 3.646850000000012670e+01 7.922700000000027387e+01 1.810450000000006554e+01 2.100000000000007416e-01 9.071250000000031832e+01 7.627500000000027036e+00
5.000000000000026645e-02 3.665249999999980446e+01 7.936449999999958038e+01 1.819299999999990192e+01 2.289999999999987879e-01 9.049399999999951660e+01 7.675499999999958689e+00
1.500000000000003553e-01 3.773750000000013216e+01 7.979250000000028820e+01 1.871650000000006742e+01 2.065000000000007385e-01 8.972300000000031162e+01 7.502500000000026148e+00
2.500000000000004441e-01 3.938249999999978712e+01 7.837499999999958789e+01 1.865899999999989944e+01 1.944999999999989515e-01 8.902599999999952729e+01 7.544999999999959961e+00
3.500000000000005329e-01 4.086500000000014410e+01 7.766750000000027399e+01 1.843550000000006506e+01 1.925000000000006706e-01 8.701050000000030593e+01 7.331000000000026162e+00
4.500000000000001776e-01 4.295600000000015228e+01 7.594450000000026080e+01 1.850500000000006651e+01 1.910000000000006692e-01 8.418400000000029593e+01 7.436500000000026311e+00
5.500000000000002665e-01 4.435699999999976484e+01 7.270449999999961221e+01 1.855949999999990041e+01 1.724999999999990707e-01 8.335549999999955162e+01 7.250999999999961254e+00
6.500000000000003553e-01 4.580300000000016070e+01 7.016100000000024295e+01 1.832650000000006330e+01 1.670000000000005924e-01 8.125550000000028206e+01 7.004500000000025040e+00
7.500000000000004441e-01 4.644549999999975398e+01 6.772399999999963427e+01 1.795799999999990249e+01 1.354999999999992877e-01 7.699449999999959005e+01 6.714499999999963720e+00
8.500000000000005329e-01 4.551050000000016382e+01 6.432850000000023272e+01 1.719800000000006079e+01 1.305000000000004490e-01 7.315250000000025921e+01 6.400500000000022283e+00
9.500000000000001776e-01 4.413500000000015433e+01 6.181500000000021799e+01 1.613300000000005596e+01 9.900000000000035161e-02 7.051300000000024681e+01 5.971500000000021124e+00
1.050000000000000266e+00 4.113199999999977763e+01 5.654899999999970106e+01 1.540349999999991759e+01 1.019999999999994522e-01 6.350249999999966377e+01 5.387999999999971479e+00
1.150000000000000355e+00 3.819350000000013523e+01 5.325750000000018503e+01 1.350150000000004802e+01 8.650000000000029887e-02 5.883200000000020680e+01 4.823500000000016996e+00
1.250000000000000444e+00 3.326399999999982526e+01 4.755299999999974858e+01 1.195449999999993551e+01 7.699999999999958267e-02 5.691349999999969356e+01 4.192499999999977689e+00
1.350000000000000533e+00 2.860300000000010101e+01 4.339850000000015484e+01 1.000100000000003497e+01 6.050000000000021333e-02 4.992700000000017724e+01 3.517000000000012339e+00
1.450000000000000178e+00 2.432800000000008467e+01 3.817950000000013233e+01 8.151000000000028223e+00 4.500000000000015793e-02 4.375300000000015643e+01 2.812000000000010047e+00
1.550000000000000266e+00 2.045199999999989160e+01 3.419399999999981787e+01 6.673499999999964238e+00 3.049999999999983627e-02 3.784399999999979514e+01 2.163499999999988432e+00
1.650000000000000355e+00 1.628800000000005710e+01 3.082950000000010959e+01 4.819500000000016549e+00 2.400000000000008377e-02 3.422950000000012238e+01 1.627500000000005720e+00
1.750000000000000444e+00 1.364949999999992691e+01 2.477899999999986846e+01 3.803499999999979675e+00 1.699999999999990755e-02 2.903499999999984382e+01 1.136499999999993848e+00
1.850000000000000533e+00 1.392850000000004940e+01 2.114500000000007418e+01 2.367500000000008153e+00 1.200000000000004188e-02 2.670950000000009439e+01 7.670000000000026796e-01
1.950000000000000178e+00 2.110000000000007603e+01 2.001200000000007151e+01 1.550500000000005540e+00 1.050000000000003708e-02 2.369850000000008450e+01 5.445000000000018714e-01
2.049999999999999822e+00 4.404700000000015336e+01 1.662200000000006028e+01 1.006000000000003558e+00 4.500000000000016140e-03 1.970800000000006946e+01 3.175000000000011147e-01
2.150000000000000355e+00 3.257049999999953371e+01 1.241849999999982401e+01 6.354999999999909610e-01 2.499999999999964490e-03 1.343299999999980976e+01 1.924999999999972566e-01
2.250000000000000888e+00 1.861000000000006693e+01 1.045550000000003621e+01 3.660000000000012688e-01 1.000000000000003490e-03 1.288300000000004530e+01 1.105000000000003896e-01
2.350000000000000533e+00 2.509000000000008779e+00 8.768000000000030880e+00 2.280000000000008131e-01 0.000000000000000000e+00 9.701000000000034262e+00 6.800000000000024081e-02
2.450000000000000178e+00 1.161000000000004029e+00 5.899500000000021060e+00 1.295000000000004481e-01 0.000000000000000000e+00 7.467000000000026283e+00 3.050000000000010689e-02
2.549999999999999822e+00 3.805000000000013372e-01 5.553000000000019476e+00 6.400000000000022338e-02 0.000000000000000000e+00 5.996000000000020869e+00 1.650000000000005976e-02
2.650000000000000355e+00 1.044999999999985107e-01 4.753499999999932335e+00 2.849999999999959510e-02 0.000000000000000000e+00 4.646499999999933905e+00 9.999999999999857961e-03
2.750000000000000888e+00 2.000000000000006981e-02 3.220500000000011465e+00 1.650000000000005976e-02 0.000000000000000000e+00 3.648000000000013010e+00 4.000000000000013961e-03
2.850000000000000533e+00 7.000000000000024432e-03 2.316000000000008274e+00 4.500000000000016140e-03 0.000000000000000000e+00 3.184500000000011433e+00 5.000000000000017451e-04
2.950000000000000178e+00 5.000000000000017451e-04 2.187000000000007827e+00 2.500000000000008726e-03 0.000000000000000000e+00 1.853000000000006420e+00 0.000000000000000000e+00
3.049999999999999822e+00 1.000000000000003490e-03 1.473000000000005194e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.370500000000004936e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.211499999999982702e+00 4.999999999999928547e-04 0.000000000000000000e+00 1.205499999999982919e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 3.365000000000011871e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.505000000000015659e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 6.535000000000023013e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.945000000000014051e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 1.170000000000004092e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.710000000000005960e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 7.599999999999891565e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.399999999999866795e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 3.450000000000012085e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.965000000000010405e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.500000000000005322e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.300000000000011952e-02 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.450000000000005104e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 3.999999999999942837e-03 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en7.73_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 154.32115 251.1482 55.6941 0.4249 281.47265 21.37095
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999945998e-04 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 8.499999999999991937e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.749999999999998432e-02 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 1.799999999999998476e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.054999999999998217e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 4.049999999999996658e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.289999999999997871e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 6.200000000000022160e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.395000000000011897e-01 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 2.524999999999997802e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.429999999999998772e-01 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 4.254999999999996008e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.554999999999997828e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 3.399999999999996914e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.359999999999993214e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 5.029999999999995586e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.039999999999994262e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.217500000000004245e+00 1.000000000000003490e-03 0.000000000000000000e+00 1.308500000000004659e+00 5.000000000000017451e-04
-2.950000000000000178e+00 4.999999999999995767e-04 1.504999999999998561e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.919999999999998153e+00 1.499999999999998730e-03
-2.849999999999999645e+00 3.499999999999996603e-03 2.844999999999997531e+00 4.499999999999996191e-03 0.000000000000000000e+00 2.918999999999997375e+00 9.999999999999991535e-04
-2.750000000000000000e+00 2.599999999999997799e-02 4.392999999999996241e+00 8.499999999999991937e-03 0.000000000000000000e+00 3.127999999999997005e+00 3.999999999999996614e-03
-2.649999999999999467e+00 9.399999999999991696e-02 4.557999999999996277e+00 2.899999999999997372e-02 0.000000000000000000e+00 4.519999999999996021e+00 1.149999999999998940e-02
-2.549999999999999822e+00 3.800000000000013367e-01 5.451500000000018886e+00 4.850000000000016798e-02 0.000000000000000000e+00 5.393000000000019334e+00 1.850000000000006500e-02
-2.450000000000000178e+00 1.527499999999998526e+00 6.525999999999994472e+00 9.249999999999991562e-02 4.999999999999995767e-04 8.033999999999991815e+00 3.699999999999996347e-02
-2.349999999999999645e+00 4.414999999999995595e+00 8.358499999999992269e+00 1.674999999999998435e-01 0.000000000000000000e+00 8.516999999999992355e+00 5.349999999999995037e-02
-2.250000000000000000e+00 1.187799999999998946e+01 9.771999999999991360e+00 3.184999999999997278e-01 1.499999999999998730e-03 1.158349999999999014e+01 9.099999999999991429e-02
-2.149999999999999467e+00 2.457199999999997786e+01 1.369599999999998730e+01 8.564999999999992619e-01 2.999999999999997460e-03 1.351799999999998825e+01 1.569999999999998619e-01
-2.049999999999999822e+00 3.670550000000012858e+01 1.401900000000004987e+01 9.335000000000033271e-01 2.000000000000006981e-03 1.915750000000006636e+01 3.000000000000010436e-01
-1.949999999999999734e+00 2.017999999999989313e+01 1.817649999999990129e+01 1.471999999999992204e+00 5.499999999999970191e-03 2.049049999999989069e+01 4.949999999999973310e-01
-1.849999999999999645e+00 1.422450000000005055e+01 2.230150000000007893e+01 2.253000000000008107e+00 9.000000000000032280e-03 2.513200000000009027e+01 7.870000000000028084e-01
-1.750000000000000000e+00 1.529350000000005316e+01 2.638450000000009155e+01 3.355000000000011973e+00 1.500000000000005322e-02 2.966550000000010456e+01 1.131500000000003947e+00
-1.649999999999999911e+00 1.421299999999992458e+01 3.094999999999983586e+01 4.690999999999974968e+00 2.949999999999984232e-02 3.324399999999982214e+01 1.692999999999990957e+00
-1.549999999999999822e+00 1.914750000000006835e+01 3.505100000000012272e+01 6.540000000000023128e+00 3.900000000000013872e-02 3.854700000000013915e+01 2.207500000000007567e+00
-1.449999999999999734e+00 2.286699999999987654e+01 3.975899999999978718e+01 8.180999999999956529e+00 4.849999999999973777e-02 4.441199999999976455e+01 2.895999999999984365e+00
-1.349999999999999645e+00 2.753600000000009729e+01 4.475600000000015655e+01 1.015600000000003611e+01 5.450000000000019412e-02 5.112350000000017758e+01 3.585500000000012566e+00
-1.249999999999999556e+00 3.236599999999982913e+01 5.142449999999972476e+01 1.244249999999993328e+01 8.099999999999957234e-02 5.600649999999970419e+01 4.224499999999977717e+00
-1.149999999999999467e+00 3.737900000000013279e+01 5.600700000000019685e+01 1.392500000000004867e+01 8.100000000000028011e-02 6.211650000000022231e+01 5.048000000000017806e+00
-1.049999999999999822e+00 4.221400000000014785e+01 6.078500000000021686e+01 1.591050000000005582e+01 1.095000000000003887e-01 6.661500000000023647e+01 5.589500000000019675e+00
-9.499999999999997335e-01 4.475849999999976347e+01 6.566099999999964609e+01 1.710199999999990794e+01 1.079999999999994298e-01 7.197849999999961312e+01 6.306999999999966633e+00
-8.499999999999996447e-01 4.664050000000016638e+01 6.942600000000024352e+01 1.830800000000006378e+01 1.265000000000004454e-01 7.855950000000026989e+01 6.761500000000023824e+00
-7.499999999999995559e-01 4.802799999999974290e+01 7.482799999999960505e+01 1.905899999999989802e+01 1.354999999999992877e-01 7.969349999999957390e+01 7.234499999999961517e+00
-6.499999999999994671e-01 4.810550000000016979e+01 7.948350000000027649e+01 1.987650000000007111e+01 1.465000000000005187e-01 8.532150000000029877e+01 7.529000000000026560e+00
-5.499999999999998224e-01 4.740050000000016439e+01 8.175100000000028899e+01 2.038350000000007256e+01 1.700000000000005951e-01 8.799000000000030752e+01 8.015000000000028990e+00
-4.499999999999997335e-01 4.671849999999975012e+01 8.445449999999955537e+01 2.042649999999989063e+01 1.829999999999990246e-01 9.272749999999950887e+01 8.416499999999954795e+00
-3.499999999999996447e-01 4.466900000000016036e+01 8.363600000000029411e+01 2.051350000000007157e+01 1.715000000000005964e-01 9.498600000000033106e+01 8.212500000000028777e+00
-2.499999999999995559e-01 4.270899999999976870e+01 8.570649999999953650e+01 2.087899999999988765e+01 2.099999999999988820e-01 9.531099999999949546e+01 8.385999999999954824e+00
-1.499999999999994671e-01 4.128850000000014830e+01 8.659400000000030673e+01 2.017200000000007165e+01 2.010000000000007059e-01 9.618150000000034083e+01 8.333000000000028606e+00
-4.999999999999982236e-02 4.082300000000014251e+01 8.863300000000030821e+01 2.050200000000007350e+01 2.150000000000007461e-01 9.683450000000034663e+01 8.357000000000029516e+00
5.000000000000026645e-02 4.061749999999977945e+01 8.770049999999953627e+01 2.029999999999989058e+01 2.059999999999989062e-01 9.869449999999947920e+01 8.457999999999953999e+00
1.500000000000003553e-01 4.130200000000014882e+01 8.662300000000030309e+01 2.073650000000007410e+01 2.115000000000007430e-01 9.622250000000033765e+01 8.389000000000029544e+00
2.500000000000004441e-01 4.222049999999977388e+01 8.590649999999953934e+01 2.034749999999989001e+01 1.994999999999989282e-01 9.679599999999948068e+01 8.438499999999955037e+00
3.500000000000005329e-01 4.358650000000015012e+01 8.549450000000030059e+01 2.027050000000007302e+01 1.900000000000006684e-01 9.538350000000033901e+01 8.306500000000029971e+00
4.500000000000001776e-01 4.536200000000015820e+01 8.271900000000029252e+01 2.076900000000007296e+01 1.945000000000006724e-01 9.687400000000033629e+01 8.120000000000029416e+00
5.500000000000002665e-01 4.707999999999974960e+01 8.030399999999957572e+01 1.998799999999989296e+01 1.564999999999991676e-01 9.292399999999950921e+01 7.939999999999957758e+00
6.500000000000003553e-01 4.814700000000016900e+01 7.678700000000027615e+01 1.983950000000006852e+01 1.495000000000005214e-01 8.829800000000031446e+01 7.708500000000027441e+00
7.500000000000004441e-01 4.778949999999974807e+01 7.158849999999961256e+01 1.901199999999989743e+01 1.319999999999992846e-01 8.311399999999954957e+01 7.365499999999960856e+00
8.500000000000005329e-01 4.667550000000016297e+01 6.909800000000024056e+01 1.845550000000006463e+01 1.105000000000003896e-01 8.018150000000028399e+01 6.870000000000024087e+00
9.500000000000001776e-01 4.450100000000015399e+01 6.462450000000022499e+01 1.711500000000005883e+01 1.125000000000003914e-01 7.450750000000026319e+01 6.464000000000022617e+00
1.050000000000000266e+00 4.153749999999978115e+01 5.870549999999968804e+01 1.551999999999991786e+01 1.074999999999994293e-01 6.852899999999962688e+01 5.696999999999969866e+00
1.150000000000000355e+00 3.703950000000013176e+01 5.562500000000019895e+01 1.399600000000005018e+01 7.400000000000026001e-02 6.352100000000022106e+01 5.094000000000018069e+00
1.250000000000000444e+00 3.253699999999982850e+01 5.088999999999973056e+01 1.246299999999993346e+01 7.199999999999961986e-02 5.664499999999969759e+01 4.342999999999976879e+00
1.350000000000000533e+00 2.764900000000009683e+01 4.496750000000015746e+01 1.016400000000003523e+01 5.250000000000018541e-02 5.170000000000018048e+01 3.670000000000012808e+00
1.450000000000000178e+00 2.287300000000007927e+01 4.004200000000014370e+01 8.393000000000029104e+00 4.250000000000014877e-02 4.592450000000016530e+01 3.615500000000012815e+00
1.550000000000000266e+00 1.843099999999990146e+01 3.463349999999981321e+01 6.489999999999965574e+00 3.049999999999983627e-02 4.103999999999977888e+01 2.338499999999987367e+00
1.650000000000000355e+00 1.411700000000005062e+01 3.205250000000011568e+01 4.701000000000016499e+00 2.650000000000009293e-02 3.615450000000012665e+01 1.745500000000006047e+00
1.750000000000000444e+00 1.253899999999993220e+01 2.598849999999985982e+01 3.413499999999981771e+00 1.049999999999994341e-02 2.864799999999984692e+01 1.183499999999993779e+00
1.850000000000000533e+00 1.234100000000004371e+01 2.181350000000007583e+01 2.287500000000008082e+00 9.500000000000032724e-03 2.522950000000009041e+01 8.075000000000028821e-01
1.950000000000000178e+00 1.840750000000006636e+01 1.850550000000006534e+01 1.458000000000005070e+00 7.000000000000024432e-03 2.086700000000007194e+01 4.820000000000017049e-01
2.049999999999999822e+00 3.835500000000013188e+01 1.639500000000005642e+01 9.205000000000032045e-01 3.000000000000010471e-03 1.682900000000006102e+01 3.335000000000011844e-01
2.150000000000000355e+00 2.712249999999961503e+01 1.226199999999982637e+01 5.604999999999920046e-01 3.999999999999942837e-03 1.449499999999979316e+01 1.814999999999974134e-01
2.250000000000000888e+00 1.173950000000004223e+01 1.150150000000004091e+01 3.090000000000011071e-01 5.000000000000017451e-04 1.025150000000003558e+01 1.205000000000004262e-01
2.350000000000000533e+00 3.641500000000012616e+00 8.898500000000030496e+00 1.905000000000006688e-01 0.000000000000000000e+00 9.767000000000034987e+00 6.750000000000024036e-02
2.450000000000000178e+00 1.003500000000003611e+00 7.180500000000025196e+00 5.275000000000018563e-01 0.000000000000000000e+00 9.282000000000032003e+00 4.250000000000014877e-02
2.549999999999999822e+00 3.130000000000011107e-01 4.627000000000016655e+00 5.650000000000019590e-02 0.000000000000000000e+00 5.982000000000021522e+00 2.950000000000010253e-02
2.650000000000000355e+00 9.549999999999864153e-02 5.252999999999925507e+00 2.749999999999960809e-02 0.000000000000000000e+00 4.545999999999935426e+00 9.999999999999857961e-03
2.750000000000000888e+00 2.150000000000007461e-02 2.580500000000009120e+00 1.200000000000004188e-02 0.000000000000000000e+00 3.398000000000012122e+00 2.500000000000008726e-03
2.850000000000000533e+00 3.000000000000010471e-03 1.971000000000006969e+00 4.500000000000016140e-03 0.000000000000000000e+00 2.449000000000008725e+00 5.000000000000017451e-04
2.950000000000000178e+00 0.000000000000000000e+00 2.605500000000009031e+00 3.000000000000010471e-03 0.000000000000000000e+00 1.467500000000005134e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.757000000000006112e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.933000000000006713e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.053999999999984949e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.429999999999909122e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 7.035000000000024567e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.505000000000030314e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 2.430000000000008542e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.350000000000008193e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 1.385000000000004838e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.945000000000027596e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 6.999999999999900746e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.749999999999890310e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 3.640000000000012670e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.985000000000017750e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 2.250000000000007896e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.830000000000017057e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.100000000000003926e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.200000000000004188e-02 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 2.499999999999964490e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999964490e-03 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.4_en7.73_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 155.7585 250.2911 54.8687 0.45235 282.79145 21.07135
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999989200e-03 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 5.999999999999994921e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.199999999999998984e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998557e-02 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 2.149999999999998093e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.049999999999998004e-02 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 3.799999999999996436e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.349999999999994538e-02 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 7.250000000000025868e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.135000000000004061e-01 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.094999999999999085e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.384999999999997955e-01 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 7.354999999999993765e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.464999999999992752e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 7.984999999999993214e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.339999999999996083e-01 0.000000000000000000e+00
-3.149999999999999467e+00 4.999999999999995767e-04 5.079999999999995630e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.239499999999998936e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.617500000000005711e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.243000000000004324e+00 0.000000000000000000e+00
-2.950000000000000178e+00 4.999999999999995767e-04 1.146499999999998964e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.750499999999998391e+00 0.000000000000000000e+00
-2.849999999999999645e+00 5.499999999999995344e-03 1.621499999999998609e+00 3.499999999999996603e-03 0.000000000000000000e+00 2.450499999999997680e+00 1.999999999999998307e-03
-2.750000000000000000e+00 2.699999999999997541e-02 2.384499999999997844e+00 6.499999999999994497e-03 0.000000000000000000e+00 3.459499999999996689e+00 1.499999999999998730e-03
-2.649999999999999467e+00 1.094999999999999030e-01 3.857499999999996376e+00 1.849999999999998174e-02 0.000000000000000000e+00 4.813999999999995616e+00 5.999999999999994921e-03
-2.549999999999999822e+00 8.470000000000029727e-01 5.790500000000020187e+00 3.900000000000013872e-02 0.000000000000000000e+00 6.163000000000021572e+00 1.350000000000004842e-02
-2.450000000000000178e+00 1.119999999999998996e+00 5.578499999999994685e+00 7.249999999999993949e-02 0.000000000000000000e+00 6.496999999999993669e+00 2.499999999999997710e-02
-2.349999999999999645e+00 3.900999999999996248e+00 7.552999999999992831e+00 1.619999999999998663e-01 0.000000000000000000e+00 1.104949999999998944e+01 4.049999999999996658e-02
-2.250000000000000000e+00 1.908849999999998204e+01 9.017499999999991189e+00 2.509999999999997788e-01 4.999999999999995767e-04 1.102149999999999075e+01 9.049999999999991385e-02
-2.149999999999999467e+00 3.007099999999997308e+01 1.252949999999998809e+01 4.404999999999996141e-01 1.999999999999998307e-03 1.526949999999998653e+01 1.529999999999998583e-01
-2.049999999999999822e+00 3.323800000000012034e+01 1.523500000000005450e+01 7.960000000000028164e-01 2.500000000000008726e-03 1.598450000000005566e+01 2.555000000000008931e-01
-1.949999999999999734e+00 2.151899999999988466e+01 1.794799999999990447e+01 1.205499999999993577e+00 3.999999999999978399e-03 2.026449999999989160e+01 4.134999999999978137e-01
-1.849999999999999645e+00 1.279450000000004550e+01 2.260450000000007975e+01 1.970000000000006857e+00 8.000000000000027922e-03 2.600200000000009126e+01 6.525000000000023004e-01
-1.750000000000000000e+00 1.542700000000005467e+01 2.639050000000009177e+01 2.904500000000010296e+00 1.050000000000003708e-02 2.968350000000010525e+01 9.920000000000035456e-01
-1.649999999999999911e+00 1.514399999999991842e+01 2.914599999999984448e+01 4.289499999999977220e+00 2.049999999999988984e-02 3.419749999999982037e+01 1.859499999999990161e+00
-1.549999999999999822e+00 1.807300000000006435e+01 3.325150000000011374e+01 5.719000000000019845e+00 2.850000000000010164e-02 3.876350000000013551e+01 2.015500000000006953e+00
-1.449999999999999734e+00 2.193849999999988398e+01 3.857499999999979678e+01 7.602499999999959179e+00 4.099999999999977968e-02 4.453849999999976461e+01 2.667499999999985771e+00
-1.349999999999999645e+00 2.634600000000009246e+01 4.339550000000015473e+01 9.429000000000034021e+00 5.550000000000019501e-02 5.063250000000017792e+01 3.379500000000011717e+00
-1.249999999999999556e+00 3.046899999999983777e+01 5.047299999999972897e+01 1.153099999999993841e+01 6.249999999999966693e-02 5.577199999999970004e+01 4.163499999999977774e+00
-1.149999999999999467e+00 3.518200000000012295e+01 5.570150000000019475e+01 1.342050000000004673e+01 7.550000000000026135e-02 6.227500000000021885e+01 4.847000000000017295e+00
-1.049999999999999822e+00 3.981750000000013756e+01 6.039350000000021623e+01 1.518850000000005274e+01 8.350000000000029621e-02 6.773900000000023169e+01 5.614000000000019419e+00
-9.499999999999997335e-01 4.363849999999976603e+01 6.480249999999965382e+01 1.677699999999990865e+01 1.069999999999994289e-01 7.389099999999960744e+01 6.239499999999966739e+00
-8.499999999999996447e-01 4.644050000000016354e+01 6.874500000000024613e+01 1.799200000000006483e+01 1.070000000000003726e-01 7.852350000000028274e+01 6.670500000000023633e+00
-7.499999999999995559e-01 4.791699999999974580e+01 7.480749999999960664e+01 1.905699999999989913e+01 1.224999999999993455e-01 8.529099999999954207e+01 7.205499999999961602e+00
-6.499999999999994671e-01 4.805500000000017025e+01 7.734200000000026876e+01 2.006400000000007111e+01 1.365000000000004821e-01 8.802800000000030423e+01 7.565000000000027036e+00
-5.499999999999998224e-01 4.779000000000016968e+01 8.233100000000028729e+01 2.040150000000007324e+01 1.720000000000005969e-01 9.151900000000031810e+01 7.873000000000027754e+00
-4.499999999999997335e-01 4.702699999999974523e+01 8.344199999999955253e+01 2.084749999999989001e+01 1.814999999999990232e-01 9.419199999999949569e+01 8.266999999999955051e+00
-3.499999999999996447e-01 4.576250000000015916e+01 8.628550000000029740e+01 2.100500000000007361e+01 2.060000000000007381e-01 9.717800000000033833e+01 8.391000000000030212e+00
-2.499999999999995559e-01 4.439149999999976615e+01 8.938949999999952922e+01 2.115699999999988634e+01 2.254999999999987847e-01 9.902649999999947283e+01 8.538499999999954682e+00
-1.499999999999994671e-01 4.328700000000015535e+01 8.888700000000031309e+01 2.116850000000007626e+01 2.235000000000007814e-01 1.007255000000003520e+02 8.691500000000029758e+00
-4.999999999999982236e-02 4.348000000000015319e+01 9.003100000000031855e+01 2.165000000000007674e+01 2.360000000000008202e-01 1.008200000000003485e+02 8.552500000000030411e+00
5.000000000000026645e-02 4.285799999999976961e+01 8.971999999999951569e+01 2.107149999999988665e+01 2.184999999999988340e-01 1.006284999999994625e+02 8.549999999999954525e+00
1.500000000000003553e-01 4.387600000000015399e+01 8.989000000000031321e+01 2.108900000000007324e+01 2.120000000000007434e-01 9.865450000000035402e+01 8.495000000000029416e+00
2.500000000000004441e-01 4.474599999999976063e+01 8.608899999999954389e+01 2.139549999999988472e+01 2.189999999999988345e-01 9.801699999999947011e+01 8.483499999999954966e+00
3.500000000000005329e-01 4.532900000000015694e+01 8.647600000000031173e+01 2.094800000000007500e+01 2.320000000000008167e-01 9.618150000000034083e+01 8.399000000000029331e+00
4.500000000000001776e-01 4.659500000000016229e+01 8.434300000000030195e+01 2.065000000000007319e+01 2.115000000000007430e-01 9.304400000000032378e+01 8.305500000000028749e+00
5.500000000000002665e-01 4.728349999999974784e+01 8.131599999999956196e+01 2.067499999999989058e+01 2.019999999999989304e-01 9.227349999999950114e+01 7.971999999999957787e+00
6.500000000000003553e-01 4.683650000000016433e+01 7.758550000000028035e+01 1.972600000000007014e+01 1.795000000000006313e-01 8.624900000000030786e+01 7.577500000000026326e+00
7.500000000000004441e-01 4.612949999999975148e+01 7.353099999999960801e+01 1.895299999999989993e+01 1.784999999999990483e-01 8.267699999999955196e+01 7.389999999999960600e+00
8.500000000000005329e-01 4.478950000000016018e+01 6.934150000000023795e+01 1.781550000000006406e+01 1.430000000000005156e-01 7.651700000000026591e+01 6.802500000000024194e+00
9.500000000000001776e-01 4.131650000000014700e+01 6.450650000000022999e+01 1.645700000000005758e+01 1.230000000000004284e-01 7.151900000000024704e+01 6.200000000000021494e+00
1.050000000000000266e+00 3.698999999999980304e+01 6.022599999999967935e+01 1.490849999999992015e+01 1.259999999999993348e-01 6.686849999999964211e+01 5.689999999999969305e+00
1.150000000000000355e+00 3.272600000000011278e+01 5.521850000000019776e+01 1.311650000000004646e+01 8.600000000000029843e-02 6.043950000000021561e+01 4.899000000000016897e+00
1.250000000000000444e+00 2.774399999999985056e+01 4.961499999999973198e+01 1.126249999999994067e+01 7.849999999999958400e-02 5.444049999999970879e+01 4.226499999999977497e+00
1.350000000000000533e+00 2.306900000000008077e+01 4.553550000000016240e+01 9.707500000000033324e+00 5.900000000000020506e-02 5.117850000000017729e+01 3.414000000000012136e+00
1.450000000000000178e+00 1.895600000000006702e+01 3.874850000000013495e+01 7.802500000000027747e+00 5.150000000000018452e-02 4.637300000000016098e+01 2.643500000000009287e+00
1.550000000000000266e+00 1.631749999999991374e+01 3.396499999999981867e+01 5.635999999999969923e+00 2.949999999999984232e-02 3.813699999999979440e+01 2.094499999999988926e+00
1.650000000000000355e+00 1.320450000000004742e+01 2.988900000000010593e+01 4.162000000000015021e+00 2.650000000000009293e-02 3.344050000000012091e+01 1.522500000000005294e+00
1.750000000000000444e+00 1.217249999999993548e+01 2.402499999999987068e+01 2.897499999999984421e+00 1.249999999999993304e-02 2.730499999999985405e+01 1.030499999999994420e+00
1.850000000000000533e+00 1.391200000000004877e+01 2.140150000000007680e+01 1.872000000000006548e+00 8.500000000000030101e-03 2.405400000000008376e+01 7.155000000000024674e-01
1.950000000000000178e+00 2.424250000000008498e+01 1.924900000000006628e+01 1.170500000000004093e+00 6.000000000000020942e-03 2.172200000000007591e+01 4.545000000000016249e-01
2.049999999999999822e+00 4.329300000000015558e+01 1.495200000000005325e+01 7.650000000000026779e-01 5.500000000000019630e-03 1.675900000000006074e+01 2.680000000000009597e-01
2.150000000000000355e+00 3.996299999999943253e+01 1.214449999999982666e+01 8.854999999999874083e-01 9.999999999999857093e-04 1.535299999999978127e+01 1.829999999999973870e-01
2.250000000000000888e+00 1.592950000000005595e+01 9.404500000000032500e+00 2.650000000000009570e-01 1.000000000000003490e-03 1.127350000000003938e+01 1.015000000000003538e-01
2.350000000000000533e+00 4.311000000000015042e+00 7.425000000000026468e+00 1.510000000000005227e-01 1.000000000000003490e-03 9.841500000000035442e+00 6.400000000000022338e-02
2.450000000000000178e+00 1.478500000000005254e+00 6.202000000000022162e+00 7.300000000000025913e-02 0.000000000000000000e+00 7.791500000000027626e+00 2.100000000000007416e-02
2.549999999999999822e+00 4.925000000000017142e-01 5.134000000000018105e+00 3.650000000000012956e-02 0.000000000000000000e+00 6.415000000000022240e+00 1.400000000000004886e-02
2.650000000000000355e+00 8.999999999999871991e-02 3.340499999999952507e+00 1.599999999999977135e-02 0.000000000000000000e+00 6.375499999999909129e+00 4.999999999999928980e-03
2.750000000000000888e+00 2.300000000000007941e-02 2.601000000000009305e+00 6.500000000000023120e-03 0.000000000000000000e+00 3.802000000000013369e+00 3.000000000000010471e-03
2.850000000000000533e+00 2.500000000000008726e-03 2.459500000000008679e+00 1.000000000000003490e-03 0.000000000000000000e+00 2.295500000000008090e+00 2.000000000000006981e-03
2.950000000000000178e+00 5.000000000000017451e-04 1.575000000000005507e+00 1.000000000000003490e-03 0.000000000000000000e+00 1.729000000000006088e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.171500000000004205e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.298000000000004484e+00 5.000000000000017451e-04
3.150000000000000355e+00 0.000000000000000000e+00 7.339999999999895497e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.894999999999887663e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 6.060000000000020925e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.077500000000003899e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 6.350000000000022293e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.515000000000022995e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 1.255000000000004445e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.440000000000005165e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 8.549999999999878530e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.799999999999946199e-01 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 4.250000000000014877e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.250000000000014877e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 1.950000000000006936e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.095000000000018403e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 2.999999999999957562e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999971419e-03 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en12.39_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en12.39_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en12.39_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.20615 391.0029 78.36505 1.517 424.127 38.3071
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 1.699999999999990755e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999991965e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 2.760000000000009668e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.375000000000011879e-01 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 4.899999999999973821e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.499999999999970884e-02 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 1.665000000000005920e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.700000000000027656e-02 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 2.764999999999997460e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.979999999999998150e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 3.664999999999996594e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.494999999999997775e-01 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 4.324999999999996070e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.154999999999996474e-01 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 1.023499999999998966e+00 4.999999999999995767e-04 0.000000000000000000e+00 1.105999999999998984e+00 0.000000000000000000e+00
-3.549999999999999822e+00 5.000000000000017451e-04 9.620000000000034079e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.151000000000004020e+00 5.000000000000017451e-04
-3.450000000000000178e+00 4.999999999999995767e-04 1.854499999999998261e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.406499999999998751e+00 9.999999999999991535e-04
-3.349999999999999645e+00 4.999999999999995767e-03 1.848499999999998256e+00 2.499999999999997884e-03 0.000000000000000000e+00 2.330499999999998018e+00 9.999999999999991535e-04
-3.250000000000000000e+00 1.899999999999998218e-02 2.683499999999997776e+00 6.499999999999994497e-03 0.000000000000000000e+00 2.636499999999997623e+00 2.999999999999997460e-03
-3.149999999999999467e+00 9.899999999999990752e-02 4.407499999999996199e+00 1.899999999999998218e-02 0.000000000000000000e+00 3.654999999999996696e+00 1.049999999999999024e-02
-3.049999999999999822e+00 3.100000000000011080e-01 5.933000000000021146e+00 3.050000000000010689e-02 0.000000000000000000e+00 5.748500000000020371e+00 2.400000000000008377e-02
-2.950000000000000178e+00 8.674999999999991607e-01 6.344499999999993811e+00 9.049999999999991385e-02 0.000000000000000000e+00 7.530499999999992866e+00 4.099999999999996009e-02
-2.849999999999999645e+00 2.528999999999997694e+00 8.263999999999992241e+00 1.509999999999998566e-01 4.999999999999995767e-04 8.834499999999991360e+00 6.199999999999994404e-02
-2.750000000000000000e+00 8.213999999999993307e+00 9.729499999999990933e+00 2.574999999999997846e-01 4.999999999999995767e-04 1.186299999999998889e+01 1.134999999999998926e-01
-2.649999999999999467e+00 2.343949999999997758e+01 1.224649999999998862e+01 4.434999999999996168e-01 4.999999999999995767e-04 1.443199999999998617e+01 1.889999999999998348e-01
-2.549999999999999822e+00 2.992150000000010479e+01 1.534600000000005338e+01 7.475000000000026068e-01 2.000000000000006981e-03 1.682200000000005957e+01 3.075000000000011058e-01
-2.450000000000000178e+00 2.327349999999997721e+01 1.878849999999998133e+01 1.161999999999999034e+00 4.499999999999996191e-03 2.213149999999998130e+01 5.029999999999995586e-01
-2.349999999999999645e+00 1.200749999999998963e+01 2.302199999999998070e+01 1.764999999999998348e+00 8.499999999999991937e-03 2.567649999999997590e+01 7.309999999999993170e-01
-2.250000000000000000e+00 1.117999999999998906e+01 2.737049999999997496e+01 2.685999999999997723e+00 1.249999999999998855e-02 2.970149999999997448e+01 1.098999999999999089e+00
-2.149999999999999467e+00 1.214299999999998825e+01 3.190249999999997144e+01 3.877499999999996394e+00 2.549999999999997755e-02 3.614549999999996999e+01 1.661499999999998423e+00
-2.049999999999999822e+00 1.403800000000004999e+01 3.844600000000013296e+01 5.636500000000020272e+00 3.750000000000013045e-02 4.037900000000013989e+01 2.270500000000008178e+00
-1.949999999999999734e+00 1.768399999999990513e+01 4.290049999999977359e+01 7.102999999999962455e+00 6.899999999999963107e-02 4.622999999999975529e+01 3.076999999999983526e+00
-1.849999999999999645e+00 1.943250000000006850e+01 4.913500000000017565e+01 9.246000000000032415e+00 7.850000000000027789e-02 5.308750000000019043e+01 4.002500000000013713e+00
-1.750000000000000000e+00 2.345850000000008251e+01 5.574100000000019861e+01 1.155100000000004101e+01 1.135000000000004061e-01 5.871600000000020714e+01 4.977500000000017799e+00
-1.649999999999999911e+00 2.785449999999985238e+01 6.098949999999967275e+01 1.363449999999992635e+01 1.304999999999993110e-01 6.704899999999963711e+01 6.104999999999967564e+00
-1.549999999999999822e+00 3.223500000000011312e+01 6.846350000000023783e+01 1.613650000000005846e+01 1.515000000000005231e-01 7.332800000000025875e+01 7.077500000000024549e+00
-1.449999999999999734e+00 3.552599999999981151e+01 7.288799999999960733e+01 1.771849999999990644e+01 2.024999999999989309e-01 8.106699999999956674e+01 7.844999999999958007e+00
-1.349999999999999645e+00 3.841750000000013188e+01 7.862450000000028183e+01 1.931500000000006878e+01 2.255000000000007832e-01 8.600950000000030116e+01 8.777000000000031221e+00
-1.249999999999999556e+00 4.033449999999978530e+01 8.334699999999955367e+01 2.049499999999989086e+01 2.729999999999985216e-01 9.318249999999950717e+01 9.326499999999949608e+00
-1.149999999999999467e+00 4.113100000000014234e+01 9.001750000000031093e+01 2.175200000000007705e+01 2.885000000000010334e-01 9.679400000000033799e+01 1.019200000000003570e+01
-1.049999999999999822e+00 4.076050000000014251e+01 9.402650000000032549e+01 2.209600000000007824e+01 3.320000000000011831e-01 1.012525000000003530e+02 1.038900000000003665e+01
-9.499999999999997335e-01 3.987049999999978667e+01 9.718599999999948125e+01 2.276599999999987745e+01 3.684999999999980513e-01 1.057719999999994371e+02 1.058949999999994418e+01
-8.499999999999996447e-01 3.737350000000013495e+01 9.838850000000034868e+01 2.232700000000007989e+01 4.305000000000014926e-01 1.091910000000003862e+02 1.093250000000003830e+01
-7.499999999999995559e-01 3.584199999999980690e+01 1.041844999999994457e+02 2.208099999999988228e+01 4.679999999999974736e-01 1.138854999999993964e+02 1.132299999999994000e+01
-6.499999999999994671e-01 3.303150000000011488e+01 1.042670000000003654e+02 2.162850000000007711e+01 5.165000000000018465e-01 1.139080000000003992e+02 1.105550000000003941e+01
-5.499999999999998224e-01 3.159750000000011028e+01 1.058530000000003781e+02 2.161700000000007549e+01 5.710000000000020615e-01 1.147825000000004110e+02 1.109650000000003978e+01
-4.499999999999997335e-01 2.959599999999984021e+01 1.078974999999994253e+02 2.095849999999988711e+01 5.594999999999969997e-01 1.143309999999993920e+02 1.151949999999993857e+01
-3.499999999999996447e-01 2.834150000000009939e+01 1.076205000000003764e+02 2.053100000000007341e+01 6.360000000000022302e-01 1.152250000000004064e+02 1.113550000000003948e+01
-2.499999999999995559e-01 2.659499999999985675e+01 1.077259999999994307e+02 2.056999999999989015e+01 6.534999999999965281e-01 1.146524999999993923e+02 1.098799999999994093e+01
-1.499999999999994671e-01 2.685600000000009402e+01 1.104875000000003951e+02 2.052200000000007307e+01 6.720000000000023732e-01 1.135085000000003959e+02 1.105350000000003874e+01
-4.999999999999982236e-02 2.606900000000009143e+01 1.090580000000003906e+02 2.052150000000007068e+01 7.080000000000025162e-01 1.148990000000003988e+02 1.118050000000003941e+01
5.000000000000026645e-02 2.618349999999986011e+01 1.081879999999994197e+02 1.984999999999989484e+01 6.649999999999964828e-01 1.154454999999993845e+02 1.192149999999993604e+01
1.500000000000003553e-01 2.704300000000009518e+01 1.078310000000003868e+02 2.062450000000007222e+01 6.820000000000023821e-01 1.162045000000004080e+02 1.101750000000003915e+01
2.500000000000004441e-01 2.903849999999984632e+01 1.097014999999994131e+02 2.032199999999989259e+01 6.709999999999963771e-01 1.161764999999993790e+02 1.124649999999994066e+01
3.500000000000005329e-01 2.850900000000009982e+01 1.073920000000003796e+02 2.063800000000007273e+01 6.115000000000021529e-01 1.153745000000004097e+02 1.125950000000004003e+01
4.500000000000001776e-01 2.942500000000010374e+01 1.099850000000003831e+02 2.104200000000007265e+01 5.790000000000020686e-01 1.150520000000004046e+02 1.143750000000004086e+01
5.500000000000002665e-01 3.078749999999983444e+01 1.102239999999994069e+02 2.256699999999987938e+01 5.699999999999969535e-01 1.148554999999993811e+02 1.160249999999993875e+01
6.500000000000003553e-01 3.411800000000012290e+01 1.048405000000003753e+02 2.219350000000007839e+01 5.310000000000019149e-01 1.122510000000004027e+02 1.137100000000003952e+01
7.500000000000004441e-01 3.577899999999981162e+01 1.028274999999994463e+02 2.335649999999987614e+01 4.489999999999976232e-01 1.114264999999994075e+02 1.150249999999993911e+01
8.500000000000005329e-01 3.847650000000013648e+01 1.012825000000003541e+02 2.300200000000008060e+01 4.560000000000016263e-01 1.083665000000003857e+02 1.122250000000003922e+01
9.500000000000001776e-01 3.969450000000014001e+01 9.765300000000034686e+01 2.274600000000008038e+01 3.675000000000012701e-01 1.063050000000003763e+02 1.102700000000003833e+01
1.050000000000000266e+00 4.079149999999977894e+01 9.480549999999949762e+01 2.257199999999987838e+01 3.444999999999981410e-01 1.009299999999994668e+02 1.089699999999994162e+01
1.150000000000000355e+00 4.074900000000014444e+01 9.010200000000031650e+01 2.212250000000007688e+01 3.335000000000011844e-01 9.739800000000033720e+01 1.035800000000003607e+01
1.250000000000000444e+00 4.011749999999978655e+01 8.354849999999954946e+01 2.124599999999988498e+01 2.834999999999984754e-01 9.112049999999950955e+01 9.701999999999948443e+00
1.350000000000000533e+00 3.807450000000013546e+01 7.844300000000028206e+01 1.981300000000006989e+01 2.235000000000007814e-01 8.568100000000029581e+01 8.881000000000030425e+00
1.450000000000000178e+00 3.519950000000012125e+01 7.240850000000025943e+01 1.792200000000006455e+01 1.940000000000006719e-01 7.966050000000028319e+01 8.109000000000028407e+00
1.550000000000000266e+00 3.118499999999983174e+01 6.620799999999964314e+01 1.622749999999991388e+01 1.769999999999990470e-01 7.489349999999960517e+01 6.974999999999962341e+00
1.650000000000000355e+00 2.738950000000009766e+01 6.074350000000021055e+01 1.383900000000004837e+01 1.510000000000005227e-01 6.751850000000024465e+01 6.058000000000021146e+00
1.750000000000000444e+00 2.257549999999988088e+01 5.338399999999971612e+01 1.143099999999993877e+01 1.079999999999994298e-01 5.980049999999967980e+01 5.049999999999973177e+00
1.850000000000000533e+00 1.819000000000006523e+01 4.857450000000017099e+01 9.228000000000031733e+00 8.000000000000027922e-02 5.424300000000019395e+01 3.964000000000014179e+00
1.950000000000000178e+00 1.497850000000005366e+01 4.211550000000014649e+01 7.158500000000024954e+00 6.100000000000021377e-02 4.637950000000016360e+01 3.046000000000010921e+00
2.049999999999999822e+00 1.153200000000004088e+01 3.741750000000013188e+01 5.260500000000018161e+00 3.700000000000013001e-02 4.042900000000014415e+01 2.282000000000008022e+00
2.150000000000000355e+00 1.050949999999984996e+01 3.105449999999956034e+01 3.800999999999945977e+00 2.649999999999962455e-02 3.506199999999950023e+01 1.536499999999978217e+00
2.250000000000000888e+00 9.411000000000033339e+00 2.579350000000009047e+01 2.545000000000008811e+00 1.100000000000003926e-02 2.906700000000010320e+01 1.079000000000003734e+00
2.350000000000000533e+00 9.638500000000034262e+00 2.174550000000007799e+01 1.654500000000005855e+00 8.500000000000030101e-03 2.520650000000008717e+01 7.165000000000025793e-01
2.450000000000000178e+00 1.806350000000006517e+01 1.736000000000005983e+01 1.027500000000003633e+00 5.000000000000017451e-03 2.182150000000007850e+01 4.450000000000015610e-01
2.549999999999999822e+00 3.292200000000011784e+01 1.413050000000004935e+01 1.092000000000003856e+00 1.500000000000005235e-03 1.805950000000006384e+01 2.755000000000009663e-01
2.650000000000000355e+00 2.703699999999961534e+01 1.172349999999983261e+01 3.819999999999945661e-01 1.999999999999971419e-03 1.331899999999981077e+01 1.789999999999974667e-01
2.750000000000000888e+00 1.086450000000003868e+01 9.994000000000035300e+00 2.455000000000008564e-01 5.000000000000017451e-04 1.093300000000003891e+01 1.095000000000003887e-01
2.850000000000000533e+00 2.453500000000008452e+00 7.453000000000026048e+00 1.505000000000005222e-01 0.000000000000000000e+00 9.454000000000032600e+00 6.200000000000022160e-02
2.950000000000000178e+00 8.595000000000030393e-01 5.484500000000019249e+00 7.450000000000026046e-02 0.000000000000000000e+00 6.645500000000023277e+00 4.600000000000015882e-02
3.049999999999999822e+00 2.980000000000010418e-01 3.932000000000013706e+00 4.800000000000016753e-02 0.000000000000000000e+00 5.559000000000019703e+00 2.400000000000008377e-02
3.150000000000000355e+00 8.749999999999875933e-02 3.692499999999947491e+00 1.249999999999982202e-02 0.000000000000000000e+00 5.776999999999917534e+00 3.499999999999950200e-03
3.250000000000000888e+00 2.100000000000007416e-02 3.061000000000010601e+00 4.000000000000013961e-03 0.000000000000000000e+00 3.144500000000010953e+00 2.000000000000006981e-03
3.350000000000000533e+00 4.500000000000016140e-03 1.796500000000006425e+00 2.000000000000006981e-03 0.000000000000000000e+00 2.550500000000008871e+00 1.000000000000003490e-03
3.450000000000000178e+00 5.000000000000017451e-04 1.798500000000006427e+00 2.000000000000006981e-03 0.000000000000000000e+00 1.537500000000005418e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 7.444999999999893925e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.617499999999977067e+00 4.999999999999928547e-04
3.650000000000001243e+00 0.000000000000000000e+00 9.595000000000033502e-01 5.000000000000017451e-04 0.000000000000000000e+00 6.955000000000024496e-01 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 3.320000000000011831e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.150000000000014788e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 2.145000000000007456e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.820000000000028040e-01 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.255000000000004445e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.545000000000005536e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 7.849999999999889011e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.099999999999870692e-02 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 2.810000000000009712e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.400000000000015704e-02 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 1.800000000000006456e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.400000000000008377e-02 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.500000000000032724e-03 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.999999999999971419e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en17.3_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en17.3_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en17.3_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 153.2176 537.0253 103.71125 4.0091 572.38805 58.62765
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 9.999999999999945998e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999986608e-03 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 1.199999999999993607e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.899999999999989891e-02 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 1.900000000000006545e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 4.150000000000014788e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.550000000000015837e-02 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 3.039999999999983826e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.299999999999949973e-02 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 1.225000000000004280e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.675000000000020028e-01 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 2.179999999999988336e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.689999999999985736e-01 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 3.325000000000011835e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.555000000000026139e-01 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 5.234999999999995213e-01 4.999999999999995767e-04 0.000000000000000000e+00 6.424999999999994049e-01 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.098499999999998922e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.009999999999991349e-01 4.999999999999995767e-04
-3.750000000000000000e+00 0.000000000000000000e+00 1.107999999999998986e+00 1.499999999999998730e-03 0.000000000000000000e+00 1.589999999999998526e+00 4.999999999999995767e-04
-3.649999999999999467e+00 7.499999999999992784e-03 1.620999999999998442e+00 3.499999999999996603e-03 0.000000000000000000e+00 2.063999999999998280e+00 1.999999999999998307e-03
-3.549999999999999822e+00 3.400000000000012040e-02 2.208500000000007901e+00 6.500000000000023120e-03 0.000000000000000000e+00 2.848000000000010079e+00 5.000000000000017451e-03
-3.450000000000000178e+00 1.139999999999998931e-01 3.471999999999996867e+00 1.549999999999998601e-02 0.000000000000000000e+00 3.804499999999996440e+00 9.999999999999991535e-03
-3.349999999999999645e+00 3.664999999999996594e-01 4.624499999999995836e+00 3.049999999999997158e-02 9.999999999999991535e-04 5.053499999999995218e+00 1.399999999999998641e-02
-3.250000000000000000e+00 9.414999999999991154e-01 5.413999999999995261e+00 6.999999999999993727e-02 0.000000000000000000e+00 7.016999999999993243e+00 3.649999999999996997e-02
-3.149999999999999467e+00 3.577999999999996739e+00 7.605499999999993044e+00 1.284999999999998921e-01 4.999999999999995767e-04 7.689499999999992674e+00 5.899999999999994832e-02
-3.049999999999999822e+00 1.035900000000003729e+01 9.730500000000034788e+00 2.055000000000007376e-01 1.000000000000003490e-03 1.060100000000003817e+01 8.850000000000031453e-02
-2.950000000000000178e+00 2.781849999999997536e+01 1.256749999999998835e+01 3.489999999999996994e-01 3.999999999999996614e-03 1.305349999999998900e+01 1.489999999999998548e-01
-2.849999999999999645e+00 2.782749999999997570e+01 1.510399999999998677e+01 6.014999999999994795e-01 1.999999999999998307e-03 1.628399999999998471e+01 2.489999999999997771e-01
-2.750000000000000000e+00 1.276699999999998880e+01 1.845799999999998420e+01 1.372999999999998666e+00 4.999999999999995767e-03 2.150299999999997880e+01 4.134999999999996456e-01
-2.649999999999999467e+00 7.881499999999992845e+00 2.328999999999997783e+01 1.565999999999998504e+00 1.199999999999998984e-02 2.536349999999997706e+01 6.914999999999993374e-01
-2.549999999999999822e+00 7.340000000000025615e+00 2.672900000000009513e+01 2.381500000000008388e+00 2.250000000000007896e-02 2.970350000000010482e+01 1.088000000000003853e+00
-2.450000000000000178e+00 8.058499999999993335e+00 3.288949999999996976e+01 3.481499999999996930e+00 3.899999999999996525e-02 3.572899999999997078e+01 1.589499999999998581e+00
-2.349999999999999645e+00 9.378499999999991843e+00 3.862449999999996209e+01 4.942999999999995175e+00 6.149999999999994360e-02 4.244799999999996487e+01 2.361999999999997879e+00
-2.250000000000000000e+00 1.132499999999999041e+01 4.447399999999996112e+01 6.943499999999994010e+00 7.649999999999992917e-02 4.942749999999995225e+01 3.281999999999996920e+00
-2.149999999999999467e+00 1.466799999999998683e+01 5.294349999999995049e+01 9.122999999999992227e+00 1.179999999999998966e-01 5.698749999999994742e+01 4.298499999999996213e+00
-2.049999999999999822e+00 1.856600000000006645e+01 6.031200000000021078e+01 1.165300000000004133e+01 1.690000000000005942e-01 6.352400000000022118e+01 5.589000000000019952e+00
-1.949999999999999734e+00 2.254499999999988091e+01 6.832599999999963813e+01 1.421199999999992336e+01 2.529999999999986704e-01 7.283399999999960528e+01 6.893499999999963102e+00
-1.849999999999999645e+00 2.692000000000009408e+01 7.571350000000026625e+01 1.678500000000006054e+01 2.650000000000009570e-01 8.051700000000028012e+01 8.258000000000029317e+00
-1.750000000000000000e+00 3.079150000000010934e+01 8.278200000000029490e+01 1.951500000000006807e+01 3.410000000000011910e-01 8.992650000000031696e+01 9.610500000000033793e+00
-1.649999999999999911e+00 3.409349999999982117e+01 9.071399999999951547e+01 2.195599999999988228e+01 3.929999999999979066e-01 9.689849999999948693e+01 1.072099999999994324e+01
-1.549999999999999822e+00 3.690150000000012653e+01 9.719400000000034368e+01 2.324700000000008160e+01 4.960000000000017728e-01 1.055125000000003723e+02 1.181050000000004196e+01
-1.449999999999999734e+00 3.868449999999979383e+01 1.038144999999994411e+02 2.481199999999986616e+01 5.594999999999969997e-01 1.136844999999993888e+02 1.256299999999993311e+01
-1.349999999999999645e+00 3.912050000000013483e+01 1.104170000000003853e+02 2.609000000000009223e+01 6.395000000000022888e-01 1.170090000000004125e+02 1.339200000000004742e+01
-1.249999999999999556e+00 3.846949999999979752e+01 1.159534999999993801e+02 2.610599999999985954e+01 7.004999999999962368e-01 1.224389999999993393e+02 1.402449999999992514e+01
-1.149999999999999467e+00 3.741700000000012949e+01 1.205340000000004181e+02 2.663800000000009405e+01 8.030000000000028226e-01 1.279275000000004496e+02 1.446550000000005021e+01
-1.049999999999999822e+00 3.507750000000012136e+01 1.254765000000004420e+02 2.678050000000009589e+01 8.790000000000031122e-01 1.329000000000004604e+02 1.466000000000005166e+01
-9.499999999999997335e-01 3.307699999999982055e+01 1.269219999999993149e+02 2.615099999999986125e+01 1.044999999999994378e+00 1.324409999999992920e+02 1.537549999999991712e+01
-8.499999999999996447e-01 3.131900000000010920e+01 1.299560000000004720e+02 2.565650000000009001e+01 1.159500000000004194e+00 1.356145000000004757e+02 1.496900000000005271e+01
-7.499999999999995559e-01 2.876399999999984658e+01 1.329829999999992935e+02 2.525849999999986650e+01 1.283499999999993202e+00 1.390149999999992474e+02 1.549549999999991634e+01
-6.499999999999994671e-01 2.629900000000009186e+01 1.326635000000004538e+02 2.450000000000008527e+01 1.373500000000004828e+00 1.381935000000004834e+02 1.519900000000005313e+01
-5.499999999999998224e-01 2.481600000000008777e+01 1.333970000000004745e+02 2.477400000000008617e+01 1.444000000000005057e+00 1.404005000000005055e+02 1.521950000000005332e+01
-4.499999999999997335e-01 2.408749999999987068e+01 1.369284999999992749e+02 2.374899999999987443e+01 1.488999999999992108e+00 1.409214999999992415e+02 1.509749999999992021e+01
-3.499999999999996447e-01 2.415200000000008629e+01 1.342580000000004645e+02 2.470750000000008839e+01 1.565000000000005498e+00 1.408185000000004834e+02 1.586300000000005639e+01
-2.499999999999995559e-01 2.283649999999987656e+01 1.343449999999992883e+02 2.446999999999987097e+01 1.556999999999991724e+00 1.441814999999992324e+02 1.565049999999991570e+01
-1.499999999999994671e-01 2.246700000000008046e+01 1.351260000000004879e+02 2.408250000000008484e+01 1.652500000000005853e+00 1.424670000000004961e+02 1.548350000000005444e+01
-4.999999999999982236e-02 2.286150000000008120e+01 1.362115000000004841e+02 2.360900000000008347e+01 1.651500000000005741e+00 1.445555000000005066e+02 1.642450000000005872e+01
5.000000000000026645e-02 2.229599999999988214e+01 1.391029999999992697e+02 2.368499999999987438e+01 1.648999999999991140e+00 1.404229999999992629e+02 1.577399999999991564e+01
1.500000000000003553e-01 2.241850000000007981e+01 1.330295000000004677e+02 2.423750000000008598e+01 1.615000000000005764e+00 1.438100000000005139e+02 1.552300000000005475e+01
2.500000000000004441e-01 2.253149999999988040e+01 1.335964999999992813e+02 2.334249999999987679e+01 1.742999999999990779e+00 1.415734999999992567e+02 1.620799999999991314e+01
3.500000000000005329e-01 2.376650000000008234e+01 1.347115000000004841e+02 2.482850000000008706e+01 1.654500000000005855e+00 1.423695000000004995e+02 1.545850000000005409e+01
4.500000000000001776e-01 2.431300000000008410e+01 1.325445000000004541e+02 2.416950000000008458e+01 1.777500000000006297e+00 1.393450000000004820e+02 1.590200000000005609e+01
5.500000000000002665e-01 2.528849999999986409e+01 1.337324999999992770e+02 2.465899999999986747e+01 1.424999999999992495e+00 1.416634999999992317e+02 1.540299999999991698e+01
6.500000000000003553e-01 2.746300000000009689e+01 1.338455000000004702e+02 2.478250000000008768e+01 1.321500000000004560e+00 1.400225000000004911e+02 1.519300000000005291e+01
7.500000000000004441e-01 2.899799999999984479e+01 1.317369999999992842e+02 2.552499999999986358e+01 1.249999999999993339e+00 1.433894999999992308e+02 1.510749999999991999e+01
8.500000000000005329e-01 3.058000000000010843e+01 1.280465000000004636e+02 2.612200000000009226e+01 1.061500000000003663e+00 1.371605000000004964e+02 1.556050000000005440e+01
9.500000000000001776e-01 3.344350000000012102e+01 1.258695000000004427e+02 2.622850000000009274e+01 9.695000000000034701e-01 1.346900000000004809e+02 1.504350000000005316e+01
1.050000000000000266e+00 3.495799999999981367e+01 1.234389999999993393e+02 2.679399999999985837e+01 8.484999999999954801e-01 1.331379999999992947e+02 1.513449999999991924e+01
1.150000000000000355e+00 3.708850000000013125e+01 1.191275000000004241e+02 2.676450000000009410e+01 7.950000000000028155e-01 1.283565000000004659e+02 1.460350000000005188e+01
1.250000000000000444e+00 3.873049999999979320e+01 1.155069999999993797e+02 2.660249999999985704e+01 6.639999999999964819e-01 1.230414999999993455e+02 1.435349999999992399e+01
1.350000000000000533e+00 3.936800000000013711e+01 1.092705000000003821e+02 2.618500000000009109e+01 5.930000000000020810e-01 1.184890000000004164e+02 1.379400000000004844e+01
1.450000000000000178e+00 3.862350000000013495e+01 1.034225000000003689e+02 2.490300000000008751e+01 5.295000000000018581e-01 1.124070000000003944e+02 1.295650000000004631e+01
1.550000000000000266e+00 3.695049999999979917e+01 9.752349999999947272e+01 2.360949999999987270e+01 4.679999999999974736e-01 1.068349999999994253e+02 1.209599999999993614e+01
1.650000000000000355e+00 3.422650000000012227e+01 9.031000000000031491e+01 2.186900000000007793e+01 3.760000000000013332e-01 9.784600000000034470e+01 1.099550000000003891e+01
1.750000000000000444e+00 3.090649999999983422e+01 8.422549999999955617e+01 1.960049999999989367e+01 3.069999999999983853e-01 9.084349999999950853e+01 9.853499999999947079e+00
1.850000000000000533e+00 2.689550000000009433e+01 7.735700000000026932e+01 1.733500000000006125e+01 2.685000000000009601e-01 8.152000000000028024e+01 8.458500000000029218e+00
1.950000000000000178e+00 2.298500000000008114e+01 6.817300000000024340e+01 1.471700000000005204e+01 2.135000000000007447e-01 7.363450000000025852e+01 7.057500000000024976e+00
2.049999999999999822e+00 1.850850000000006546e+01 6.217500000000021743e+01 1.185600000000004250e+01 1.740000000000006264e-01 6.454400000000022430e+01 5.742500000000020144e+00
2.150000000000000355e+00 1.478449999999978992e+01 5.230299999999925831e+01 9.468499999999865580e+00 1.159999999999983544e-01 5.706599999999919248e+01 4.520499999999935348e+00
2.250000000000000888e+00 1.212300000000004196e+01 4.615250000000015973e+01 7.211000000000025167e+00 8.050000000000027967e-02 4.912000000000017508e+01 3.343000000000011962e+00
2.350000000000000533e+00 1.011950000000003591e+01 3.912850000000013750e+01 5.259000000000018105e+00 5.000000000000017625e-02 4.237050000000014904e+01 2.455500000000008676e+00
2.450000000000000178e+00 9.003500000000030923e+00 3.373250000000011539e+01 3.702000000000012836e+00 3.700000000000013001e-02 3.513500000000012591e+01 1.691000000000006054e+00
2.549999999999999822e+00 8.015000000000028990e+00 2.760800000000009646e+01 2.570500000000008889e+00 1.850000000000006500e-02 2.976950000000010377e+01 1.130000000000003890e+00
2.650000000000000355e+00 9.385499999999867171e+00 2.260549999999967952e+01 1.999999999999971578e+00 1.049999999999985147e-02 2.489799999999964442e+01 7.104999999999899174e-01
2.750000000000000888e+00 1.135300000000004061e+01 1.903150000000006870e+01 1.077500000000003899e+00 6.000000000000020942e-03 2.035900000000007282e+01 4.650000000000016342e-01
2.850000000000000533e+00 2.906250000000010303e+01 1.628750000000005826e+01 6.915000000000024460e-01 3.500000000000012216e-03 1.653950000000005716e+01 2.685000000000009601e-01
2.950000000000000178e+00 2.803300000000009717e+01 1.196300000000004182e+01 8.175000000000028910e-01 2.500000000000008726e-03 1.261950000000004479e+01 1.610000000000005593e-01
3.049999999999999822e+00 1.332150000000004653e+01 9.078000000000031378e+00 2.530000000000008908e-01 1.000000000000003490e-03 1.046200000000003705e+01 1.005000000000003529e-01
3.150000000000000355e+00 3.191999999999954429e+00 7.498499999999893362e+00 1.294999999999981721e-01 0.000000000000000000e+00 8.180999999999883698e+00 5.299999999999924910e-02
3.250000000000000888e+00 1.161500000000004196e+00 5.825500000000020329e+00 6.900000000000024170e-02 0.000000000000000000e+00 7.226000000000025736e+00 3.350000000000011996e-02
3.350000000000000533e+00 3.850000000000013411e-01 4.145000000000014673e+00 3.650000000000012956e-02 0.000000000000000000e+00 4.778000000000016456e+00 1.150000000000003970e-02
3.450000000000000178e+00 1.265000000000004454e-01 2.926000000000010370e+00 1.850000000000006500e-02 0.000000000000000000e+00 3.916000000000013692e+00 6.500000000000023120e-03
3.550000000000000711e+00 3.299999999999952971e-02 2.419999999999965734e+00 9.499999999999864456e-03 0.000000000000000000e+00 2.487999999999964462e+00 3.499999999999950200e-03
3.650000000000001243e+00 5.500000000000019630e-03 1.642500000000005844e+00 5.000000000000017451e-03 0.000000000000000000e+00 1.869500000000006601e+00 5.000000000000017451e-04
3.750000000000000888e+00 1.000000000000003490e-03 1.098000000000003862e+00 5.000000000000017451e-04 0.000000000000000000e+00 2.279000000000007908e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 1.140000000000004121e+00 1.000000000000003490e-03 0.000000000000000000e+00 1.217500000000004245e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 5.975000000000021405e-01 0.000000000000000000e+00 0.000000000000000000e+00 7.635000000000027320e-01 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 3.179999999999955085e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.804999999999946203e-01 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 1.985000000000007037e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.840000000000020730e-01 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 9.750000000000035028e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.225000000000011191e-01 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 7.350000000000025957e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.250000000000029532e-02 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 3.400000000000012040e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.400000000000015704e-02 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 1.599999999999977135e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.399999999999966049e-02 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 6.000000000000020942e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en2.69_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en2.69_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en2.69_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 172.1387 23.61485 4.3116 0.0 37.7304 0.21625
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.999999999999992381e-03 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 1.000000000000003490e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 1.449999999999998686e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.249999999999997335e-02 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 3.649999999999996997e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.899999999999995332e-02 0.000000000000000000e+00
-2.250000000000000000e+00 0.000000000000000000e+00 5.799999999999994743e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.149999999999991473e-02 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 9.299999999999991607e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.759999999999998510e-01 0.000000000000000000e+00
-2.049999999999999822e+00 0.000000000000000000e+00 1.815000000000006330e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.750000000000009659e-01 0.000000000000000000e+00
-1.949999999999999734e+00 0.000000000000000000e+00 3.039999999999983826e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.624999999999975242e-01 0.000000000000000000e+00
-1.849999999999999645e+00 5.000000000000017451e-04 4.890000000000017111e-01 2.000000000000006981e-03 0.000000000000000000e+00 6.900000000000023892e-01 0.000000000000000000e+00
-1.750000000000000000e+00 2.000000000000006981e-03 7.145000000000024665e-01 2.500000000000008726e-03 0.000000000000000000e+00 1.076500000000003787e+00 0.000000000000000000e+00
-1.649999999999999911e+00 9.999999999999946432e-03 1.057499999999994333e+00 8.999999999999952482e-03 0.000000000000000000e+00 1.583999999999991637e+00 4.999999999999972999e-04
-1.549999999999999822e+00 5.500000000000019457e-02 1.876500000000006718e+00 2.700000000000009684e-02 0.000000000000000000e+00 2.144000000000007677e+00 5.000000000000017451e-04
-1.449999999999999734e+00 1.969999999999989537e-01 1.967499999999989591e+00 4.549999999999975592e-02 0.000000000000000000e+00 3.021999999999983810e+00 1.499999999999992008e-03
-1.349999999999999645e+00 9.310000000000032694e-01 2.534500000000008857e+00 1.080000000000003874e-01 0.000000000000000000e+00 4.032500000000013962e+00 8.000000000000027922e-03
-1.249999999999999556e+00 2.075499999999988798e+00 3.273499999999982535e+00 1.774999999999990474e-01 0.000000000000000000e+00 5.219999999999972218e+00 1.099999999999994038e-02
-1.149999999999999467e+00 7.275000000000025224e+00 4.051000000000014367e+00 3.170000000000011142e-01 0.000000000000000000e+00 6.779000000000023896e+00 1.800000000000006456e-02
-1.049999999999999822e+00 2.560200000000008913e+01 4.876500000000016932e+00 5.140000000000017888e-01 0.000000000000000000e+00 7.683000000000027363e+00 2.850000000000010164e-02
-9.499999999999997335e-01 5.772349999999968873e+01 6.301499999999966128e+00 7.689999999999959091e-01 0.000000000000000000e+00 9.845499999999947960e+00 3.599999999999980993e-02
-8.499999999999996447e-01 6.232150000000022061e+01 6.822000000000024045e+00 1.053500000000003656e+00 0.000000000000000000e+00 1.085250000000003823e+01 6.300000000000022249e-02
-7.499999999999995559e-01 6.136399999999967037e+01 7.650999999999958945e+00 1.419499999999992434e+00 0.000000000000000000e+00 1.243449999999993416e+01 6.749999999999964362e-02
-6.499999999999994671e-01 6.775650000000024420e+01 8.716000000000031278e+00 1.759500000000006281e+00 0.000000000000000000e+00 1.381850000000004819e+01 9.100000000000031675e-02
-5.499999999999998224e-01 7.781050000000027467e+01 9.585000000000034603e+00 2.049000000000007038e+00 0.000000000000000000e+00 1.534350000000005387e+01 9.400000000000033329e-02
-4.499999999999997335e-01 8.838549999999952433e+01 1.038649999999994478e+01 2.369999999999987228e+00 0.000000000000000000e+00 1.664299999999991186e+01 9.899999999999947731e-02
-3.499999999999996447e-01 9.718650000000033629e+01 1.134300000000004083e+01 2.520500000000009067e+00 0.000000000000000000e+00 1.755000000000006111e+01 1.240000000000004432e-01
-2.499999999999995559e-01 1.041554999999994493e+02 1.157699999999993778e+01 2.693999999999985739e+00 0.000000000000000000e+00 1.839049999999990348e+01 1.434999999999992393e-01
-1.499999999999994671e-01 1.087040000000003772e+02 1.193750000000004263e+01 2.885500000000010168e+00 0.000000000000000000e+00 1.907250000000006551e+01 1.410000000000004861e-01
-4.999999999999982236e-02 1.131650000000004042e+02 1.259700000000004394e+01 2.866000000000010317e+00 0.000000000000000000e+00 1.920100000000006801e+01 1.340000000000004798e-01
5.000000000000026645e-02 1.123669999999993934e+02 1.242199999999993310e+01 2.903499999999984649e+00 0.000000000000000000e+00 1.941099999999989478e+01 1.484999999999992160e-01
1.500000000000003553e-01 1.105660000000003862e+02 1.238900000000004376e+01 2.864000000000010093e+00 0.000000000000000000e+00 1.986800000000006960e+01 1.510000000000005227e-01
2.500000000000004441e-01 1.037489999999994410e+02 1.198899999999993682e+01 2.786999999999985267e+00 0.000000000000000000e+00 1.847349999999990189e+01 1.379999999999992621e-01
3.500000000000005329e-01 9.627450000000034436e+01 1.110800000000003962e+01 2.607500000000009255e+00 0.000000000000000000e+00 1.915900000000006642e+01 1.305000000000004490e-01
4.500000000000001776e-01 8.523450000000029547e+01 1.038950000000003726e+01 2.277500000000007851e+00 0.000000000000000000e+00 1.692300000000005866e+01 1.180000000000004101e-01
5.500000000000002665e-01 7.134999999999962483e+01 9.392999999999949168e+00 2.084999999999988862e+00 0.000000000000000000e+00 1.555999999999991701e+01 1.094999999999994172e-01
6.500000000000003553e-01 6.225500000000022283e+01 8.854500000000031790e+00 1.783000000000006358e+00 0.000000000000000000e+00 1.411800000000005006e+01 8.500000000000029754e-02
7.500000000000004441e-01 5.808799999999968833e+01 7.931499999999958028e+00 1.393499999999992633e+00 0.000000000000000000e+00 1.281649999999993206e+01 6.599999999999964229e-02
8.500000000000005329e-01 6.442200000000022442e+01 6.780500000000023952e+00 9.890000000000034319e-01 0.000000000000000000e+00 1.109400000000003850e+01 5.200000000000018496e-02
9.500000000000001776e-01 4.633200000000016416e+01 5.781500000000020734e+00 7.310000000000025366e-01 0.000000000000000000e+00 9.931000000000034689e+00 4.000000000000013961e-02
1.050000000000000266e+00 2.773849999999985272e+01 4.895499999999973539e+00 4.674999999999975286e-01 0.000000000000000000e+00 7.964499999999957502e+00 2.799999999999985140e-02
1.150000000000000355e+00 5.915000000000020464e+00 3.933500000000013763e+00 2.905000000000010352e-01 0.000000000000000000e+00 6.599000000000023292e+00 1.600000000000005584e-02
1.250000000000000444e+00 1.603499999999991488e+00 3.183499999999983121e+00 1.799999999999990496e-01 0.000000000000000000e+00 5.374499999999970967e+00 7.999999999999956798e-03
1.350000000000000533e+00 5.500000000000019318e-01 2.575000000000009059e+00 9.050000000000031630e-02 0.000000000000000000e+00 3.963500000000014012e+00 7.500000000000026611e-03
1.450000000000000178e+00 1.725000000000005973e-01 1.844500000000006468e+00 4.200000000000014833e-02 0.000000000000000000e+00 3.046500000000010644e+00 1.000000000000003490e-03
1.550000000000000266e+00 4.049999999999978617e-02 1.402499999999992530e+00 1.949999999999989589e-02 0.000000000000000000e+00 2.168999999999988493e+00 1.499999999999992008e-03
1.650000000000000355e+00 6.500000000000023120e-03 9.980000000000035509e-01 1.050000000000003708e-02 0.000000000000000000e+00 1.554000000000005377e+00 5.000000000000017451e-04
1.750000000000000444e+00 1.499999999999992008e-03 6.624999999999964251e-01 3.999999999999978399e-03 0.000000000000000000e+00 1.067999999999994287e+00 0.000000000000000000e+00
1.850000000000000533e+00 5.000000000000017451e-04 4.550000000000016254e-01 1.000000000000003490e-03 0.000000000000000000e+00 6.800000000000023803e-01 5.000000000000017451e-04
1.950000000000000178e+00 0.000000000000000000e+00 2.895000000000010343e-01 5.000000000000017451e-04 0.000000000000000000e+00 4.380000000000015548e-01 0.000000000000000000e+00
2.049999999999999822e+00 0.000000000000000000e+00 1.720000000000005969e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.420000000000008533e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 1.029999999999985372e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.589999999999977542e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 6.000000000000021289e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.150000000000031719e-02 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 3.750000000000013045e-02 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017625e-02 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.850000000000006500e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.600000000000009248e-02 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.150000000000003970e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 3.999999999999942837e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.499999999999879180e-03 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en3.32_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en3.32_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en3.32_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 166.05665 61.2703 14.5536 0.0009 82.517 1.88825
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.500000000000008726e-03 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999991535e-03 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.499999999999998557e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.299999999999998899e-02 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 2.399999999999997968e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.999999999999996614e-02 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 5.400000000000019368e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.600000000000023903e-02 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 8.999999999999991340e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.409999999999998754e-01 0.000000000000000000e+00
-2.349999999999999645e+00 0.000000000000000000e+00 1.769999999999998519e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.184999999999998055e-01 0.000000000000000000e+00
-2.250000000000000000e+00 4.999999999999995767e-04 2.794999999999997486e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.639999999999996572e-01 0.000000000000000000e+00
-2.149999999999999467e+00 0.000000000000000000e+00 4.439999999999996172e-01 4.999999999999995767e-04 0.000000000000000000e+00 6.029999999999994253e-01 4.999999999999995767e-04
-2.049999999999999822e+00 1.000000000000003490e-03 6.825000000000024380e-01 1.000000000000003490e-03 0.000000000000000000e+00 9.085000000000031939e-01 0.000000000000000000e+00
-1.949999999999999734e+00 1.999999999999989200e-03 1.023499999999994525e+00 3.999999999999978399e-03 0.000000000000000000e+00 1.388499999999992518e+00 4.999999999999972999e-04
-1.849999999999999645e+00 1.450000000000005104e-02 1.459000000000005182e+00 1.600000000000005584e-02 0.000000000000000000e+00 2.037500000000007194e+00 1.500000000000005235e-03
-1.750000000000000000e+00 6.000000000000021289e-02 2.120500000000007379e+00 2.650000000000009293e-02 0.000000000000000000e+00 2.865000000000009983e+00 2.500000000000008726e-03
-1.649999999999999911e+00 5.874999999999969136e-01 2.835999999999984755e+00 6.899999999999963107e-02 0.000000000000000000e+00 3.862499999999979394e+00 4.499999999999976241e-03
-1.549999999999999822e+00 1.118000000000003880e+00 3.844500000000013351e+00 1.365000000000004821e-01 0.000000000000000000e+00 5.227000000000018076e+00 2.100000000000007416e-02
-1.449999999999999734e+00 2.235999999999988219e+00 5.069999999999972751e+00 2.674999999999985723e-01 0.000000000000000000e+00 7.037999999999962064e+00 3.599999999999980993e-02
-1.349999999999999645e+00 1.819350000000006418e+01 6.414000000000022794e+00 4.545000000000016249e-01 5.000000000000017451e-04 8.823500000000031207e+00 6.250000000000022204e-02
-1.249999999999999556e+00 3.983799999999978780e+01 8.196499999999955932e+00 8.069999999999957208e-01 0.000000000000000000e+00 1.125049999999994021e+01 9.549999999999948808e-02
-1.149999999999999467e+00 5.654050000000020049e+01 1.004300000000003479e+01 1.198500000000004118e+00 0.000000000000000000e+00 1.402250000000004881e+01 1.440000000000005165e-01
-1.049999999999999822e+00 4.975200000000017297e+01 1.219850000000004364e+01 1.851000000000006418e+00 0.000000000000000000e+00 1.703800000000006065e+01 2.155000000000007465e-01
-9.499999999999997335e-01 3.457199999999981799e+01 1.470249999999992063e+01 2.526999999999986368e+00 0.000000000000000000e+00 1.998249999999989157e+01 3.224999999999982880e-01
-8.499999999999996447e-01 3.690050000000012886e+01 1.701550000000005980e+01 3.551000000000012591e+00 0.000000000000000000e+00 2.344150000000008305e+01 4.225000000000014855e-01
-7.499999999999995559e-01 4.662449999999974892e+01 1.948749999999989413e+01 4.496999999999975905e+00 4.999999999999972999e-04 2.689149999999985496e+01 5.544999999999969953e-01
-6.499999999999994671e-01 5.615450000000019770e+01 2.207150000000007850e+01 5.510000000000019327e+00 5.000000000000017451e-04 3.047100000000010667e+01 6.725000000000023181e-01
-5.499999999999998224e-01 6.455250000000022226e+01 2.503400000000008774e+01 6.601500000000023682e+00 0.000000000000000000e+00 3.361650000000011573e+01 8.440000000000029701e-01
-4.499999999999997335e-01 7.570699999999959573e+01 2.698899999999985511e+01 7.666999999999958959e+00 1.499999999999992008e-03 3.686999999999980560e+01 9.519999999999949614e-01
-3.499999999999996447e-01 8.241250000000029274e+01 2.888850000000010354e+01 8.353500000000028791e+00 5.000000000000017451e-04 3.930750000000013955e+01 1.090000000000003855e+00
-2.499999999999995559e-01 8.994349999999951706e+01 3.038549999999983697e+01 9.048999999999951527e+00 0.000000000000000000e+00 4.180599999999977712e+01 1.155499999999993754e+00
-1.499999999999994671e-01 9.498750000000033822e+01 3.151100000000010937e+01 9.605500000000033012e+00 1.000000000000003490e-03 4.291950000000014853e+01 1.206500000000004347e+00
-4.999999999999982236e-02 9.725450000000034834e+01 3.225950000000011642e+01 9.920000000000035456e+00 5.000000000000017451e-04 4.329300000000015558e+01 1.305500000000004546e+00
5.000000000000026645e-02 9.628449999999948261e+01 3.251499999999982293e+01 1.002999999999994607e+01 4.999999999999972999e-04 4.340499999999976666e+01 1.349999999999992761e+00
1.500000000000003553e-01 9.413000000000033651e+01 3.227200000000011215e+01 9.707000000000034490e+00 5.000000000000017451e-04 4.275400000000015410e+01 1.302000000000004487e+00
2.500000000000004441e-01 8.820049999999952206e+01 3.087049999999983640e+01 9.268499999999949779e+00 4.999999999999972999e-04 4.112249999999978201e+01 1.251499999999993396e+00
3.500000000000005329e-01 8.068750000000028422e+01 2.918300000000010286e+01 8.605500000000029459e+00 0.000000000000000000e+00 3.934600000000013864e+01 1.146000000000004126e+00
4.500000000000001776e-01 7.104950000000025057e+01 2.756650000000009726e+01 7.819500000000027207e+00 1.500000000000005235e-03 3.651250000000013074e+01 1.035000000000003695e+00
5.500000000000002665e-01 6.052149999999967633e+01 2.543549999999986255e+01 6.854999999999963123e+00 0.000000000000000000e+00 3.339099999999982060e+01 8.554999999999953753e-01
6.500000000000003553e-01 5.244450000000018264e+01 2.297900000000008092e+01 5.666000000000019909e+00 5.000000000000017451e-04 3.025650000000010564e+01 7.435000000000026033e-01
7.500000000000004441e-01 4.071349999999978309e+01 2.026949999999989060e+01 4.601999999999975444e+00 4.999999999999972999e-04 2.671849999999985670e+01 5.994999999999968132e-01
8.500000000000005329e-01 3.401850000000011676e+01 1.766650000000006315e+01 3.522500000000012399e+00 0.000000000000000000e+00 2.332150000000008205e+01 4.970000000000017737e-01
9.500000000000001776e-01 3.014950000000010633e+01 1.498400000000005328e+01 2.669000000000009365e+00 0.000000000000000000e+00 1.992600000000006943e+01 3.660000000000012688e-01
1.050000000000000266e+00 4.766149999999974796e+01 1.262949999999993267e+01 1.795499999999990326e+00 0.000000000000000000e+00 1.661349999999990956e+01 2.484999999999986664e-01
1.150000000000000355e+00 5.157200000000018036e+01 1.033600000000003583e+01 1.206500000000004347e+00 0.000000000000000000e+00 1.372550000000004822e+01 1.665000000000005920e-01
1.250000000000000444e+00 4.257849999999977086e+01 8.320999999999955321e+00 7.554999999999959526e-01 0.000000000000000000e+00 1.102849999999994068e+01 9.099999999999951183e-02
1.350000000000000533e+00 2.011350000000006943e+01 6.510000000000022879e+00 4.430000000000015592e-01 0.000000000000000000e+00 8.756000000000030425e+00 6.150000000000021422e-02
1.450000000000000178e+00 2.072000000000007169e+00 5.022500000000017728e+00 2.480000000000008864e-01 0.000000000000000000e+00 6.737000000000024080e+00 3.250000000000011213e-02
1.550000000000000266e+00 6.389999999999965707e-01 3.813499999999979462e+00 1.354999999999992877e-01 0.000000000000000000e+00 5.083999999999972985e+00 1.699999999999990755e-02
1.650000000000000355e+00 2.060000000000007381e-01 2.766000000000009784e+00 5.500000000000019457e-02 0.000000000000000000e+00 3.649000000000012900e+00 6.000000000000020942e-03
1.750000000000000444e+00 6.149999999999967298e-02 2.057499999999989004e+00 2.849999999999984837e-02 0.000000000000000000e+00 2.695499999999985796e+00 2.499999999999986608e-03
1.850000000000000533e+00 7.500000000000026611e-03 1.439500000000005109e+00 7.000000000000024432e-03 0.000000000000000000e+00 1.934500000000006770e+00 1.000000000000003490e-03
1.950000000000000178e+00 3.000000000000010471e-03 1.004500000000003501e+00 2.000000000000006981e-03 0.000000000000000000e+00 1.327000000000004620e+00 5.000000000000017451e-04
2.049999999999999822e+00 0.000000000000000000e+00 6.545000000000023022e-01 1.000000000000003490e-03 0.000000000000000000e+00 9.050000000000031353e-01 0.000000000000000000e+00
2.150000000000000355e+00 0.000000000000000000e+00 4.489999999999936264e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.949999999999915357e-01 0.000000000000000000e+00
2.250000000000000888e+00 0.000000000000000000e+00 2.645000000000009566e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.610000000000012643e-01 0.000000000000000000e+00
2.350000000000000533e+00 0.000000000000000000e+00 1.510000000000005227e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.140000000000007452e-01 0.000000000000000000e+00
2.450000000000000178e+00 0.000000000000000000e+00 1.025000000000003547e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.300000000000004485e-01 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 5.200000000000018496e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.850000000000024125e-02 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 2.799999999999960160e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.099999999999955916e-02 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.050000000000003708e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.150000000000007461e-02 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 8.500000000000030101e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.500000000000012216e-03 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 6.500000000000023120e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000013961e-03 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en4.3_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en4.3_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en4.3_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 162.21195 117.29305 25.98075 0.01465 142.9729 5.3927
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999998307e-03 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 3.499999999999996603e-03 0.000000000000000000e+00 0.000000000000000000e+00 3.689999999999996616e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.099999999999999069e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.649999999999998343e-02 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.950000000000006936e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.600000000000009248e-02 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 9.944999999999990514e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.269999999999996021e-01 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 8.649999999999992417e-02 0.000000000000000000e+00 0.000000000000000000e+00 9.699999999999990574e-02 0.000000000000000000e+00
-2.750000000000000000e+00 0.000000000000000000e+00 1.384999999999998732e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.229999999999995985e-01 0.000000000000000000e+00
-2.649999999999999467e+00 0.000000000000000000e+00 2.404999999999997695e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.814999999999995395e-01 0.000000000000000000e+00
-2.549999999999999822e+00 0.000000000000000000e+00 1.303500000000004544e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.500000000000029754e-01 0.000000000000000000e+00
-2.450000000000000178e+00 0.000000000000000000e+00 6.704999999999994298e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.141499999999999071e+00 0.000000000000000000e+00
-2.349999999999999645e+00 4.999999999999995767e-04 2.620499999999997609e+00 1.999999999999998307e-03 0.000000000000000000e+00 1.193499999999998895e+00 4.999999999999995767e-04
-2.250000000000000000e+00 9.999999999999991535e-04 1.770999999999998353e+00 2.499999999999997884e-03 0.000000000000000000e+00 1.738499999999998380e+00 0.000000000000000000e+00
-2.149999999999999467e+00 8.999999999999992381e-03 1.875999999999998336e+00 9.999999999999991535e-03 0.000000000000000000e+00 2.918499999999997208e+00 1.999999999999998307e-03
-2.049999999999999822e+00 5.400000000000019368e-02 3.418500000000011863e+00 2.650000000000009293e-02 0.000000000000000000e+00 4.356500000000015582e+00 4.000000000000013961e-03
-1.949999999999999734e+00 1.849999999999989986e-01 5.352499999999971614e+00 4.599999999999975636e-02 0.000000000000000000e+00 5.243499999999971628e+00 9.499999999999949457e-03
-1.849999999999999645e+00 6.410000000000022347e-01 5.674500000000019639e+00 1.085000000000003878e-01 0.000000000000000000e+00 7.415500000000026404e+00 2.400000000000008377e-02
-1.750000000000000000e+00 2.401000000000008683e+00 8.052500000000028635e+00 1.880000000000006666e-01 0.000000000000000000e+00 8.799000000000031463e+00 4.650000000000016620e-02
-1.649999999999999911e+00 9.613999999999949253e+00 9.071999999999951214e+00 3.579999999999980975e-01 0.000000000000000000e+00 1.103849999999994047e+01 7.449999999999960820e-02
-1.549999999999999822e+00 3.095200000000010832e+01 1.060800000000003784e+01 5.980000000000020854e-01 0.000000000000000000e+00 1.379900000000004923e+01 1.240000000000004432e-01
-1.449999999999999734e+00 4.112849999999978223e+01 1.329799999999992899e+01 1.020999999999994579e+00 0.000000000000000000e+00 1.786899999999990385e+01 2.089999999999988811e-01
-1.349999999999999645e+00 2.957100000000010454e+01 1.646900000000005804e+01 1.646500000000005848e+00 5.000000000000017451e-04 1.916350000000006659e+01 3.310000000000011822e-01
-1.249999999999999556e+00 2.214749999999988006e+01 1.943749999999989697e+01 2.386499999999987409e+00 4.999999999999972999e-04 2.376799999999987278e+01 4.809999999999974296e-01
-1.149999999999999467e+00 2.618700000000009354e+01 2.255300000000007898e+01 3.445000000000012275e+00 0.000000000000000000e+00 2.847200000000010078e+01 6.625000000000023093e-01
-1.049999999999999822e+00 2.929600000000010240e+01 2.546600000000008990e+01 4.656000000000016570e+00 5.000000000000017451e-03 3.108900000000010877e+01 9.375000000000033307e-01
-9.499999999999997335e-01 3.598449999999980520e+01 2.998599999999984078e+01 5.904999999999968274e+00 3.999999999999978399e-03 3.567549999999980770e+01 1.200499999999993683e+00
-8.499999999999996447e-01 4.189000000000014978e+01 3.326500000000011426e+01 7.335500000000025445e+00 3.500000000000012216e-03 4.126900000000014757e+01 1.464000000000005075e+00
-7.499999999999995559e-01 4.960399999999973630e+01 3.717299999999980287e+01 8.739999999999954028e+00 6.999999999999962849e-03 4.726699999999974722e+01 1.793999999999990491e+00
-6.499999999999994671e-01 5.687050000000019878e+01 3.994000000000013983e+01 1.041800000000003656e+01 4.000000000000013961e-03 5.020750000000017366e+01 2.096000000000007191e+00
-5.499999999999998224e-01 6.440700000000022385e+01 4.407900000000015694e+01 1.148250000000004079e+01 7.000000000000024432e-03 5.379950000000018662e+01 2.338500000000008239e+00
-4.499999999999997335e-01 6.986949999999963268e+01 4.746849999999974301e+01 1.285249999999993165e+01 7.499999999999959824e-03 5.722249999999969106e+01 2.642499999999985860e+00
-3.499999999999996447e-01 7.487750000000026773e+01 5.093000000000017735e+01 1.393350000000004840e+01 7.000000000000024432e-03 6.141150000000021691e+01 2.868500000000010264e+00
-2.499999999999995559e-01 7.804449999999958720e+01 5.277449999999971908e+01 1.475799999999992096e+01 6.999999999999962849e-03 6.405799999999965166e+01 3.057999999999983842e+00
-1.499999999999994671e-01 8.028550000000028319e+01 5.512400000000019418e+01 1.523850000000005345e+01 9.000000000000032280e-03 6.571650000000023795e+01 3.212500000000011458e+00
-4.999999999999982236e-02 8.069600000000028217e+01 5.517300000000019367e+01 1.564700000000005531e+01 1.150000000000003970e-02 6.589650000000023056e+01 3.320500000000011553e+00
5.000000000000026645e-02 8.028499999999957026e+01 5.594599999999969953e+01 1.559399999999991593e+01 6.499999999999965007e-03 6.605049999999964427e+01 3.345999999999982322e+00
1.500000000000003553e-01 7.815000000000027569e+01 5.375250000000018957e+01 1.519500000000005357e+01 6.500000000000023120e-03 6.535800000000023147e+01 3.206500000000011230e+00
2.500000000000004441e-01 7.535799999999959198e+01 5.198349999999972226e+01 1.446499999999992347e+01 7.999999999999956798e-03 6.377399999999965985e+01 3.126999999999983348e+00
3.500000000000005329e-01 7.135900000000025045e+01 5.107650000000018053e+01 1.359050000000004843e+01 1.050000000000003708e-02 6.003000000000021430e+01 3.019500000000010509e+00
4.500000000000001776e-01 6.622050000000022862e+01 4.637150000000016092e+01 1.299050000000004523e+01 1.000000000000003490e-02 5.740200000000019998e+01 2.731500000000009809e+00
5.500000000000002665e-01 6.015499999999968139e+01 4.344099999999976802e+01 1.135499999999994003e+01 6.499999999999965007e-03 5.273199999999971510e+01 2.387999999999987022e+00
6.500000000000003553e-01 5.312700000000018719e+01 3.956050000000013966e+01 1.003850000000003462e+01 5.500000000000019630e-03 4.967600000000017246e+01 2.138500000000007617e+00
7.500000000000004441e-01 4.662249999999975358e+01 3.637549999999980344e+01 8.523499999999954113e+00 2.499999999999986608e-03 4.372149999999976444e+01 1.745999999999990671e+00
8.500000000000005329e-01 4.006650000000013989e+01 3.248650000000011318e+01 7.171000000000025132e+00 6.000000000000020942e-03 4.081350000000014688e+01 1.437000000000005162e+00
9.500000000000001776e-01 3.183250000000011326e+01 2.885000000000010090e+01 5.781500000000020734e+00 4.000000000000013961e-03 3.569900000000012597e+01 1.122000000000003883e+00
1.050000000000000266e+00 2.605449999999986233e+01 2.551499999999986201e+01 4.495499999999975849e+00 1.999999999999989200e-03 2.974399999999983990e+01 8.804999999999952864e-01
1.150000000000000355e+00 2.271250000000008029e+01 2.097750000000007375e+01 3.277000000000011681e+00 1.500000000000005235e-03 2.630300000000009319e+01 6.465000000000022951e-01
1.250000000000000444e+00 1.985049999999989367e+01 1.823199999999990339e+01 2.284499999999987985e+00 1.999999999999989200e-03 2.261599999999987887e+01 4.624999999999975242e-01
1.350000000000000533e+00 3.113350000000010809e+01 1.577300000000005475e+01 1.471000000000005192e+00 0.000000000000000000e+00 1.739150000000006102e+01 3.060000000000011044e-01
1.450000000000000178e+00 4.572850000000016024e+01 1.212150000000004191e+01 9.625000000000033529e-01 1.000000000000003490e-03 1.541750000000005372e+01 1.990000000000007041e-01
1.550000000000000266e+00 3.180449999999983035e+01 1.148299999999993837e+01 1.099499999999994149e+00 0.000000000000000000e+00 1.300899999999993106e+01 1.134999999999993930e-01
1.650000000000000355e+00 1.337700000000004685e+01 9.299500000000032074e+00 3.530000000000012572e-01 5.000000000000017451e-04 9.460500000000033438e+00 6.650000000000023948e-02
1.750000000000000444e+00 2.244999999999988116e+00 5.951999999999967983e+00 1.844999999999990259e-01 0.000000000000000000e+00 7.922499999999957687e+00 4.549999999999975592e-02
1.850000000000000533e+00 7.595000000000027285e-01 4.704500000000016335e+00 9.450000000000033373e-02 0.000000000000000000e+00 7.858500000000027796e+00 1.550000000000005540e-02
1.950000000000000178e+00 3.200000000000011169e-01 3.271000000000011454e+00 4.400000000000015704e-02 0.000000000000000000e+00 5.445500000000019547e+00 1.700000000000006020e-02
2.049999999999999822e+00 1.270000000000004459e-01 2.943000000000010274e+00 1.700000000000006020e-02 0.000000000000000000e+00 4.217000000000014737e+00 7.500000000000026611e-03
2.150000000000000355e+00 8.949999999999873335e-02 1.720499999999975493e+00 8.499999999999879180e-03 0.000000000000000000e+00 2.789499999999960345e+00 2.499999999999964490e-03
2.250000000000000888e+00 2.250000000000007896e-02 1.235000000000004317e+00 3.500000000000012216e-03 0.000000000000000000e+00 2.434000000000008601e+00 1.000000000000003490e-03
2.350000000000000533e+00 2.500000000000008726e-03 2.203000000000007841e+00 2.000000000000006981e-03 0.000000000000000000e+00 2.497000000000008768e+00 5.000000000000017451e-04
2.450000000000000178e+00 0.000000000000000000e+00 1.407000000000004913e+00 1.000000000000003490e-03 0.000000000000000000e+00 1.557000000000005491e+00 0.000000000000000000e+00
2.549999999999999822e+00 0.000000000000000000e+00 3.345000000000011853e-01 0.000000000000000000e+00 0.000000000000000000e+00 9.920000000000035456e-01 0.000000000000000000e+00
2.650000000000000355e+00 0.000000000000000000e+00 5.719999999999918483e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.111999999999984112e+00 0.000000000000000000e+00
2.750000000000000888e+00 0.000000000000000000e+00 1.330000000000004790e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.230000000000007809e-01 0.000000000000000000e+00
2.850000000000000533e+00 0.000000000000000000e+00 7.000000000000024258e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.200000000000004258e-01 0.000000000000000000e+00
2.950000000000000178e+00 0.000000000000000000e+00 4.100000000000014744e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.700000000000027656e-02 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 2.500000000000008812e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.100000000000014744e-02 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 1.099999999999984324e-02 0.000000000000000000e+00 0.000000000000000000e+00 1.399999999999980080e-02 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000017451e-03 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en6.4_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en6.4_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en6.4_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 157.9624 203.7012 42.98435 0.16525 232.07295 14.0293
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.499999999999998730e-03 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 4.999999999999995767e-04 0.000000000000000000e+00 0.000000000000000000e+00 2.499999999999997884e-03 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 4.999999999999995767e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.499999999999996191e-03 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 7.999999999999993228e-03 0.000000000000000000e+00 0.000000000000000000e+00 7.499999999999992784e-03 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 2.900000000000010209e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.850000000000010164e-02 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 8.584999999999992637e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.199999999999996098e-02 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 7.799999999999993050e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.649999999999992917e-02 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 1.514999999999998570e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.544999999999994156e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 7.364999999999993774e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.054999999999994831e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.306500000000004658e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.690000000000031033e-01 0.000000000000000000e+00
-2.950000000000000178e+00 0.000000000000000000e+00 5.879999999999994120e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.094999999999999085e+00 0.000000000000000000e+00
-2.849999999999999645e+00 0.000000000000000000e+00 1.256499999999998840e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.263499999999997847e+00 0.000000000000000000e+00
-2.750000000000000000e+00 9.999999999999991535e-04 2.022999999999998355e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.317999999999997840e+00 0.000000000000000000e+00
-2.649999999999999467e+00 3.499999999999996603e-03 2.715499999999997360e+00 3.499999999999996603e-03 0.000000000000000000e+00 2.226499999999997925e+00 1.999999999999998307e-03
-2.549999999999999822e+00 1.800000000000006456e-02 4.188000000000014822e+00 8.000000000000027922e-03 0.000000000000000000e+00 3.324000000000011834e+00 4.000000000000013961e-03
-2.450000000000000178e+00 9.299999999999991607e-02 4.725499999999995815e+00 1.849999999999998174e-02 0.000000000000000000e+00 5.237999999999995104e+00 5.999999999999994921e-03
-2.349999999999999645e+00 3.199999999999997291e-01 4.932999999999995389e+00 4.449999999999995626e-02 0.000000000000000000e+00 6.661499999999993982e+00 1.599999999999998646e-02
-2.250000000000000000e+00 8.854999999999991767e-01 8.860999999999991772e+00 9.349999999999991651e-02 0.000000000000000000e+00 8.337499999999993250e+00 2.849999999999997327e-02
-2.149999999999999467e+00 3.594499999999996920e+00 9.664999999999992042e+00 1.574999999999998623e-01 0.000000000000000000e+00 9.761499999999990962e+00 4.699999999999995848e-02
-2.049999999999999822e+00 1.086600000000003874e+01 9.601000000000034618e+00 2.890000000000010338e-01 0.000000000000000000e+00 1.224900000000004319e+01 8.850000000000031453e-02
-1.949999999999999734e+00 3.449499999999981270e+01 1.173849999999993798e+01 5.174999999999971845e-01 4.999999999999972999e-04 1.487899999999991962e+01 1.439999999999992397e-01
-1.849999999999999645e+00 3.184150000000011360e+01 1.450200000000005041e+01 8.805000000000030580e-01 2.500000000000008726e-03 1.674200000000005772e+01 2.365000000000008207e-01
-1.750000000000000000e+00 2.242050000000007870e+01 1.766100000000006176e+01 1.445000000000005169e+00 1.500000000000005235e-03 2.176150000000007623e+01 4.045000000000014140e-01
-1.649999999999999911e+00 1.663599999999991041e+01 2.219599999999988071e+01 2.190499999999988123e+00 2.999999999999984016e-03 2.387099999999987077e+01 6.354999999999966231e-01
-1.549999999999999822e+00 1.985200000000007137e+01 2.658450000000009439e+01 3.188000000000011269e+00 1.750000000000006065e-02 3.193550000000011124e+01 9.950000000000035483e-01
-1.449999999999999734e+00 1.981299999999989581e+01 2.830299999999984806e+01 4.478499999999976389e+00 1.349999999999992872e-02 3.576099999999981094e+01 1.303499999999992998e+00
-1.349999999999999645e+00 2.368700000000008288e+01 3.474700000000012068e+01 6.002000000000021096e+00 1.800000000000006456e-02 3.973950000000014171e+01 1.768500000000006178e+00
-1.249999999999999556e+00 2.752999999999985192e+01 3.783249999999979707e+01 7.549999999999959854e+00 2.699999999999985745e-02 4.241599999999977655e+01 2.253499999999987846e+00
-1.149999999999999467e+00 3.275350000000011619e+01 4.314200000000015223e+01 9.176000000000032131e+00 3.250000000000011213e-02 4.946900000000017172e+01 2.859500000000009923e+00
-1.049999999999999822e+00 3.752350000000013353e+01 4.622050000000016468e+01 1.118950000000003975e+01 3.250000000000011213e-02 5.421100000000019037e+01 3.472500000000012133e+00
-9.499999999999997335e-01 4.374899999999976785e+01 5.018399999999973460e+01 1.303449999999993025e+01 4.049999999999978617e-02 6.216849999999966769e+01 4.314499999999976687e+00
-8.499999999999996447e-01 4.658650000000016433e+01 5.663600000000020174e+01 1.385500000000004839e+01 4.350000000000015660e-02 6.394200000000022754e+01 4.520000000000015561e+00
-7.499999999999995559e-01 5.014699999999973556e+01 6.020049999999967838e+01 1.545549999999991719e+01 5.499999999999970884e-02 7.050499999999962597e+01 4.981999999999973561e+00
-6.499999999999994671e-01 5.159900000000018139e+01 6.425600000000022760e+01 1.620600000000005636e+01 6.200000000000022160e-02 7.493900000000026296e+01 5.341000000000018844e+00
-5.499999999999998224e-01 5.338450000000018747e+01 6.888000000000023704e+01 1.709100000000006148e+01 7.600000000000026179e-02 8.079200000000028581e+01 5.719000000000019845e+00
-4.499999999999997335e-01 5.256349999999972056e+01 7.108149999999962176e+01 1.829049999999990206e+01 7.149999999999961942e-02 8.240549999999956299e+01 6.072999999999967535e+00
-3.499999999999996447e-01 5.262950000000018491e+01 7.496850000000026171e+01 1.828750000000006537e+01 8.400000000000029665e-02 8.576850000000030150e+01 6.194500000000021878e+00
-2.499999999999995559e-01 5.230099999999971772e+01 7.557949999999959800e+01 1.874699999999990041e+01 8.249999999999955980e-02 8.703649999999953479e+01 6.595499999999964835e+00
-1.499999999999994671e-01 5.082100000000017559e+01 7.943850000000027478e+01 1.897400000000006770e+01 8.300000000000029576e-02 8.957250000000031775e+01 6.519500000000022943e+00
-4.999999999999982236e-02 4.969200000000017781e+01 7.860100000000028331e+01 1.901450000000006568e+01 9.800000000000035072e-02 8.789300000000031332e+01 6.643500000000023498e+00
5.000000000000026645e-02 5.006999999999973028e+01 7.810549999999958004e+01 1.919699999999989615e+01 8.249999999999955980e-02 8.984299999999952036e+01 6.633999999999964814e+00
1.500000000000003553e-01 5.119700000000018036e+01 7.941350000000028331e+01 1.894100000000006645e+01 7.200000000000025824e-02 8.772950000000031423e+01 6.783500000000024066e+00
2.500000000000004441e-01 5.187949999999972306e+01 7.651199999999958834e+01 1.859049999999989922e+01 8.549999999999954858e-02 8.681699999999953832e+01 6.327999999999966541e+00
3.500000000000005329e-01 5.201100000000018042e+01 7.489650000000025898e+01 1.829500000000006565e+01 7.500000000000026090e-02 8.448300000000030252e+01 6.122500000000021814e+00
4.500000000000001776e-01 5.308550000000018798e+01 7.291400000000025727e+01 1.786000000000006338e+01 7.300000000000025913e-02 8.086500000000027910e+01 5.814500000000020208e+00
5.500000000000002665e-01 5.229099999999971971e+01 6.751649999999963825e+01 1.707349999999991041e+01 8.399999999999954725e-02 7.771949999999958436e+01 5.545999999999970065e+00
6.500000000000003553e-01 5.096850000000017644e+01 6.538350000000022533e+01 1.625100000000005807e+01 6.600000000000023903e-02 7.297500000000025011e+01 5.191000000000018488e+00
7.500000000000004441e-01 4.871549999999974290e+01 6.078699999999967218e+01 1.513249999999991857e+01 5.449999999999970840e-02 6.811599999999963018e+01 4.773499999999974541e+00
8.500000000000005329e-01 4.546450000000015734e+01 5.587000000000019639e+01 1.369350000000004819e+01 5.000000000000017625e-02 6.442900000000022942e+01 4.337500000000015454e+00
9.500000000000001776e-01 4.115800000000014336e+01 5.214750000000018559e+01 1.232000000000004292e+01 4.600000000000015882e-02 5.870450000000020907e+01 3.881000000000013550e+00
1.050000000000000266e+00 3.663849999999980156e+01 5.001899999999973545e+01 1.080449999999994226e+01 3.299999999999982114e-02 5.551399999999970447e+01 3.259499999999982744e+00
1.150000000000000355e+00 3.177150000000011332e+01 4.327950000000015507e+01 8.946000000000031704e+00 2.600000000000009248e-02 4.737700000000016587e+01 2.952500000000010338e+00
1.250000000000000444e+00 2.594199999999986161e+01 3.728999999999980020e+01 7.395499999999960217e+00 2.099999999999988681e-02 4.333199999999976626e+01 2.201999999999988411e+00
1.350000000000000533e+00 2.154300000000007742e+01 3.376550000000011664e+01 5.719000000000019845e+00 1.450000000000005104e-02 3.770200000000013318e+01 1.626500000000005830e+00
1.450000000000000178e+00 1.862300000000006506e+01 3.001600000000010482e+01 4.359000000000015085e+00 1.000000000000003490e-02 3.332200000000011642e+01 1.228000000000004421e+00
1.550000000000000266e+00 1.675449999999991135e+01 2.432999999999987040e+01 3.063999999999983626e+00 3.499999999999981425e-03 2.797349999999985215e+01 8.544999999999954854e-01
1.650000000000000355e+00 1.824000000000006594e+01 2.283150000000008006e+01 2.101500000000007251e+00 3.500000000000012216e-03 2.409250000000008640e+01 6.220000000000022178e-01
1.750000000000000444e+00 2.011899999999989319e+01 1.825299999999990419e+01 1.323999999999992960e+00 3.499999999999981425e-03 2.084899999999989006e+01 3.819999999999979523e-01
1.850000000000000533e+00 3.593950000000012324e+01 1.504850000000005217e+01 1.334500000000004682e+00 2.000000000000006981e-03 1.589100000000005686e+01 2.415000000000008529e-01
1.950000000000000178e+00 4.379550000000015331e+01 1.573700000000005517e+01 5.470000000000019291e-01 1.500000000000005235e-03 1.496250000000005187e+01 1.425000000000005151e-01
2.049999999999999822e+00 2.108550000000007429e+01 9.704000000000034376e+00 3.395000000000011897e-01 1.000000000000003490e-03 1.208400000000004226e+01 9.500000000000033418e-02
2.150000000000000355e+00 4.272499999999939568e+00 1.057599999999984952e+01 1.724999999999975442e-01 0.000000000000000000e+00 9.371999999999866660e+00 5.149999999999926859e-02
2.250000000000000888e+00 1.392000000000005011e+00 6.975500000000024237e+00 1.025000000000003547e-01 0.000000000000000000e+00 8.874500000000031363e+00 2.800000000000009773e-02
2.350000000000000533e+00 5.790000000000020686e-01 4.906000000000017458e+00 4.950000000000017580e-02 0.000000000000000000e+00 7.273000000000025445e+00 1.650000000000005976e-02
2.450000000000000178e+00 2.265000000000008118e-01 3.744500000000013262e+00 2.350000000000008332e-02 0.000000000000000000e+00 4.301000000000015255e+00 6.000000000000020942e-03
2.549999999999999822e+00 4.950000000000017580e-02 3.258000000000011553e+00 1.150000000000003970e-02 0.000000000000000000e+00 3.874500000000013600e+00 4.500000000000016140e-03
2.650000000000000355e+00 4.999999999999928980e-03 2.388499999999965873e+00 5.499999999999921618e-03 0.000000000000000000e+00 3.106499999999956074e+00 4.999999999999928547e-04
2.750000000000000888e+00 5.000000000000017451e-04 1.656000000000005912e+00 1.000000000000003490e-03 0.000000000000000000e+00 2.180000000000007709e+00 5.000000000000017451e-04
2.850000000000000533e+00 0.000000000000000000e+00 2.416500000000008530e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.787500000000006306e+00 5.000000000000017451e-04
2.950000000000000178e+00 0.000000000000000000e+00 1.205500000000004235e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.120000000000028306e-01 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 4.915000000000017133e-01 5.000000000000017451e-04 0.000000000000000000e+00 1.146000000000004126e+00 0.000000000000000000e+00
3.150000000000000355e+00 0.000000000000000000e+00 6.969999999999900719e-01 4.999999999999928547e-04 0.000000000000000000e+00 7.814999999999888702e-01 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 1.685000000000005937e-01 0.000000000000000000e+00 0.000000000000000000e+00 5.730000000000020632e-01 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 1.025000000000003547e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.360000000000004816e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 6.050000000000021333e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.550000000000026135e-02 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 3.299999999999952971e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.249999999999939937e-02 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 1.550000000000005540e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.650000000000009293e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 7.000000000000024432e-03 0.000000000000000000e+00 0.000000000000000000e+00 8.000000000000027922e-03 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 5.500000000000019630e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000006981e-03 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 4.999999999999928547e-04 0.000000000000000000e+00 0.000000000000000000e+00 9.999999999999857093e-04 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en7.73_th0.5_gs0.5.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en7.73_th0.5_gs0.6.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 
-5.950000000000000178e+00
-5.849999999999999645e+00
-5.750000000000000000e+00
-5.650000000000000355e+00
-5.549999999999999822e+00
-5.450000000000000178e+00
-5.349999999999999645e+00
-5.250000000000000000e+00
-5.150000000000000355e+00
-5.049999999999999822e+00
-4.950000000000000178e+00
-4.849999999999999645e+00
-4.750000000000000000e+00
-4.650000000000000355e+00
-4.549999999999999822e+00
-4.450000000000000178e+00
-4.349999999999999645e+00
-4.250000000000000000e+00
-4.150000000000000355e+00
-4.049999999999999822e+00
-3.950000000000000178e+00
-3.849999999999999645e+00
-3.750000000000000000e+00
-3.649999999999999467e+00
-3.549999999999999822e+00
-3.450000000000000178e+00
-3.349999999999999645e+00
-3.250000000000000000e+00
-3.149999999999999467e+00
-3.049999999999999822e+00
-2.950000000000000178e+00
-2.849999999999999645e+00
-2.750000000000000000e+00
-2.649999999999999467e+00
-2.549999999999999822e+00
-2.450000000000000178e+00
-2.349999999999999645e+00
-2.250000000000000000e+00
-2.149999999999999467e+00
-2.049999999999999822e+00
-1.949999999999999734e+00
-1.849999999999999645e+00
-1.750000000000000000e+00
-1.649999999999999911e+00
-1.549999999999999822e+00
-1.449999999999999734e+00
-1.349999999999999645e+00
-1.249999999999999556e+00
-1.149999999999999467e+00
-1.049999999999999822e+00
-9.499999999999997335e-01
-8.499999999999996447e-01
-7.499999999999995559e-01
-6.499999999999994671e-01
-5.499999999999998224e-01
-4.499999999999997335e-01
-3.499999999999996447e-01
-2.499999999999995559e-01
-1.499999999999994671e-01
-4.999999999999982236e-02
5.000000000000026645e-02
1.500000000000003553e-01
2.500000000000004441e-01
3.500000000000005329e-01
4.500000000000001776e-01
5.500000000000002665e-01
6.500000000000003553e-01
7.500000000000004441e-01
8.500000000000005329e-01
9.500000000000001776e-01
1.050000000000000266e+00
1.150000000000000355e+00
1.250000000000000444e+00
1.350000000000000533e+00
1.450000000000000178e+00
1.550000000000000266e+00
1.650000000000000355e+00
1.750000000000000444e+00
1.850000000000000533e+00
1.950000000000000178e+00
2.049999999999999822e+00
2.150000000000000355e+00
2.250000000000000888e+00
2.350000000000000533e+00
2.450000000000000178e+00
2.549999999999999822e+00
2.650000000000000355e+00
2.750000000000000888e+00
2.850000000000000533e+00
2.950000000000000178e+00
3.049999999999999822e+00
3.150000000000000355e+00
3.250000000000000888e+00
3.350000000000000533e+00
3.450000000000000178e+00
3.550000000000000711e+00
3.650000000000001243e+00
3.750000000000000888e+00
3.850000000000000533e+00
3.950000000000000178e+00
4.050000000000000711e+00
4.150000000000001243e+00
4.250000000000000888e+00
4.350000000000000533e+00
4.450000000000000178e+00
4.550000000000000711e+00
4.650000000000001243e+00
4.750000000000000888e+00
4.850000000000000533e+00
4.950000000000000178e+00
5.050000000000000711e+00
5.150000000000001243e+00
5.250000000000000888e+00
5.350000000000000533e+00
5.450000000000000178e+00
5.550000000000000711e+00
5.650000000000001243e+00
5.750000000000000888e+00
5.850000000000000533e+00
5.950000000000000178e+00


==> anc/tuning_DynFlu/tuning_DynFlu_y-0.5_en7.73_th0.5_gs0.7.dat <==
# y 2212 211 321 -2212 -211 -321
# ntot 155.50525 262.0152 55.10175 0.41375 293.8301 21.0205
-5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.349999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.150000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.049999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849999999999999645e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.750000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.650000000000000355e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.549999999999999822e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.349999999999999645e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.250000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.500000000000005235e-03 0.000000000000000000e+00
-4.150000000000000355e+00 0.000000000000000000e+00 4.999999999999972999e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.049999999999999822e+00 0.000000000000000000e+00 3.000000000000010471e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00
-3.950000000000000178e+00 0.000000000000000000e+00 3.999999999999996614e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.199999999999998984e-02 0.000000000000000000e+00
-3.849999999999999645e+00 0.000000000000000000e+00 1.849999999999998174e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.099999999999998049e-02 0.000000000000000000e+00
-3.750000000000000000e+00 0.000000000000000000e+00 3.149999999999997247e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.599999999999995759e-02 0.000000000000000000e+00
-3.649999999999999467e+00 0.000000000000000000e+00 5.949999999999994876e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.529999999999995697e-01 0.000000000000000000e+00
-3.549999999999999822e+00 0.000000000000000000e+00 1.100000000000003891e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.365000000000004821e-01 0.000000000000000000e+00
-3.450000000000000178e+00 0.000000000000000000e+00 1.899999999999998357e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.869999999999998330e-01 0.000000000000000000e+00
-3.349999999999999645e+00 0.000000000000000000e+00 2.474999999999997757e-01 0.000000000000000000e+00 0.000000000000000000e+00 3.119999999999997220e-01 0.000000000000000000e+00
-3.250000000000000000e+00 0.000000000000000000e+00 5.364999999999995328e-01 0.000000000000000000e+00 0.000000000000000000e+00 6.864999999999993330e-01 0.000000000000000000e+00
-3.149999999999999467e+00 0.000000000000000000e+00 1.202999999999998959e+00 0.000000000000000000e+00 0.000000000000000000e+00 8.509999999999992015e-01 0.000000000000000000e+00
-3.049999999999999822e+00 0.000000000000000000e+00 1.500000000000005329e+00 5.000000000000017451e-04 0.000000000000000000e+00 1.674000000000005928e+00 5.000000000000017451e-04
-2.950000000000000178e+00 9.999999999999991535e-04 1.712499999999998357e+00 9.999999999999991535e-04 0.000000000000000000e+00 1.706999999999998519e+00 9.999999999999991535e-04
-2.849999999999999645e+00 2.499999999999997884e-03 2.187499999999998224e+00 9.999999999999991535e-04 0.000000000000000000e+00 3.188499999999997225e+00 1.499999999999998730e-03
-2.750000000000000000e+00 2.199999999999998138e-02 4.766999999999995907e+00 8.999999999999992381e-03 0.000000000000000000e+00 3.924999999999996270e+00 5.499999999999995344e-03
-2.649999999999999467e+00 7.549999999999992828e-02 4.507999999999995566e+00 1.949999999999998263e-02 0.000000000000000000e+00 4.228499999999995929e+00 6.499999999999994497e-03
-2.549999999999999822e+00 3.790000000000013358e-01 5.713500000000020229e+00 3.700000000000013001e-02 0.000000000000000000e+00 7.437000000000026034e+00 1.700000000000006020e-02
-2.450000000000000178e+00 1.038999999999999035e+00 7.121999999999993669e+00 7.899999999999993139e-02 0.000000000000000000e+00 8.770999999999991914e+00 3.599999999999996952e-02
-2.349999999999999645e+00 2.690499999999997449e+00 8.748999999999991672e+00 1.609999999999998654e-01 4.999999999999995767e-04 9.818499999999991346e+00 5.399999999999995082e-02
-2.250000000000000000e+00 9.663999999999990820e+00 1.057649999999999046e+01 7.164999999999993596e-01 1.999999999999998307e-03 1.159849999999998893e+01 9.149999999999991473e-02
-2.149999999999999467e+00 2.792649999999997590e+01 1.393949999999998646e+01 1.247999999999998888e+00 1.999999999999998307e-03 1.682099999999998374e+01 1.859999999999998321e-01
-2.049999999999999822e+00 2.782100000000009743e+01 1.690050000000005781e+01 8.475000000000030287e-01 4.000000000000013961e-03 1.986250000000007176e+01 3.285000000000011799e-01
-1.949999999999999734e+00 1.974049999999989424e+01 2.196149999999988367e+01 1.750999999999990564e+00 6.499999999999965007e-03 2.256349999999988043e+01 4.619999999999975238e-01
-1.849999999999999645e+00 1.215800000000004211e+01 2.349250000000008143e+01 2.149000000000007571e+00 1.000000000000003490e-02 2.558450000000009084e+01 1.377500000000004832e+00
-1.750000000000000000e+00 1.432500000000005080e+01 2.857350000000010226e+01 2.979500000000010473e+00 1.850000000000006500e-02 3.144950000000011059e+01 1.157000000000004025e+00
-1.649999999999999911e+00 1.563749999999991580e+01 3.182799999999982887e+01 4.398499999999976318e+00 3.449999999999981554e-02 3.647199999999980236e+01 1.635999999999991239e+00
-1.549999999999999822e+00 1.714700000000005886e+01 3.475700000000012579e+01 5.874000000000020982e+00 4.650000000000016620e-02 4.192850000000014887e+01 2.132000000000007667e+00
-1.449999999999999734e+00 2.221649999999988268e+01 4.114399999999977808e+01 7.694999999999958540e+00 6.299999999999966738e-02 4.808899999999974284e+01 3.059499999999983455e+00
-1.349999999999999645e+00 2.633600000000009445e+01 4.701750000000016882e+01 9.702000000000033708e+00 7.100000000000024347e-02 5.308700000000018804e+01 3.795500000000013419e+00
-1.249999999999999556e+00 3.053249999999983544e+01 5.123799999999972954e+01 1.147499999999993925e+01 8.449999999999954770e-02 5.923299999999968435e+01 4.151999999999977931e+00
-1.149999999999999467e+00 3.593700000000012551e+01 5.518800000000019423e+01 1.346850000000004677e+01 1.125000000000003914e-01 6.376450000000022555e+01 4.790000000000016911e+00
-1.049999999999999822e+00 4.045200000000014029e+01 6.083400000000021635e+01 1.516000000000005343e+01 1.235000000000004289e-01 6.826300000000024681e+01 5.449500000000019106e+00
-9.499999999999997335e-01 4.419949999999976598e+01 6.645799999999964314e+01 1.652449999999991093e+01 1.259999999999993348e-01 7.640949999999959630e+01 6.024999999999967493e+00
-8.499999999999996447e-01 4.736000000000016996e+01 7.215650000000024988e+01 1.820050000000006563e+01 1.205000000000004262e-01 8.213250000000029161e+01 6.928000000000024805e+00
-7.499999999999995559e-01 4.867849999999973676e+01 7.552699999999960312e+01 1.882649999999989987e+01 1.409999999999992371e-01 8.504999999999954241e+01 7.085999999999962107e+00
-6.499999999999994671e-01 4.878450000000017184e+01 8.040050000000027808e+01 1.967250000000007049e+01 1.590000000000005576e-01 9.116800000000031901e+01 7.445000000000026041e+00
-5.499999999999998224e-01 4.820200000000016871e+01 8.351600000000028956e+01 2.025800000000007017e+01 1.820000000000006335e-01 9.296950000000032333e+01 7.786500000000027732e+00
-4.499999999999997335e-01 4.700499999999974676e+01 8.662599999999953582e+01 2.045149999999988921e+01 1.784999999999990483e-01 9.541449999999949227e+01 7.916999999999958071e+00
-3.499999999999996447e-01 4.646400000000016206e+01 8.898350000000031912e+01 2.069800000000007145e+01 1.920000000000006701e-01 9.852300000000035141e+01 8.226000000000029289e+00
-2.499999999999995559e-01 4.506699999999975859e+01 9.181149999999951206e+01 2.081999999999989015e+01 1.999999999999989286e-01 1.001679999999994664e+02 8.309499999999955477e+00
-1.499999999999994671e-01 4.399600000000015854e+01 9.174800000000031730e+01 2.069600000000007256e+01 2.105000000000007421e-01 1.014325000000003598e+02 8.387000000000028876e+00
-4.999999999999982236e-02 4.365000000000015490e+01 9.165800000000032810e+01 2.090550000000007458e+01 2.030000000000007077e-01 1.017335000000003618e+02 8.667000000000030013e+00
5.000000000000026645e-02 4.390499999999976666e+01 9.559249999999948955e+01 2.140499999999988390e+01 2.094999999999988816e-01 1.019344999999994599e+02 8.400999999999955392e+00
1.500000000000003553e-01 4.438550000000015672e+01 9.149450000000032901e+01 2.087050000000007444e+01 1.985000000000007037e-01 1.016130000000003548e+02 8.467500000000029559e+00
2.500000000000004441e-01 4.506049999999975597e+01 9.173199999999951615e+01 2.113449999999988549e+01 1.719999999999990703e-01 1.028249999999994486e+02 8.630999999999954042e+00
3.500000000000005329e-01 4.661750000000016314e+01 8.949250000000031946e+01 2.065250000000007446e+01 1.595000000000005580e-01 9.810950000000035232e+01 8.177000000000028024e+00
4.500000000000001776e-01 4.788250000000017081e+01 8.622300000000029740e+01 2.079850000000007171e+01 1.610000000000005593e-01 9.600250000000033879e+01 8.140000000000028990e+00
5.500000000000002665e-01 4.888949999999973528e+01 8.468349999999955457e+01 2.028699999999989245e+01 1.334999999999992859e-01 9.242099999999950910e+01 7.712499999999958611e+00
6.500000000000003553e-01 4.934050000000017633e+01 8.008950000000028524e+01 1.975050000000006989e+01 1.285000000000004472e-01 8.826500000000031321e+01 7.573000000000027043e+00
7.500000000000004441e-01 4.864849999999974273e+01 7.721649999999958425e+01 1.955199999999989657e+01 1.119999999999994056e-01 8.502949999999954400e+01 7.136499999999961652e+00
8.500000000000005329e-01 4.738400000000016377e+01 7.278100000000026171e+01 1.788350000000006190e+01 1.050000000000003708e-01 8.042050000000028831e+01 6.625000000000023093e+00
9.500000000000001776e-01 4.563450000000015905e+01 6.687350000000023442e+01 1.707250000000005841e+01 9.400000000000033329e-02 7.770250000000027057e+01 6.086500000000021338e+00
1.050000000000000266e+00 4.077799999999978553e+01 6.170899999999966923e+01 1.506499999999991957e+01 7.299999999999960687e-02 6.993799999999963291e+01 5.613999999999969681e+00
1.150000000000000355e+00 3.689000000000012847e+01 5.755900000000020356e+01 1.349550000000004779e+01 7.350000000000025957e-02 6.515400000000022374e+01 5.274500000000018396e+00
1.250000000000000444e+00 3.184299999999982944e+01 5.180249999999972488e+01 1.153349999999993791e+01 6.549999999999965572e-02 5.825799999999969003e+01 4.069999999999978080e+00
1.350000000000000533e+00 2.674150000000009442e+01 4.754200000000016502e+01 9.998500000000035470e+00 4.400000000000015704e-02 5.261900000000018451e+01 3.463000000000012069e+00
1.450000000000000178e+00 2.052550000000007202e+01 4.134500000000014808e+01 7.765500000000026937e+00 4.000000000000013961e-02 4.766200000000016956e+01 2.769500000000009621e+00
1.550000000000000266e+00 1.796749999999990521e+01 3.826749999999979224e+01 6.014499999999967983e+00 2.999999999999983930e-02 4.246699999999977138e+01 2.143499999999988415e+00
1.650000000000000355e+00 1.427100000000005053e+01 3.134400000000011133e+01 4.496500000000016151e+00 2.150000000000007461e-02 3.692100000000012727e+01 1.538500000000005530e+00
1.750000000000000444e+00 1.223399999999993426e+01 2.827299999999985047e+01 3.069999999999983409e+00 7.999999999999956798e-03 2.971049999999983982e+01 1.065499999999994341e+00
1.850000000000000533e+00 1.099850000000003902e+01 2.256950000000007961e+01 2.123500000000007493e+00 9.000000000000032280e-03 2.640950000000009368e+01 7.035000000000024567e-01
1.950000000000000178e+00 2.431250000000008527e+01 1.940850000000006759e+01 1.337000000000004629e+00 2.500000000000008726e-03 2.126400000000007395e+01 4.730000000000016414e-01
2.049999999999999822e+00 3.267400000000011318e+01 1.617050000000005738e+01 8.605000000000030402e-01 1.500000000000005235e-03 1.860750000000006565e+01 2.760000000000009668e-01
2.150000000000000355e+00 2.948349999999958015e+01 1.259549999999982184e+01 4.854999999999931037e-01 1.499999999999978781e-03 1.644499999999976581e+01 1.674999999999976230e-01
2.250000000000000888e+00 1.509850000000005288e+01 1.119750000000003887e+01 2.740000000000009650e-01 1.500000000000005235e-03 1.378450000000004927e+01 9.200000000000031763e-02
2.350000000000000533e+00 4.096500000000014019e+00 7.983500000000027796e+00 1.360000000000004816e-01 1.000000000000003490e-03 9.916500000000034731e+00 4.600000000000015882e-02
2.450000000000000178e+00 1.302500000000004654e+00 7.293000000000025906e+00 7.100000000000024347e-02 0.000000000000000000e+00 1.050200000000003620e+01 2.000000000000006981e-02
2.549999999999999822e+00 4.305000000000014926e-01 5.634500000000019604e+00 3.050000000000010689e-02 0.000000000000000000e+00 6.719500000000024009e+00 1.350000000000004842e-02
2.650000000000000355e+00 1.219999999999982626e-01 4.834999999999931575e+00 1.799999999999974537e-02 0.000000000000000000e+00 4.515499999999935454e+00 3.999999999999942837e-03
2.750000000000000888e+00 2.200000000000007852e-02 3.107000000000010864e+00 7.500000000000026611e-03 0.000000000000000000e+00 3.730000000000013305e+00 4.000000000000013961e-03
2.850000000000000533e+00 3.500000000000012216e-03 2.710000000000009734e+00 1.500000000000005235e-03 0.000000000000000000e+00 3.091000000000010850e+00 5.000000000000017451e-04
2.950000000000000178e+00 5.000000000000017451e-04 4.001500000000014268e+00 1.500000000000005235e-03 0.000000000000000000e+00 2.437500000000008438e+00 0.000000000000000000e+00
3.049999999999999822e+00 0.000000000000000000e+00 1.399000000000004906e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.099500000000007471e+00 5.000000000000017451e-04
3.150000000000000355e+00 0.000000000000000000e+00 6.954999999999901261e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.384999999999980247e+00 0.000000000000000000e+00
3.250000000000000888e+00 0.000000000000000000e+00 7.130000000000025207e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.761500000000006283e+00 0.000000000000000000e+00
3.350000000000000533e+00 0.000000000000000000e+00 3.340000000000011848e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.785000000000017017e-01 0.000000000000000000e+00
3.450000000000000178e+00 0.000000000000000000e+00 1.900000000000006684e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.115000000000007430e-01 0.000000000000000000e+00
3.550000000000000711e+00 0.000000000000000000e+00 1.074999999999984718e-01 0.000000000000000000e+00 0.000000000000000000e+00 1.129999999999983934e-01 0.000000000000000000e+00
3.650000000000001243e+00 0.000000000000000000e+00 7.200000000000025824e-02 0.000000000000000000e+00 0.000000000000000000e+00 6.850000000000024125e-02 0.000000000000000000e+00
3.750000000000000888e+00 0.000000000000000000e+00 6.050000000000021333e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.975000000000017741e-01 0.000000000000000000e+00
3.850000000000000533e+00 0.000000000000000000e+00 2.750000000000009728e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.450000000000008768e-02 0.000000000000000000e+00
3.950000000000000178e+00 0.000000000000000000e+00 2.000000000000006981e-02 0.000000000000000000e+00 0.000000000000000000e+00 4.500000000000016140e-03 0.000000000000000000e+00
4.050000000000000711e+00 0.000000000000000000e+00 6.499999999999907761e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.999999999999971419e-03 0.000000000000000000e+00
4.150000000000001243e+00 0.000000000000000000e+00 5.000000000000017451e-04 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000003490e-03 0.000000000000000000e+00
4.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.050000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.150000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.250000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.350000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.450000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000711e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.650000000000001243e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.750000000000000888e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000533e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.950000000000000178e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00

